Towards the quantum exceptional series

We find a single two-parameter skein relation on trivalent graphs, the quantum exceptional relation, that specializes to a skein relation associated to each exceptional Lie algebra (in the adjoint representation). If a slight strengthening of Deligne's conjecture on the existence of a (classical) exceptional series is true, then this relation holds for a new two-variable quantum exceptional polynomial, at least as a power series near $q=1$. The single quantum exceptional relation can be viewed as a deformation of the Jacobi relation, and implies a deformation of the Vogel relation that motivated the conjecture on the classical exceptional series. We find a conjectural basis for the space of diagrams with $n$ loose ends modulo the quantum exceptional relation for $n \le 6$, with dimensions agreeing with the classical computations, and compute the matrix of inner products, and the quantum dimensions of idempotents. We use the skein relation to compute the conjectural quantum exceptional polynomial for many knots. In particular we determine (unconditionally) the values of the quantum polynomials for the exceptional Lie algebras on these knots. We can perform these computations for all links of Conway width less than $6$, which includes all prime knots with 12 or fewer crossings. Finally, we prove several specialization results relating our conjectural family to certain quantum group categories, and conjecture a number of exceptional analogues of level-rank duality.

==> arxiv-code/AppendixCalculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     68199,       2128]
NotebookOptionsPosition[     61982,       2017]
NotebookOutlinePosition[     62319,       2032]
CellTagsIndexPosition[     62276,       2029]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "This", " ", "file", " ", "checks", " ", "the", " ", "calculations", " ", 
    "of", " ", "the", " ", "coefficients", " ", "on", " ", "the", " ", 
    "square", " ", "relation"}], ",", " ", 
   RowBox[{
   "given", " ", "in", " ", "the", " ", "appendix", " ", "of", " ", "the", 
    " ", "main", " ", 
    RowBox[{"paper", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8871169949228573`*^9, 3.887117009684455*^9}, {
  3.891087318968577*^9, 3.891087319179192*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"209d2d47-88f4-4017-ba7f-28e98e226fe2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SquareRelation", "=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["v", "6"]}], 
     SuperscriptBox["v", "3"]], ",", "0", ",", "0", ",", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "v"}], "+", "\[Alpha]", "-", 
        RowBox[{"v", " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", 
           RowBox[{"v", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "v"], ",", 
    "0", ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "t"}], " ", "v"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["v", "4"], "+", 
           SuperscriptBox["v", "6"]}], ")"}], " ", "\[Alpha]"}]}], ")"}]}], 
     SuperscriptBox["v", "2"]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["v", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t", " ", 
          SuperscriptBox["v", "5"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "2"], "+", 
            SuperscriptBox["v", "6"]}], ")"}], " ", "\[Alpha]"}]}], ")"}]}], 
      SuperscriptBox["v", "6"]]}], ",", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "t"}], " ", "v"}], "+", 
        RowBox[{"b", " ", 
         SuperscriptBox["v", "3"]}], "+", "\[Alpha]", "-", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", "\[Alpha]"}]}], ")"}]}], 
     SuperscriptBox["v", "5"]], ",", 
    RowBox[{
     SuperscriptBox["v", "2"], " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"\[Alpha]", "-", 
          RowBox[{"v", " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             RowBox[{"v", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], "}"}]}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"5b629310-9528-451a-83e2-492b91be6bab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["v", "6"]}], 
    SuperscriptBox["v", "3"]], ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", "v"}], "+", "\[Alpha]", "-", 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"t", "+", 
          RowBox[{"v", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}], "v"], ",", 
   "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["v", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t"}], " ", "v"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "4"], "+", 
          SuperscriptBox["v", "6"]}], ")"}], " ", "\[Alpha]"}]}], ")"}]}], 
    SuperscriptBox["v", "2"]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", " ", 
         SuperscriptBox["v", "5"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["v", "2"], "+", 
           SuperscriptBox["v", "6"]}], ")"}], " ", "\[Alpha]"}]}], ")"}]}], 
     SuperscriptBox["v", "6"]]}], ",", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t"}], " ", "v"}], "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["v", "3"]}], "+", "\[Alpha]", "-", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", "\[Alpha]"}]}], ")"}]}], 
    SuperscriptBox["v", "5"]], ",", 
   RowBox[{
    SuperscriptBox["v", "2"], " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            RowBox[{"v", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.865602451349999*^9, 3.891083968131282*^9, {3.8910873134383297`*^9, 
   3.8910873221471767`*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"8aacd037-5313-4646-880e-37d41554d355"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NormalizedSquareRelation", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"SquareRelation", "/", 
     RowBox[{
     "SquareRelation", "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}], "/.", 
    RowBox[{"t", "\[Rule]", " ", 
     FractionBox[
      RowBox[{"b", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["v", "5"], "-", 
          SuperscriptBox["v", 
           RowBox[{"-", "5"}]]}], ")"}], "\[Alpha]"}]}], 
      RowBox[{
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", 
        RowBox[{"-", "2"}]]}]]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.865597088341794*^9, 3.8655971252384243`*^9}, {
  3.865597334796071*^9, 3.865597340384893*^9}, {3.865597709996526*^9, 
  3.8655977314510183`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"6f06e929-51fd-484a-ad58-3533c0d4b24f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "6"]}], ")"}], " ", "\[Alpha]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["v", "6"]}], ")"}]}]], ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "b"}], " ", 
      SuperscriptBox["v", "5"]}], "-", "\[Alpha]", "+", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", "\[Alpha]"}], "+", 
     RowBox[{
      SuperscriptBox["v", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["v", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["v", "4"]}], ")"}], " ", "\[Alpha]"}]}], 
    RowBox[{"v", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["v", "2"], "+", 
           SuperscriptBox["v", "6"]}], ")"}], " ", "\[Alpha]"}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             SuperscriptBox["v", "5"]}], "+", "\[Alpha]", "-", 
            RowBox[{
             SuperscriptBox["v", "10"], " ", "\[Alpha]"}]}], ")"}]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "4"]}]]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "6"]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", 
        SuperscriptBox["v", "9"]}], "-", "\[Alpha]", "+", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", "\[Alpha]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
        SuperscriptBox["v", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "4"]}], ")"}], " ", "\[Alpha]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["v", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["v", "6"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["v", "4"], " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Alpha]"}], "+", 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          RowBox[{"v", " ", "\[Alpha]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
           SuperscriptBox["v", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "v"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["v", "4"]}], ")"}], " ", "\[Alpha]"}]}], 
         ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["v", "6"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.865597102737155*^9, 3.8655971264702806`*^9}, 
   3.865597342972046*^9, {3.865597713676816*^9, 3.865597732088604*^9}, {
   3.865602410168763*^9, 3.865602454424007*^9}, 3.89108396844993*^9, {
   3.891087313724971*^9, 3.891087322180135*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"4cbfd6fe-a6a7-4d14-879c-32054218046c"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.865597251582966*^9, 3.86559725380543*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d1b1b973-2ac0-490d-868b-96d913f4ca5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Psi", "[", 
   RowBox[{"n_", ",", "v_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["v", 
    RowBox[{"-", 
     RowBox[{"EulerPhi", "[", "n", "]"}]}]], 
   RowBox[{"Cyclotomic", "[", 
    RowBox[{"n", ",", 
     SuperscriptBox["v", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8655972730806017`*^9, 3.865597316322641*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"1c4af7a7-ac45-4c69-8672-f2ad313b7799"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
   "NormalizedSquareRelation", "\[LeftDoubleBracket]", "4", 
    "\[RightDoubleBracket]"}], "/", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Psi", "[", 
       RowBox[{"6", ",", "v"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"b", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["v", "3"], "-", 
           SuperscriptBox["v", 
            RowBox[{"-", "3"}]]}], ")"}], "\[Alpha]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"Psi", "[", 
       RowBox[{"1", ",", "v"}], "]"}], 
      RowBox[{"Psi", "[", 
       RowBox[{"3", ",", "v"}], "]"}], 
      RowBox[{"Psi", "[", 
       RowBox[{"4", ",", "v"}], "]"}]}]], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.865597346579012*^9, 3.865597360638603*^9}, {
  3.865597462018796*^9, 3.865597535508885*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"ae0de911-d1c5-4cb1-86f7-c734fcc09ca7"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.865597363204747*^9, {3.8655975305641527`*^9, 3.865597535900577*^9}, {
   3.8655977190539618`*^9, 3.8655977343440533`*^9}, {3.8656024135818863`*^9, 
   3.865602457795082*^9}, 3.891083968498334*^9, {3.891087313768305*^9, 
   3.891087322218947*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"80545b6b-3c62-444f-9092-954b571be830"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
     "NormalizedSquareRelation", "\[LeftDoubleBracket]", "6", 
      "\[RightDoubleBracket]"}], 
     RowBox[{"Psi", "[", 
      RowBox[{"3", ",", "v"}], "]"}], 
     RowBox[{"Psi", "[", 
      RowBox[{"4", ",", "v"}], "]"}]}], "]"}], ",", "\[Alpha]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8655977567683153`*^9, 3.8655977861849613`*^9}, {
   3.8655990583966017`*^9, 3.865599075699061*^9}, {3.8656018425407457`*^9, 
   3.8656018822819633`*^9}, 3.86560252669732*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"621718a1-b401-4187-be77-1709966bc8ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "b"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["v", "5"]]}], "+", 
     FractionBox["1", 
      SuperscriptBox["v", "3"]], "+", 
     RowBox[{"2", " ", "v"}], "+", 
     SuperscriptBox["v", "3"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["v", "5"]}], "+", 
     SuperscriptBox["v", "7"]}], ")"}], " ", "\[Alpha]"}]}]], "Output",
 CellChangeTimes->{
  3.86559778681312*^9, {3.865599066301449*^9, 3.86559907998188*^9}, {
   3.86560184357624*^9, 3.8656018829021177`*^9}, 3.865602460093231*^9, 
   3.891083968542645*^9, {3.891087313796644*^9, 3.8910873222473803`*^9}, 
   3.891092640654009*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"ae414464-c6e7-475d-8fd9-1f3a6da5fa88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
   "NormalizedSquareRelation", "\[LeftDoubleBracket]", "7", 
    "\[RightDoubleBracket]"}], 
   RowBox[{"Psi", "[", 
    RowBox[{"3", ",", "v"}], "]"}], 
   RowBox[{"Psi", "[", 
    RowBox[{"4", ",", "v"}], "]"}]}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.865602379448572*^9, 3.86560238008287*^9}, {
  3.86560251150397*^9, 3.86560259750404*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"ef1a2e57-c2d5-45b4-bc93-40630066cad3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "b"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      SuperscriptBox["v", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "6"]}], "-", 
      SuperscriptBox["v", "10"], "+", 
      SuperscriptBox["v", "12"]}], ")"}], " ", "\[Alpha]"}], 
   SuperscriptBox["v", "7"]]}]], "Output",
 CellChangeTimes->{
  3.8656023808064117`*^9, 3.865602464893639*^9, {3.865602512292502*^9, 
   3.8656025568272343`*^9}, {3.865602587945484*^9, 3.865602598308865*^9}, 
   3.891083968561624*^9, {3.891087314190359*^9, 3.8910873222539873`*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"381b5c45-898b-43d1-a391-b61839c6a0fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
   "NormalizedSquareRelation", "\[LeftDoubleBracket]", "8", 
    "\[RightDoubleBracket]"}], 
   RowBox[{"Psi", "[", 
    RowBox[{"1", ",", "v"}], "]"}], 
   RowBox[{"Psi", "[", 
    RowBox[{"3", ",", "v"}], "]"}], 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"4", ",", "v"}], "]"}], " ", "/", "\[Alpha]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.865602609455941*^9, 3.865602617112515*^9}, {
  3.8656028728820477`*^9, 3.865602874723289*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"06d39d29-99ca-436f-9d47-ceeb9b043639"],

Cell[BoxData[
 RowBox[{"b", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["v", "2"], "-", 
      SuperscriptBox["v", "4"], "+", 
      SuperscriptBox["v", "6"], "-", 
      SuperscriptBox["v", "8"], "+", 
      SuperscriptBox["v", "10"]}], ")"}], " ", "\[Alpha]"}], 
   SuperscriptBox["v", "9"]]}]], "Output",
 CellChangeTimes->{
  3.86560261801747*^9, 3.865602875532465*^9, 3.8910839685952578`*^9, {
   3.891087314221847*^9, 3.89108732226068*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"0f18b1ce-0d1e-40fa-8dab-4632850a7220"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
   "NormalizedSquareRelation", "\[LeftDoubleBracket]", "9", 
    "\[RightDoubleBracket]"}], 
   RowBox[{"Psi", "[", 
    RowBox[{"1", ",", "v"}], "]"}], 
   RowBox[{"Psi", "[", 
    RowBox[{"3", ",", "v"}], "]"}], 
   RowBox[{
    RowBox[{"Psi", "[", 
     RowBox[{"4", ",", "v"}], "]"}], " ", "/", "\[Alpha]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8656026277595263`*^9, 3.8656026282521753`*^9}, {
  3.865602879698001*^9, 3.865602881311899*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"acb3cdf5-1e3b-44d5-81aa-a4c92ae828ce"],

Cell[BoxData[
 RowBox[{"b", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["v", "2"], "-", 
      SuperscriptBox["v", "4"], "+", 
      SuperscriptBox["v", "6"], "-", 
      SuperscriptBox["v", "8"], "+", 
      SuperscriptBox["v", "10"]}], ")"}], " ", "\[Alpha]"}], "v"]}]], "Output",\

 CellChangeTimes->{
  3.865602628976528*^9, 3.865602884970495*^9, 3.89108396862873*^9, {
   3.891087314258707*^9, 3.891087322299515*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"96cc2462-9a81-4a80-b83d-5cdabcaf678d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"bRule", "=", 
  RowBox[{"b", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["w", 
         RowBox[{"-", "1"}]], 
        SuperscriptBox["v", 
         RowBox[{"-", "2"}]]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", " ", 
        SuperscriptBox["v", 
         RowBox[{"-", "3"}]]}], "+", 
       RowBox[{
        SuperscriptBox["w", 
         RowBox[{"-", "1"}]], 
        SuperscriptBox["v", "3"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "3"], "-", 
       SuperscriptBox["v", 
        RowBox[{"-", "3"}]]}], ")"}]}], 
    RowBox[{"v", "-", 
     SuperscriptBox["v", 
      RowBox[{"-", "1"}]]}]]}]}], "\n", 
 RowBox[{"b", "\[Rule]", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["v", "3"]]}], "+", 
      SuperscriptBox["v", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["v", "3"], "w"], "+", 
      FractionBox["w", 
       SuperscriptBox["v", "3"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", "w"}]], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", "w"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "v"]}], "+", "v"}]]}], "\n", 
 RowBox[{"\[Alpha]Rule", "=", 
  RowBox[{"\[Alpha]", "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", 
        SuperscriptBox["w", 
         RowBox[{"-", "1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", " ", 
         SuperscriptBox["v", 
          RowBox[{"-", "1"}]]}], "-", 
        RowBox[{
         SuperscriptBox["w", 
          RowBox[{"-", "1"}]], "v"}]}], ")"}]}], 
     RowBox[{"v", "-", 
      SuperscriptBox["v", 
       RowBox[{"-", "1"}]]}]]}]}]}], "\n", 
 RowBox[{"\[Alpha]", "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "w"]}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["v", "w"]}], "+", 
       FractionBox["w", "v"]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "v"]}], "+", "v"}]]}]}], "\n", 
 RowBox[{"tRule", "=", 
  RowBox[{"t", "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"v", "+", 
      SuperscriptBox["v", 
       RowBox[{"-", "1"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v", "+", 
         SuperscriptBox["v", 
          RowBox[{"-", "1"}]]}], ")"}], 
       FractionBox[
        SuperscriptBox["w", "2"], "v"]}], "+", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "4"], "-", 
        SuperscriptBox["v", "2"], "-", "1", "-", 
        SuperscriptBox["v", 
         RowBox[{"-", "2"}]], "+", 
        SuperscriptBox["v", 
         RowBox[{"-", "4"}]]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v", "+", 
         SuperscriptBox["v", 
          RowBox[{"-", "1"}]]}], ")"}], 
       FractionBox["v", 
        SuperscriptBox["w", "2"]]}]}], ")"}]}]}]}], "\n", 
 RowBox[{"t", "\[Rule]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "v"], "+", "v"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["1", 
      SuperscriptBox["v", "4"]], "-", 
     FractionBox["1", 
      SuperscriptBox["v", "2"]], "-", 
     SuperscriptBox["v", "2"], "+", 
     SuperscriptBox["v", "4"], "+", 
     FractionBox[
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "v"], "+", "v"}], ")"}]}], 
      SuperscriptBox["w", "2"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "v"], "+", "v"}], ")"}], " ", 
       SuperscriptBox["w", "2"]}], "v"]}], ")"}]}]}], "\n", 
 RowBox[{"dRule", "=", 
  RowBox[{"d", "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["v", 
         RowBox[{"-", "2"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", " ", 
         SuperscriptBox["v", "5"]}], "-", 
        RowBox[{
         SuperscriptBox["w", 
          RowBox[{"-", "1"}]], 
         SuperscriptBox["v", 
          RowBox[{"-", "5"}]]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", " ", 
         SuperscriptBox["v", 
          RowBox[{"-", "6"}]]}], "-", 
        RowBox[{
         SuperscriptBox["w", 
          RowBox[{"-", "1"}]], 
         SuperscriptBox["v", "6"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", 
        SuperscriptBox["w", 
         RowBox[{"-", "1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", " ", 
         SuperscriptBox["v", 
          RowBox[{"-", "1"}]]}], "-", 
        RowBox[{
         SuperscriptBox["w", 
          RowBox[{"-", "1"}]], "v"}]}], ")"}]}]]}]}]}], "\n", 
 RowBox[{"d", "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "2"]], "+", 
       SuperscriptBox["v", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["v", "6"], "w"]}], "+", 
       FractionBox["w", 
        SuperscriptBox["v", "6"]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["v", "5"], " ", "w"}]]}], "+", 
       RowBox[{
        SuperscriptBox["v", "5"], " ", "w"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "w"]}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["v", "w"]}], "+", 
       FractionBox["w", "v"]}], ")"}]}]]}]}]}], "Input",
 CellChangeTimes->{{3.865603010540701*^9, 3.86560301116741*^9}, 
   3.8656030664493217`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"477d8a58-e0a9-4c1b-9d8b-08158e021b14"],

Cell[BoxData[
 RowBox[{"b", "\[Rule]", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["v", "3"]]}], "+", 
      SuperscriptBox["v", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["v", "3"], "w"], "+", 
      FractionBox["w", 
       SuperscriptBox["v", "3"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", "w"}]], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", "w"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "v"]}], "+", "v"}]]}]], "Output",
 CellChangeTimes->{
  3.865603069770277*^9, 3.891083968643762*^9, {3.8910873142733593`*^9, 
   3.891087322308475*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"d290ed68-4166-440e-a232-1b4a0d1e1548"],

Cell[BoxData[
 RowBox[{"b", "\[Rule]", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["v", "3"]]}], "+", 
      SuperscriptBox["v", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["v", "3"], "w"], "+", 
      FractionBox["w", 
       SuperscriptBox["v", "3"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", "w"}]], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", "w"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "v"]}], "+", "v"}]]}]], "Output",
 CellChangeTimes->{
  3.865603069770277*^9, 3.891083968643762*^9, {3.8910873142733593`*^9, 
   3.891087322309805*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"e1717d93-4077-4a35-9a8a-381045431cfc"],

Cell[BoxData[
 RowBox[{"\[Alpha]", "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "w"]}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["v", "w"]}], "+", 
       FractionBox["w", "v"]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "v"]}], "+", "v"}]]}]}]], "Output",
 CellChangeTimes->{
  3.865603069770277*^9, 3.891083968643762*^9, {3.8910873142733593`*^9, 
   3.89108732231106*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"87e375ff-ca39-462f-be58-e1ea5023ce60"],

Cell[BoxData[
 RowBox[{"\[Alpha]", "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "w"]}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["v", "w"]}], "+", 
       FractionBox["w", "v"]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "v"]}], "+", "v"}]]}]}]], "Output",
 CellChangeTimes->{
  3.865603069770277*^9, 3.891083968643762*^9, {3.8910873142733593`*^9, 
   3.891087322312312*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"41697ffc-5a8b-4e35-92bc-519e8b6808fd"],

Cell[BoxData[
 RowBox[{"t", "\[Rule]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "v"], "+", "v"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["1", 
      SuperscriptBox["v", "4"]], "-", 
     FractionBox["1", 
      SuperscriptBox["v", "2"]], "-", 
     SuperscriptBox["v", "2"], "+", 
     SuperscriptBox["v", "4"], "+", 
     FractionBox[
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "v"], "+", "v"}], ")"}]}], 
      SuperscriptBox["w", "2"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "v"], "+", "v"}], ")"}], " ", 
       SuperscriptBox["w", "2"]}], "v"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.865603069770277*^9, 3.891083968643762*^9, {3.8910873142733593`*^9, 
   3.8910873223135347`*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"3d0970ca-e20f-4538-bc08-0fa9bcc9911f"],

Cell[BoxData[
 RowBox[{"t", "\[Rule]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "v"], "+", "v"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["1", 
      SuperscriptBox["v", "4"]], "-", 
     FractionBox["1", 
      SuperscriptBox["v", "2"]], "-", 
     SuperscriptBox["v", "2"], "+", 
     SuperscriptBox["v", "4"], "+", 
     FractionBox[
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "v"], "+", "v"}], ")"}]}], 
      SuperscriptBox["w", "2"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "v"], "+", "v"}], ")"}], " ", 
       SuperscriptBox["w", "2"]}], "v"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.865603069770277*^9, 3.891083968643762*^9, {3.8910873142733593`*^9, 
   3.891087322314838*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"87477bd5-1772-4575-9535-2dd594fe91b7"],

Cell[BoxData[
 RowBox[{"d", "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "2"]], "+", 
       SuperscriptBox["v", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["v", "6"], "w"]}], "+", 
       FractionBox["w", 
        SuperscriptBox["v", "6"]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["v", "5"], " ", "w"}]]}], "+", 
       RowBox[{
        SuperscriptBox["v", "5"], " ", "w"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "w"]}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["v", "w"]}], "+", 
       FractionBox["w", "v"]}], ")"}]}]]}]}]], "Output",
 CellChangeTimes->{
  3.865603069770277*^9, 3.891083968643762*^9, {3.8910873142733593`*^9, 
   3.891087322316111*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"c8e9e5bb-7a33-44a3-8861-20905b9c03a4"],

Cell[BoxData[
 RowBox[{"d", "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "2"]], "+", 
       SuperscriptBox["v", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["v", "6"], "w"]}], "+", 
       FractionBox["w", 
        SuperscriptBox["v", "6"]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["v", "5"], " ", "w"}]]}], "+", 
       RowBox[{
        SuperscriptBox["v", "5"], " ", "w"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "w"]}], "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["v", "w"]}], "+", 
       FractionBox["w", "v"]}], ")"}]}]]}]}]], "Output",
 CellChangeTimes->{
  3.865603069770277*^9, 3.891083968643762*^9, {3.8910873142733593`*^9, 
   3.891087322317589*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"60a3f4bb-e576-441d-8125-6e6600127765"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WVariablesSquareRelation", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NormalizedSquareRelation", " ", "/.", " ", "bRule"}], " ", "/.",
       " ", "\[Alpha]Rule"}], " ", "/.", " ", "tRule"}], " ", "/.", " ", 
    "dRule"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8656014653248663`*^9, 3.8656014809300737`*^9}, {
  3.865601571013941*^9, 3.8656015760886927`*^9}, {3.8656030046843243`*^9, 
  3.865603038659684*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"7271e9dd-bb1a-46c2-bf72-a6e6b7d9d398"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"v", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["w", "2"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["v", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["w", "2"]}]], ",", "0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["v", "4"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["v", "4"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "6"]}]}], ")"}], " ", 
      SuperscriptBox["w", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["v", "4"]}], ")"}], " ", 
      SuperscriptBox["w", "4"]}]}], 
    RowBox[{
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["v", "2"]}], ")"}], " ", 
     SuperscriptBox["w", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["v", "2"], "+", 
     SuperscriptBox["v", "4"], "-", 
     SuperscriptBox["v", "6"], "-", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "4"]}], "+", 
        SuperscriptBox["v", "6"]}], ")"}], " ", 
      SuperscriptBox["w", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["v", "2"], "-", 
        SuperscriptBox["v", "4"]}], ")"}], " ", 
      SuperscriptBox["w", "4"]}]}], 
    RowBox[{
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["v", "2"]}], ")"}], " ", 
     SuperscriptBox["w", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"v", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["w", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "2"], "-", 
          SuperscriptBox["v", "4"], "+", 
          SuperscriptBox["v", "8"]}], ")"}], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}], " ", 
        SuperscriptBox["w", "4"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["v", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["w", "4"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"v", "-", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["w", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["w", "2"], "+", 
       RowBox[{
        SuperscriptBox["v", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["v", "4"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["v", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["w", "2"], "-", 
          SuperscriptBox["w", "4"]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["v", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["w", "4"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8656015772328873`*^9, {3.8656030308972483`*^9, 3.865603040327862*^9}, 
   3.865603077883987*^9, 3.891083968921474*^9, {3.891087314519733*^9, 
   3.8910873223440113`*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"bb425b1b-9870-4b49-aa00-8c0ec562b025"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
    "WVariablesSquareRelation", "\[LeftDoubleBracket]", "4", 
     "\[RightDoubleBracket]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Psi", "[", 
      RowBox[{"1", ",", "v"}], "]"}], "2"], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Psi", "[", 
       RowBox[{"2", ",", "v"}], "]"}], 
      SuperscriptBox[
       RowBox[{"Psi", "[", 
        RowBox[{"6", ",", "v"}], "]"}], "2"], 
      RowBox[{"(", 
       RowBox[{"w", "-", 
        SuperscriptBox["w", 
         RowBox[{"-", "1"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", " ", 
         SuperscriptBox["v", 
          RowBox[{"-", "1"}]]}], "-", 
        RowBox[{
         SuperscriptBox["w", 
          RowBox[{"-", "1"}]], "v"}]}], ")"}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.865603092083934*^9, 3.865603183527912*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"e5dc526e-9500-429e-94d0-84bc9c64ba52"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.865603169154539*^9, 3.865603184242619*^9}, 
   3.8910839689291487`*^9, {3.891087314641551*^9, 3.891087322355439*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"3b0a3668-25bd-444e-8d0a-df784f626705"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "WVariablesSquareRelation", "\[LeftDoubleBracket]", "6", 
     "\[RightDoubleBracket]"}], 
    RowBox[{"Psi", "[", 
     RowBox[{"1", ",", "v"}], "]"}]}], ",", "w"}], "]"}]], "Input",
 CellChangeTimes->{{3.865603189664935*^9, 3.8656032535161743`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"2911b923-8194-4bee-a431-075989c879f3"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["v", "6"]}]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["v", "2"], "+", 
    SuperscriptBox["v", "4"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]]}]], "Output",
 CellChangeTimes->{{3.865603209197371*^9, 3.865603254453842*^9}, 
   3.8910839689597282`*^9, {3.891087314670891*^9, 3.891087322379216*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"a7db2ede-57a7-4ee3-96f7-7cc1d9eb6b5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Checking", " ", "directly", " ", "against", " ", "the", " ", "paper"}], 
   ",", " ", 
   RowBox[{
   "but", " ", "keeping", " ", "in", " ", "mind", " ", "that", " ", 
    "mathematica", " ", "deals", " ", "with", " ", "parentheses", " ", "in", 
    " ", "TeX", " ", "wrongly"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.891084599620632*^9, 3.891084620913926*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"73204508-51fc-4bd6-a390-86a82e16f63e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToExpression", "[", 
  RowBox[{
  "\"\<w^{-2} (1-v^2-v^4)  + (v^{-4} - 2 v^{-2} + 3 v^2) + w^2 (v^{-2} \
-1-v^2)\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.891084488487318*^9, 3.891084520799233*^9}, {
  3.8910845798712273`*^9, 3.8910845867018147`*^9}, {3.891084623295052*^9, 
  3.89108463539054*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"00819095-ea11-4b10-8676-f1348f14ef00"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["w", "2"]], "[", 
    RowBox[{"1", "-", 
     SuperscriptBox["v", "2"], "-", 
     SuperscriptBox["v", "4"]}], "]"}], "+", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "4"]], "-", 
     FractionBox["2", 
      SuperscriptBox["v", "2"]], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["v", "2"]}]}], ")"}], "+", 
   RowBox[{
    SuperscriptBox["w", "2"], "[", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "2"]], "-", "1", "-", 
     SuperscriptBox["v", "2"]}], "]"}]}],
  HoldForm]], "Output",
 CellChangeTimes->{
  3.891084636252534*^9, {3.8910873147420692`*^9, 3.891087322408671*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"7641aa8f-30de-4ea0-9cd0-85f977ad2c07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "WVariablesSquareRelation", "\[LeftDoubleBracket]", "6", 
     "\[RightDoubleBracket]"}], 
    RowBox[{"Psi", "[", 
     RowBox[{"1", ",", "v"}], "]"}]}], "==", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["w", "2"]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox["v", "4"]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["v", "4"]], "-", 
      FractionBox["2", 
       SuperscriptBox["v", "2"]], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"]}]}], ")"}], "+", 
    RowBox[{
     SuperscriptBox["w", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "2"]], "-", "1", "-", 
       SuperscriptBox["v", "2"]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8910846454593563`*^9, 3.891084668106264*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"a14c87dd-a003-461d-8353-ac47bfb5f53f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.891084658428051*^9, 3.891084668508664*^9}, {
  3.891087314773019*^9, 3.8910873224264917`*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"77a20ea1-f2d5-42ea-acb9-4701403e7f0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "WVariablesSquareRelation", "\[LeftDoubleBracket]", "7", 
     "\[RightDoubleBracket]"}], 
    RowBox[{"Psi", "[", 
     RowBox[{"1", ",", "v"}], "]"}]}], ",", "w"}], "]"}]], "Input",
 CellChangeTimes->{{3.865603266957604*^9, 3.865603269775016*^9}, {
  3.891084475912835*^9, 3.891084477554482*^9}, {3.89108452956968*^9, 
  3.8910845773058023`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b14f49aa-4b9b-4279-8b0d-554440b53559"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["v", "4"]}], "+", 
     SuperscriptBox["v", "6"]}], 
    SuperscriptBox["v", "2"]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["v", "2"], "+", 
    SuperscriptBox["v", "4"], "-", 
    SuperscriptBox["v", "6"]}], 
   RowBox[{
    SuperscriptBox["v", "4"], " ", 
    SuperscriptBox["w", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["v", "2"], "-", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "4"]]}]], "Output",
 CellChangeTimes->{
  3.865603268097269*^9, 3.891083968967307*^9, 3.891084577859085*^9, {
   3.891087314788829*^9, 3.891087322451358*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"3c14a69d-ea4c-4a3e-b1f6-05f01528b9c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToExpression", "[", 
  RowBox[{
  "\"\<w^{-2}(v^{-2}+1-v^2)+(-3v^{-2}+2v^2-v^4)+w^2(v^{-4}+v^{-2}-1)\>\"", 
   ",", " ", "TeXForm", ",", "HoldForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.891084676762278*^9, 3.891084705988348*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"6dd1aa79-3d5f-4e0c-be33-dbfb5500b180"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["w", "2"]], "[", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "2"]], "+", "1", "-", 
     SuperscriptBox["v", "2"]}], "]"}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", 
       SuperscriptBox["v", "2"]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["v", "2"]}], "-", 
     SuperscriptBox["v", "4"]}], ")"}], "+", 
   RowBox[{
    SuperscriptBox["w", "2"], "[", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "4"]], "+", 
     FractionBox["1", 
      SuperscriptBox["v", "2"]], "-", "1"}], "]"}]}],
  HoldForm]], "Output",
 CellChangeTimes->{
  3.891084706742922*^9, {3.891087314820215*^9, 3.891087322481854*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"ab3d401a-3cee-4087-af8b-0215df57a567"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "WVariablesSquareRelation", "\[LeftDoubleBracket]", "7", 
     "\[RightDoubleBracket]"}], 
    RowBox[{"Psi", "[", 
     RowBox[{"1", ",", "v"}], "]"}]}], "==", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["w", "2"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "2"]], "+", "1", "-", 
       SuperscriptBox["v", "2"]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", 
        SuperscriptBox["v", "2"]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      SuperscriptBox["v", "4"]}], ")"}], "+", 
    RowBox[{
     SuperscriptBox["w", "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "4"]], "+", 
       FractionBox["1", 
        SuperscriptBox["v", "2"]], "-", "1"}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891084453934971*^9, 3.891084455627447*^9}, {
  3.8910847125148983`*^9, 3.891084743289915*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"9caac061-1f0e-44b5-956e-1232b825d888"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.891084743609684*^9, {3.891087314835682*^9, 3.891087322489052*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"4d340d78-1c8b-4c17-8b83-d6e9b56669ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
     "WVariablesSquareRelation", "\[LeftDoubleBracket]", "8", 
      "\[RightDoubleBracket]"}], 
     SuperscriptBox[
      RowBox[{"Psi", "[", 
       RowBox[{"1", ",", "v"}], "]"}], "2"]}], "]"}], ",", "w"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.865603278649876*^9, 3.865603286594727*^9}, {
  3.865603589253718*^9, 3.865603609221281*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"2b033f98-19c4-47cf-8328-375a1db5e8d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  FractionBox["1", 
   SuperscriptBox["v", "6"]], "+", 
  FractionBox["4", 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox["2", 
   SuperscriptBox["v", "2"]], "+", 
  SuperscriptBox["v", "2"], "+", 
  SuperscriptBox["v", "4"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", 
     SuperscriptBox["v", "2"]]}], 
   SuperscriptBox["w", "4"]], "+", 
  FractionBox[
   RowBox[{"2", "-", 
    FractionBox["2", 
     SuperscriptBox["v", "4"]], "-", 
    FractionBox["1", 
     SuperscriptBox["v", "2"]], "-", 
    SuperscriptBox["v", "4"]}], 
   SuperscriptBox["w", "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       SuperscriptBox["v", "6"]]}], "-", 
     FractionBox["1", 
      SuperscriptBox["v", "4"]], "+", 
     FractionBox["2", 
      SuperscriptBox["v", "2"]], "-", 
     SuperscriptBox["v", "2"]}], ")"}], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "6"]], "-", 
     FractionBox["1", 
      SuperscriptBox["v", "4"]]}], ")"}], " ", 
   SuperscriptBox["w", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.8656032878797607`*^9, {3.86560359225804*^9, 3.865603610187789*^9}, 
   3.891083969014916*^9, {3.8910873148639603`*^9, 3.891087322520989*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"0647e403-b3fe-4030-9db5-d9cab3f8ba59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToExpression", "[", 
  RowBox[{
  "\"\<w^{-4} (v^{-2} - 1) + \n w^{-2} (-2 v^{-4} - v^{-2} + 2 - v^4) + \
(v^{-6} + 4 v^{-4} - \n   2 v^{-2} - 1 + v^2 + v^4) + \n w^2 (-2 v^{-6} - \
v^{-4} + 2 v^{-2} - v^2) + w^4 (v^{-6} - v^{-4})\>\"", ",", " ", "TeXForm", 
   ",", " ", "HoldForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.891084749345737*^9, 3.891084797307622*^9}, {
  3.89109005716043*^9, 3.891090065056941*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"f2dd1fc2-4482-45ed-a1b6-7ce577904f0a"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["w", "4"]], "[", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "2"]], "-", "1"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["w", "2"]], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       SuperscriptBox["v", "4"]]}], "-", 
     FractionBox["1", 
      SuperscriptBox["v", "2"]], "+", "2", "-", 
     SuperscriptBox["v", "4"]}], "]"}], "+", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "6"]], "+", 
     FractionBox["4", 
      SuperscriptBox["v", "4"]], "-", 
     FractionBox["2", 
      SuperscriptBox["v", "2"]], "-", "1", "+", 
     SuperscriptBox["v", "2"], "+", 
     SuperscriptBox["v", "4"]}], ")"}], "+", 
   RowBox[{
    SuperscriptBox["w", "2"], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       SuperscriptBox["v", "6"]]}], "-", 
     FractionBox["1", 
      SuperscriptBox["v", "4"]], "+", 
     FractionBox["2", 
      SuperscriptBox["v", "2"]], "-", 
     SuperscriptBox["v", "2"]}], "]"}], "+", 
   RowBox[{
    SuperscriptBox["w", "4"], "[", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "6"]], "-", 
     FractionBox["1", 
      SuperscriptBox["v", "4"]]}], "]"}]}],
  HoldForm]], "Output",
 CellChangeTimes->{3.891089961697749*^9, 3.891090065945915*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"163e9cc6-1a17-41db-8a30-dd17c5c8b379"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "WVariablesSquareRelation", "\[LeftDoubleBracket]", "8", 
     "\[RightDoubleBracket]"}], 
    SuperscriptBox[
     RowBox[{"Psi", "[", 
      RowBox[{"1", ",", "v"}], "]"}], "2"]}], "==", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["w", "4"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "2"]], "-", "1"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["w", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", 
         SuperscriptBox["v", "4"]]}], "-", 
       FractionBox["1", 
        SuperscriptBox["v", "2"]], "+", "2", "-", 
       SuperscriptBox["v", "4"]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["v", "6"]], "+", 
      FractionBox["4", 
       SuperscriptBox["v", "4"]], "-", 
      FractionBox["2", 
       SuperscriptBox["v", "2"]], "-", "1", "+", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], "+", 
    RowBox[{
     SuperscriptBox["w", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", 
         SuperscriptBox["v", "6"]]}], "-", 
       FractionBox["1", 
        SuperscriptBox["v", "4"]], "+", 
       FractionBox["2", 
        SuperscriptBox["v", "2"]], "-", 
       SuperscriptBox["v", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["w", "4"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["v", "6"]], "-", 
       FractionBox["1", 
        SuperscriptBox["v", "4"]]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQbS4RcHD53zeOEeETjoFoK/fFt0B0fmrQbRCtFKz/
EEQbHnr7HETXlLh/BdEpDufA9Ie/9VIrgPSek/d0QHQb64J0EJ2meAVMvzGy
zgPRxyYJlYLoskfB1SD6iVx0PYj+8WBOM4guYRVvB9F8V59cB9FGG5bcBtE/
J997CKLdQg4/BdGf2J++BdH6b/Lfg+iJq0ynrQTSkaJFYPrfY/PVINp5lf8G
EJ3UL74LRB9S/QCmPX5dOAiidYSMDoPoN9/CX4HoRSmqb0G0wKKDbquA9Lue
i/4g+mr0mmAQnalZEgmiAezvvsk=
  "],
 CellLabel->"In[94]:=",ExpressionUUID->"25cf3bb0-5781-40bb-ad8a-3c3e4f24bc22"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.891085541878333*^9, 3.8910855625599737`*^9}, {
   3.8910856016215363`*^9, 3.891085671328848*^9}, 3.8910861430402203`*^9, {
   3.891086198293128*^9, 3.891086249610937*^9}, {3.891086299786124*^9, 
   3.8910863315418997`*^9}, {3.891086366434333*^9, 3.891086393029365*^9}, 
   3.891086997125538*^9, {3.8910870412832747`*^9, 3.891087069675437*^9}, {
   3.891087120114184*^9, 3.891087150631157*^9}, {3.8910872156654863`*^9, 
   3.8910872279066887`*^9}, {3.891087315674535*^9, 3.89108732256921*^9}, 
   3.891088563963283*^9, {3.891088732483439*^9, 3.891088770907633*^9}, {
   3.891088831350464*^9, 3.8910888559357347`*^9}, {3.89108891090131*^9, 
   3.8910889219897223`*^9}, 3.8910892576920233`*^9, 3.891089294286909*^9, {
   3.891090015518821*^9, 3.891090047245307*^9}, {3.8910900781018476`*^9, 
   3.891090124167344*^9}},
 CellLabel->"Out[94]=",ExpressionUUID->"7c002856-127d-4c82-b090-b35952035147"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "WVariablesSquareRelation", "\[LeftDoubleBracket]", "9", 
     "\[RightDoubleBracket]"}], 
    SuperscriptBox[
     RowBox[{"Psi", "[", 
      RowBox[{"1", ",", "v"}], "]"}], "2"]}], ",", "w"}], "]"}]], "Input",
 CellChangeTimes->{{3.865603298051002*^9, 3.865603298297659*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"0be25764-6aa0-47bc-ab67-c8b76bbe8b5c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"1", "+", 
    SuperscriptBox["v", "2"], "-", 
    SuperscriptBox["v", "4"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["v", "6"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["v", "8"]}], "+", 
    SuperscriptBox["v", "10"]}], 
   SuperscriptBox["v", "4"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["v", "8"]}], "+", 
    SuperscriptBox["v", "10"]}], 
   RowBox[{
    SuperscriptBox["v", "4"], " ", 
    SuperscriptBox["w", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["v", "6"]}], "-", 
    SuperscriptBox["v", "8"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["v", "10"]}]}], 
   RowBox[{
    SuperscriptBox["v", "4"], " ", 
    SuperscriptBox["w", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "4"]}], "-", 
      SuperscriptBox["v", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "8"]}]}], ")"}], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "4"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["v", "4"]}], "+", 
      SuperscriptBox["v", "6"]}], ")"}], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "4"]]}]], "Output",
 CellChangeTimes->{
  3.865603299110643*^9, 3.8910839690668077`*^9, {3.8910873156901484`*^9, 
   3.891087322595097*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"d41caba4-7238-489a-93ca-ba813cdc0508"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToExpression", "[", 
  RowBox[{
  "\"\<w^{-4}(-v^4 + v^6) + w^{-2}(-v^{-2}+2v^2-v^4-2v^6) + (v^{-4} + v^{-2} \
-1-2v^2+4v^4+v^6) +w^2 (-v^{-4} +2 -v^2 - 2 v^4) + w^4 (-1+v^2)\>\"", ",", 
   "TeXForm", ",", "HoldForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.891090145042398*^9, 3.891090164651759*^9}, 
   3.891090211439542*^9, {3.8910902491155643`*^9, 3.891090274812058*^9}, {
   3.891090466885497*^9, 3.891090473280712*^9}, 3.891090786193473*^9, {
   3.8910908815078278`*^9, 3.891090899940775*^9}, {3.8910909985551147`*^9, 
   3.891091008782174*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"0567edb7-bec5-4fd3-ac10-581123820cfe"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["w", "4"]], "[", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["v", "4"]}], "+", 
     SuperscriptBox["v", "6"]}], "]"}], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["w", "2"]], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["v", "2"]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["v", "2"]}], "-", 
     SuperscriptBox["v", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["v", "6"]}]}], "]"}], "+", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "4"]], "+", 
     FractionBox["1", 
      SuperscriptBox["v", "2"]], "-", "1", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["v", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["v", "4"]}], "+", 
     SuperscriptBox["v", "6"]}], ")"}], "+", 
   RowBox[{
    SuperscriptBox["w", "2"], "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["v", "4"]]}], "+", "2", "-", 
     SuperscriptBox["v", "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["v", "4"]}]}], "]"}], "+", 
   RowBox[{
    SuperscriptBox["w", "4"], "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["v", "2"]}], "]"}]}],
  HoldForm]], "Output",
 CellChangeTimes->{
  3.8910902124464617`*^9, {3.8910902538782883`*^9, 3.891090278656513*^9}, 
   3.891090474216073*^9, 3.8910907868628902`*^9, 3.891090906343238*^9, 
   3.891091010785427*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"bb316827-61e7-4c46-99c7-45f1a79f364a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "WVariablesSquareRelation", "\[LeftDoubleBracket]", "9", 
     "\[RightDoubleBracket]"}], 
    SuperscriptBox[
     RowBox[{"Psi", "[", 
      RowBox[{"1", ",", "v"}], "]"}], "2"]}], "==", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["w", "4"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["v", "4"]}], "+", 
       SuperscriptBox["v", "6"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["w", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["v", "2"]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "2"]}], "-", 
       SuperscriptBox["v", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "6"]}]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["v", "4"]], "+", 
      FractionBox["1", 
       SuperscriptBox["v", "2"]], "-", "1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "4"]}], "+", 
      SuperscriptBox["v", "6"]}], ")"}], "+", 
    RowBox[{
     SuperscriptBox["w", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["v", "4"]]}], "+", "2", "-", 
       SuperscriptBox["v", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["w", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["v", "2"]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8910902844898653`*^9, 3.8910902928234997`*^9}, {
   3.891090370172716*^9, 3.891090423140707*^9}, {3.891090455294743*^9, 
   3.8910905063669643`*^9}, 3.891090628781598*^9, {3.891090796798068*^9, 
   3.891090869606674*^9}, {3.8910909318078823`*^9, 3.8910909603500443`*^9}, {
   3.891090991964582*^9, 3.891091043180647*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"aeccf4af-fdeb-4a34-a576-65e6961371c6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.891090406756749*^9, 3.8910904310481987`*^9}, 
   3.8910905092135057`*^9, 3.891090799930475*^9, 3.891090844076397*^9, {
   3.89109095369514*^9, 3.8910909607506933`*^9}, 3.8910910461383677`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"21a63c50-1002-4f39-a387-6c3dbae60739"]
}, Open  ]]
},
WindowSize->{808, 701},
WindowMargins->{{Automatic, 79}, {Automatic, 17}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 603, 13, 52, "Input",ExpressionUUID->"209d2d47-88f4-4017-ba7f-28e98e226fe2"],
Cell[CellGroupData[{
Cell[1186, 37, 2357, 75, 100, "Input",ExpressionUUID->"5b629310-9528-451a-83e2-492b91be6bab"],
Cell[3546, 114, 2368, 77, 102, "Output",ExpressionUUID->"8aacd037-5313-4646-880e-37d41554d355"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5951, 196, 893, 24, 75, "Input",ExpressionUUID->"6f06e929-51fd-484a-ad58-3533c0d4b24f"],
Cell[6847, 222, 4513, 140, 184, "Output",ExpressionUUID->"4cbfd6fe-a6a7-4d14-879c-32054218046c"]
}, Open  ]],
Cell[11375, 365, 170, 2, 30, "Input",ExpressionUUID->"d1b1b973-2ac0-490d-868b-96d913f4ca5a"],
Cell[11548, 369, 444, 12, 34, "Input",ExpressionUUID->"1c4af7a7-ac45-4c69-8672-f2ad313b7799"],
Cell[CellGroupData[{
Cell[12017, 385, 982, 28, 56, "Input",ExpressionUUID->"ae0de911-d1c5-4cb1-86f7-c734fcc09ca7"],
Cell[13002, 415, 378, 6, 34, "Output",ExpressionUUID->"80545b6b-3c62-444f-9092-954b571be830"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13417, 426, 658, 17, 30, "Input",ExpressionUUID->"621718a1-b401-4187-be77-1709966bc8ef"],
Cell[14078, 445, 793, 22, 51, "Output",ExpressionUUID->"ae414464-c6e7-475d-8fd9-1f3a6da5fa88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14908, 472, 496, 12, 30, "Input",ExpressionUUID->"ef1a2e57-c2d5-45b4-bc93-40630066cad3"],
Cell[15407, 486, 776, 20, 56, "Output",ExpressionUUID->"381b5c45-898b-43d1-a391-b61839c6a0fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16220, 511, 597, 16, 30, "Input",ExpressionUUID->"06d39d29-99ca-436f-9d47-ceeb9b043639"],
Cell[16820, 529, 599, 16, 56, "Output",ExpressionUUID->"0f18b1ce-0d1e-40fa-8dab-4632850a7220"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17456, 550, 599, 16, 30, "Input",ExpressionUUID->"acb3cdf5-1e3b-44d5-81aa-a4c92ae828ce"],
Cell[18058, 568, 575, 16, 55, "Output",ExpressionUUID->"96cc2462-9a81-4a80-b83d-5cdabcaf678d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18670, 589, 6318, 226, 450, "Input",ExpressionUUID->"477d8a58-e0a9-4c1b-9d8b-08158e021b14"],
Cell[24991, 817, 883, 29, 70, "Output",ExpressionUUID->"d290ed68-4166-440e-a232-1b4a0d1e1548"],
Cell[25877, 848, 883, 29, 70, "Output",ExpressionUUID->"e1717d93-4077-4a35-9a8a-381045431cfc"],
Cell[26763, 879, 628, 20, 65, "Output",ExpressionUUID->"87e375ff-ca39-462f-be58-e1ea5023ce60"],
Cell[27394, 901, 629, 20, 65, "Output",ExpressionUUID->"41697ffc-5a8b-4e35-92bc-519e8b6808fd"],
Cell[28026, 923, 959, 30, 64, "Output",ExpressionUUID->"3d0970ca-e20f-4538-bc08-0fa9bcc9911f"],
Cell[28988, 955, 957, 30, 64, "Output",ExpressionUUID->"87477bd5-1772-4575-9535-2dd594fe91b7"],
Cell[29948, 987, 1137, 38, 70, "Output",ExpressionUUID->"c8e9e5bb-7a33-44a3-8861-20905b9c03a4"],
Cell[31088, 1027, 1137, 38, 70, "Output",ExpressionUUID->"60a3f4bb-e576-441d-8125-6e6600127765"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32262, 1070, 566, 12, 52, "Input",ExpressionUUID->"7271e9dd-bb1a-46c2-bf72-a6e6b7d9d398"],
Cell[32831, 1084, 5234, 171, 275, "Output",ExpressionUUID->"bb425b1b-9870-4b49-aa00-8c0ec562b025"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38102, 1260, 1002, 31, 56, "Input",ExpressionUUID->"e5dc526e-9500-429e-94d0-84bc9c64ba52"],
Cell[39107, 1293, 247, 3, 34, "Output",ExpressionUUID->"3b0a3668-25bd-444e-8d0a-df784f626705"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39391, 1301, 410, 10, 30, "Input",ExpressionUUID->"2911b923-8194-4bee-a431-075989c879f3"],
Cell[39804, 1313, 850, 26, 56, "Output",ExpressionUUID->"a7db2ede-57a7-4ee3-96f7-7cc1d9eb6b5a"]
}, Open  ]],
Cell[40669, 1342, 501, 11, 52, "Input",ExpressionUUID->"73204508-51fc-4bd6-a390-86a82e16f63e"],
Cell[CellGroupData[{
Cell[41195, 1357, 440, 8, 52, "Input",ExpressionUUID->"00819095-ea11-4b10-8676-f1348f14ef00"],
Cell[41638, 1367, 809, 26, 51, "Output",ExpressionUUID->"7641aa8f-30de-4ea0-9cd0-85f977ad2c07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42484, 1398, 1059, 33, 77, "Input",ExpressionUUID->"a14c87dd-a003-461d-8353-ac47bfb5f53f"],
Cell[43546, 1433, 227, 3, 34, "Output",ExpressionUUID->"77a20ea1-f2d5-42ea-acb9-4701403e7f0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43810, 1441, 507, 12, 30, "Input",ExpressionUUID->"b14f49aa-4b9b-4279-8b0d-554440b53559"],
Cell[44320, 1455, 882, 28, 91, "Output",ExpressionUUID->"3c14a69d-ea4c-4a3e-b1f6-05f01528b9c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45239, 1488, 336, 6, 52, "Input",ExpressionUUID->"6dd1aa79-3d5f-4e0c-be33-dbfb5500b180"],
Cell[45578, 1496, 855, 28, 51, "Output",ExpressionUUID->"ab3d401a-3cee-4087-af8b-0215df57a567"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46470, 1529, 1160, 36, 77, "Input",ExpressionUUID->"9caac061-1f0e-44b5-956e-1232b825d888"],
Cell[47633, 1567, 201, 3, 34, "Output",ExpressionUUID->"4d340d78-1c8b-4c17-8b83-d6e9b56669ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47871, 1575, 529, 14, 33, "Input",ExpressionUUID->"2b033f98-19c4-47cf-8328-375a1db5e8d4"],
Cell[48403, 1591, 1459, 48, 59, "Output",ExpressionUUID->"0647e403-b3fe-4030-9db5-d9cab3f8ba59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49899, 1644, 519, 9, 115, "Input",ExpressionUUID->"f2dd1fc2-4482-45ed-a1b6-7ce577904f0a"],
Cell[50421, 1655, 1469, 49, 91, "Output",ExpressionUUID->"163e9cc6-1a17-41db-8a30-dd17c5c8b379"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51927, 1709, 2162, 67, 118, "Input",ExpressionUUID->"25cf3bb0-5781-40bb-ad8a-3c3e4f24bc22"],
Cell[54092, 1778, 948, 13, 34, "Output",ExpressionUUID->"7c002856-127d-4c82-b090-b35952035147"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55077, 1796, 436, 11, 33, "Input",ExpressionUUID->"0be25764-6aa0-47bc-ab67-c8b76bbe8b5c"],
Cell[55516, 1809, 1642, 56, 100, "Output",ExpressionUUID->"d41caba4-7238-489a-93ca-ba813cdc0508"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57195, 1870, 659, 12, 94, "Input",ExpressionUUID->"0567edb7-bec5-4fd3-ac10-581123820cfe"],
Cell[57857, 1884, 1605, 53, 91, "Output",ExpressionUUID->"bb316827-61e7-4c46-99c7-45f1a79f364a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59499, 1942, 2135, 65, 118, "Input",ExpressionUUID->"aeccf4af-fdeb-4a34-a576-65e6961371c6"],
Cell[61637, 2009, 329, 5, 69, "Output",ExpressionUUID->"21a63c50-1002-4f39-a387-6c3dbae60739"]
}, Open  ]]
}
]
*)



==> arxiv-code/CalculatingExceptionalRelationsForSpecialCases.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    659165,      12310]
NotebookOptionsPosition[    646248,      12095]
NotebookOutlinePosition[    646585,      12110]
CellTagsIndexPosition[    646542,      12107]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Computing", " ", "the", " ", "instances", " ", "of", " ", "the", " ", 
    "QE", " ", "relation", " ", "for", " ", "actual", " ", "families"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.75796798062042*^9, 3.757968000818922*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[2]:=",ExpressionUUID->"d8c524fa-7801-44e7-a3e7-06a075cd1c37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SymCyc", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"-", 
     RowBox[{"EulerPhi", "[", "n", "]"}]}]], 
   RowBox[{"Cyclotomic", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", "^", "2"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.757965384404475*^9, 3.757965444217443*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a48aeb56-e240-4fdb-8e20-b538ac20c530"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"brace", "[", "l_", "]"}], ":=", 
  RowBox[{"brace", "[", 
   RowBox[{"0", ",", "l"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"brace", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "+", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bracket", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "-", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.646523809058119*^9, 3.6465238846634073`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e7a48daf-3099-4fbd-a1cc-f214455b0e20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"w2formula", "=", 
  RowBox[{
   FractionBox["v", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        RowBox[{"bracket", "[", 
         RowBox[{"0", ",", "3"}], "]"}], "\[Alpha]"}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", " ", 
      RowBox[{"brace", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], "-", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"bracket", "[", 
       RowBox[{"0", ",", "3"}], "]"}], 
      RowBox[{"brace", "[", 
       RowBox[{"0", ",", "5"}], "]"}]}], "+", 
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "+", 
           RowBox[{
            RowBox[{"bracket", "[", 
             RowBox[{"0", ",", "3"}], "]"}], "\[Alpha]"}]}], ")"}], "2"]}], 
       "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"brace", "[", 
            RowBox[{"0", ",", "1"}], "]"}]}], "-", 
          RowBox[{"\[Alpha]", " ", 
           RowBox[{"bracket", "[", 
            RowBox[{"0", ",", "3"}], "]"}], 
           RowBox[{"brace", "[", 
            RowBox[{"0", ",", "5"}], "]"}]}]}], ")"}], "2"]}]]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.871376853153283*^9, 3.871376861754964*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1c1bd17d-c21f-4442-8aa1-fffce110c5f8"],

Cell[BoxData[
 FractionBox[
  RowBox[{"v", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "v"], "+", "v"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["v", "3"]]}], "+", 
        SuperscriptBox["v", "3"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["v", "5"]], "+", 
        SuperscriptBox["v", "5"]}], ")"}], " ", "\[Alpha]"}], "+", 
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", 
                SuperscriptBox["v", "3"]]}], "+", 
              SuperscriptBox["v", "3"]}], ")"}], " ", "\[Alpha]"}]}], ")"}], 
         "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "v"], "+", "v"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["v", "3"]]}], "+", 
             SuperscriptBox["v", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox["v", "5"]], "+", 
             SuperscriptBox["v", "5"]}], ")"}], " ", "\[Alpha]"}]}], ")"}], 
        "2"]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"b", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["v", "3"]]}], "+", 
        SuperscriptBox["v", "3"]}], ")"}], " ", "\[Alpha]"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.871376862464788*^9, 3.871381690997983*^9, 
  3.908488830068934*^9, 3.908488884743136*^9, 3.909319818544158*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"ed7e83bd-7b37-4e57-9b95-6e49d9750372"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Order", " ", "of", " ", "diagrams", " ", 
    RowBox[{"is", ":", " ", "X"}]}], ",", " ", "I", ",", " ", "H", ",", " ", 
   "cross", ",", " ", "cupcap", ",", " ", "identity"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8713827371615047`*^9, 3.871382741769375*^9}, {
   3.871382776915799*^9, 3.8713828018974733`*^9}, {3.8713828496920033`*^9, 
   3.8713828605083523`*^9}, 3.908488916781461*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"3d2988c8-b92d-4307-a77d-1e7f294b500c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApplyR", "[", 
   RowBox[{"{", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["v", 
       RowBox[{"-", "6"}]]}], "c"}], ",", "a", ",", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["v", 
       RowBox[{"-", "6"}]]}], "b"}], ",", "f", ",", "d", ",", 
    RowBox[{
     SuperscriptBox["v", 
      RowBox[{"-", "12"}]], "e"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7579648534074783`*^9, 3.7579650281477222`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"78b4e53d-d5eb-4d58-b34a-aa7c4c863c31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RSym", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "+", 
   RowBox[{
    SuperscriptBox["v", "4"], 
    RowBox[{"ApplyR", "[", "x", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["v", "8"], 
    RowBox[{"ApplyR", "[", 
     RowBox[{"ApplyR", "[", "x", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.757965050731874*^9, 3.757965144576934*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"c777f460-b546-4e34-9302-b4f1539ebe2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Renormalize", "[", "x_", "]"}], ":=", " ", 
  RowBox[{
   FractionBox[
    SuperscriptBox["v", 
     RowBox[{"-", "3"}]], 
    RowBox[{"x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
   "x"}]}]], "Input",
 CellChangeTimes->{{3.757965148873041*^9, 3.757965175201475*^9}, {
  3.757965209900393*^9, 3.757965260120564*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f198f7b7-99c4-41c3-994f-aa4b81eaa7ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SO3Relation", "=", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
    RowBox[{"-", 
     FractionBox["b", 
      RowBox[{
       SuperscriptBox["v", "6"], "+", 
       SuperscriptBox["v", 
        RowBox[{"-", "6"}]]}]]}], ",", 
    FractionBox["b", 
     RowBox[{
      SuperscriptBox["v", "6"], "+", 
      SuperscriptBox["v", 
       RowBox[{"-", "6"}]]}]]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.757965264286026*^9, 3.757965295800837*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"03a9fc51-b4ca-4737-bdf3-1e2aeda8b39f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["b", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["v", "6"]], "+", 
      SuperscriptBox["v", "6"]}]]}], ",", 
   FractionBox["b", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "6"]], "+", 
     SuperscriptBox["v", "6"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.757965296970993*^9, 3.871375863636849*^9, 
  3.871376794677581*^9, 3.871376922324032*^9, 3.908488830137409*^9, 
  3.9084888847980947`*^9, 3.909319818621627*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"375a1e0a-b570-4653-b385-c82c10cdfbcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Renormalize", "[", 
   RowBox[{"RSym", "[", "SO3Relation", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.757965299754079*^9, 3.757965335210949*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"989ff423-ab59-4b09-8791-d858d5b29ec1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["v", "3"]], ",", "v", ",", 
   RowBox[{"-", 
    FractionBox["1", "v"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}]}], 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "4"], "+", 
      SuperscriptBox["v", "8"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox["v", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}]}], 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "4"], "+", 
      SuperscriptBox["v", "8"]}]]}], ",", 
   FractionBox[
    RowBox[{"b", "-", 
     RowBox[{"b", " ", 
      SuperscriptBox["v", "2"]}]}], 
    RowBox[{"v", "-", 
     SuperscriptBox["v", "5"], "+", 
     SuperscriptBox["v", "9"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.7579653175620537`*^9, 3.7579653358172293`*^9}, 
   3.871375863671021*^9, 3.871376794720042*^9, 3.871376922400217*^9, 
   3.908488830201312*^9, 3.9084888848223677`*^9, 3.909319818660899*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"3198243a-a806-4624-9409-467dbf232dbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Renormalize", "[", 
    RowBox[{"RSym", "[", "SO3Relation", "]"}], "]"}], "/.", 
   RowBox[{"v", "\[Rule]", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"\[ImaginaryI]", "/", "12"}]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.90931995725725*^9, 3.909319971720275*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"2b8a0bd5-e067-4db0-a48c-3ba38d614583"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "6"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "b"}], "2"], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", "+", 
      SqrtBox["3"]}], ")"}], " ", "b"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"5", "/", "6"}]], " ", "b"}]}], "}"}]], "Output",
 CellChangeTimes->{3.909319974934403*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"f8a1f651-cc3b-4bb7-a2ed-440bf3a5190d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Renormalize", "[", 
    RowBox[{"RSym", "[", "SO3Relation", "]"}], "]"}], "/.", 
   RowBox[{"v", "\[Rule]", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"5", " ", "2", " ", "\[Pi]", " ", 
      RowBox[{"\[ImaginaryI]", "/", "12"}]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909319994294621*^9, 3.9093199945987043`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a8a1bb5a-f317-4ccf-af5f-bf7434ec4985"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "6"}]], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "b"}], "2"], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"5", "/", "6"}]], " ", "b"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", "+", 
      SqrtBox["3"]}], ")"}], " ", "b"}]}], "}"}]], "Output",
 CellChangeTimes->{3.909319995321756*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"e52366e2-3364-4161-a1de-02dde093e6e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Renormalize", "[", 
    RowBox[{"RSym", "[", "SO3Relation", "]"}], "]"}], "/.", 
   RowBox[{"v", "\[Rule]", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"9", " ", "2", " ", "\[Pi]", " ", 
      RowBox[{"\[ImaginaryI]", "/", "12"}]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9093200049468203`*^9, 3.909320005762006*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"89e370ec-45e9-4911-9d6a-8ab8a84da12e"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"",2,64,9,30233215024745698215,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.909320011660236*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"62191783-b092-43aa-991e-a72896acbb19"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,64,10,30233215024745698215,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.909320011668681*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"5240856e-ef45-4e1a-b8aa-1a61bb899adf"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"",2,64,11,30233215024745698215,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.909320011672379*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"c8a69b41-dc61-4a61-9dde-e0bcb691279e"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,64,12,30233215024745698215,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.909320011675844*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"c4af9f1e-8363-49b2-a92b-0e066f87b02e"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"",2,64,13,30233215024745698215,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.90932001167907*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"79964d4c-5210-4f59-8587-cff42a0047cb"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Power\\\", \\\"::\\\", \
\\\"infy\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,64,14,30233215024745698215,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.909320011682577*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"0493cfca-1370-46fa-adb8-129c0c6e325b"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,64,15,30233215024745698215,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.909320011686077*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"6a267c18-24be-4764-809a-d7382c4eead9"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,64,16,30233215024745698215,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.90932001168944*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"fc5aca92-6dc3-4477-8ea3-4729ba6be109"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], ",", "Indeterminate", ",", "Indeterminate",
    ",", "Indeterminate", ",", "Indeterminate", ",", "Indeterminate"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.909320011692494*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"a5652c3e-3f1d-45ea-acdc-63d06d59ec72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"RSym", "[", "SO3Relation", "]"}], "\[Equal]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.908490271411171*^9, 3.9084902831837797`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d0bd3161-e634-4e53-a9d1-a1651f58eeaa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", "\[ImaginaryI]"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.908490283770536*^9, 3.909319818698832*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2d7a2387-b187-4d1e-8945-154b5ebb08c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"b", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["v", "2"]}], ")"}]}], 
    RowBox[{"1", "-", 
     SuperscriptBox["v", "4"], "+", 
     SuperscriptBox["v", "8"]}]]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", "b"}], " ", 
   FractionBox[
    RowBox[{"SymCyc", "[", 
     RowBox[{"1", ",", "v"}], "]"}], 
    RowBox[{"SymCyc", "[", 
     RowBox[{"12", ",", "v"}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.871375895538808*^9, 3.871375915936335*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"0595473b-1e32-4a0a-9496-beded777cbd7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.871375917184638*^9, 3.871376794726564*^9, 
  3.871376922407043*^9, 3.908488830208248*^9, 3.908488884830592*^9, 
  3.909319818761696*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"8c67f867-3a77-4e12-97fc-d6eeb5a98f22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OtherSO3Relation", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "6"], "+", 
      SuperscriptBox["v", 
       RowBox[{"-", "6"}]]}], "b"], ",", "0", ",", "1", ",", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "6"], "-", "1"}], ")"}]}], ",", 
    RowBox[{"-", 
     SuperscriptBox["v", 
      RowBox[{"-", "6"}]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.90849240135245*^9, 3.908492513685281*^9}, 
   3.9084925605265303`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"f4a32365-b8c9-4305-972b-3b58e49bc339"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["v", "6"]], "+", 
     SuperscriptBox["v", "6"]}], "b"], ",", "0", ",", "1", ",", 
   RowBox[{"1", "-", 
    SuperscriptBox["v", "6"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["v", "6"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.908492516755249*^9, 3.908492560918005*^9, 
  3.909319818795886*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"79140949-2c1c-4742-96d0-10ce149cf97f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Renormalize", "[", 
   RowBox[{"RSym", "[", "OtherSO3Relation", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.908492524837693*^9, 3.908492525273465*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a51af542-160b-49ca-8a90-3fbeb14036d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["v", "3"]], ",", "v", ",", 
   RowBox[{"-", 
    FractionBox["1", "v"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox["v", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}]}], 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "4"], "+", 
      SuperscriptBox["v", "8"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox["v", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["v", "2"]}], ")"}]}], 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "4"], "+", 
      SuperscriptBox["v", "8"]}]]}], ",", 
   FractionBox[
    RowBox[{"b", "-", 
     RowBox[{"b", " ", 
      SuperscriptBox["v", "2"]}]}], 
    RowBox[{"v", "-", 
     SuperscriptBox["v", "5"], "+", 
     SuperscriptBox["v", "9"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.90849252603795*^9, 3.908492562526279*^9, 
  3.909319818806017*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"75d146b8-7942-45df-bb1e-9d0760c68291"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"RSym", "[", "OtherSO3Relation", "]"}], "==", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9084925698992577`*^9, 3.908492587011443*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"80344e60-b6dc-4f60-9da9-ab611d54430d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "4"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "4"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"3", "/", "4"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"3", "/", "4"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.908492587440502*^9, 3.909319818840145*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"4bc65250-8dff-490d-beae-001835c895fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Above", " ", "is", " ", "the", " ", "formula", " ", "for", " ", "SO", 
    RowBox[{"(", "3", ")"}], " ", "in", " ", "the", " ", "paper"}], ",", " ", 
   
   RowBox[{
   "remember", " ", "v", " ", "can", " ", "be", " ", "any", " ", "cube", " ", 
    "root"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8713759472571383`*^9, 3.871375961585602*^9}, 
   3.8713858112471657`*^9, 3.9084888519902887`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"cd9ea034-ce12-4055-8495-0f18eaa99eda"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"w2formula", "/.", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "b"}], " ", 
     FractionBox[
      RowBox[{"SymCyc", "[", 
       RowBox[{"1", ",", "v"}], "]"}], 
      RowBox[{"SymCyc", "[", 
       RowBox[{"12", ",", "v"}], "]"}]]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.871376796796035*^9, 3.871376843034173*^9}, 
   3.8713768790969353`*^9, {3.871376990373356*^9, 3.871376993531459*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"a866f978-d5b1-433e-a24d-dc8e2ac5cf03"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["v", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "4"], "+", 
      SuperscriptBox["v", "8"]}], ")"}], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"], "-", 
          SuperscriptBox["v", "4"], "+", 
          SuperscriptBox["v", "14"], "-", 
          SuperscriptBox["v", "16"], "+", 
          SuperscriptBox["v", "18"]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["v", "4"], "+", 
          SuperscriptBox["v", "8"]}], ")"}], "2"]}]]]}], "+", 
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"], "+", 
      SuperscriptBox["v", "14"], "-", 
      SuperscriptBox["v", "16"], "+", 
      SuperscriptBox["v", "18"]}], ")"}]}]}], 
  RowBox[{"2", " ", "b", " ", 
   SuperscriptBox["v", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["v", "2"], "+", 
     SuperscriptBox["v", "4"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8713768252444963`*^9, 3.871376880110642*^9, {3.871376991992*^9, 
   3.8713769948423758`*^9}, 3.908488830764127*^9, 3.908488884859289*^9, 
   3.9093198193513393`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6036d2b8-394b-4070-af28-2ec93cdc86cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"w2formula", "/.", 
     RowBox[{"\[Alpha]", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "b"}], " ", 
       FractionBox[
        RowBox[{"SymCyc", "[", 
         RowBox[{"1", ",", "v"}], "]"}], 
        RowBox[{"SymCyc", "[", 
         RowBox[{"12", ",", "v"}], "]"}]]}]}]}], "]"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.871382022041448*^9, 3.87138202504077*^9}, {
  3.871382072776547*^9, 3.871382105734763*^9}, {3.871382137916875*^9, 
  3.8713821406726522`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"925f0795-58d1-49b3-9054-b67ecc796765"],

Cell[BoxData[
 SuperscriptBox["v", "8"]], "Output",
 CellChangeTimes->{3.8713820259320993`*^9, 3.871382073284272*^9, 
  3.871382107271399*^9, 3.8713821410560093`*^9, 3.908488830771902*^9, 
  3.908488884891273*^9, 3.9093198193591013`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"cadebf77-7fa0-4589-8a90-6c2700f4a085"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"w", " ", "=", " ", 
   RowBox[{
    SuperscriptBox["v", "4"], " ", "derivation"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.871377057112276*^9, 3.871377073573571*^9}, 
   3.908488855739168*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"0ce305ea-9f43-4ed9-859b-fae7e7e451f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   SuperscriptBox["v", "3"], "\[Equal]", "\[ImaginaryI]"}], "]"}]], "Input",
 CellChangeTimes->{{3.871375926641423*^9, 3.871375933116043*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f0ba7aef-3268-4e06-923e-022be01515ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "6"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "/", "6"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.871375933590638*^9, 3.908488830809449*^9, 
  3.908488884922258*^9, 3.909319819402917*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"e81a7a9d-dcf2-4e38-99f3-6891a14eca27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"b", " ", 
        SuperscriptBox["v", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["v", "4"], "+", 
        SuperscriptBox["v", "8"]}]]}]}], "}"}], "/.", 
   RowBox[{"Solve", "[", 
    RowBox[{
     SuperscriptBox["v", "3"], "\[Equal]", "\[ImaginaryI]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.87137593903881*^9, 3.8713759954540243`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"010729a3-2140-4df1-b657-154bca7e4535"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], ",", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "b"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "6"}]], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "b"}], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "/", "6"}]], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "b"}], "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8713759761075*^9, 3.871375995870104*^9}, 
   3.908488830846146*^9, 3.908488884931279*^9, 3.90931981943784*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"14716d53-22f0-41dd-8aa2-6fc356f1e336"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Above", " ", "is", " ", "the", " ", "SOSp", 
   RowBox[{"(", 
    RowBox[{"1", "|", "2"}], ")"}], " ", "specialization"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.871375998120119*^9, 3.871376007775938*^9}, 
   3.908488859702754*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"ea836953-9082-4989-85ba-01f2b940d318"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G2Relation", "=", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     FractionBox["1", "b"], 
     FractionBox[
      RowBox[{
       RowBox[{"SymCyc", "[", 
        RowBox[{"3", ",", "q"}], "]"}], 
       RowBox[{"SymCyc", "[", 
        RowBox[{"8", ",", "q"}], "]"}]}], 
      RowBox[{"SymCyc", "[", 
       RowBox[{"2", ",", "q"}], "]"}]], "q"}], ",", 
    RowBox[{
     FractionBox["1", "b"], 
     FractionBox[
      RowBox[{
       RowBox[{"SymCyc", "[", 
        RowBox[{"3", ",", "q"}], "]"}], 
       RowBox[{"SymCyc", "[", 
        RowBox[{"8", ",", "q"}], "]"}]}], 
      RowBox[{"SymCyc", "[", 
       RowBox[{"2", ",", "q"}], "]"}]], 
     SuperscriptBox["q", 
      RowBox[{"-", "1"}]]}], ",", " ", "1", ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"SymCyc", "[", 
        RowBox[{"2", ",", "q"}], "]"}]]}], 
     SuperscriptBox["q", "3"]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"SymCyc", "[", 
        RowBox[{"2", ",", "q"}], "]"}]]}], 
     SuperscriptBox["q", 
      RowBox[{"-", "3"}]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.75796534989814*^9, 3.757965375937388*^9}, {
  3.757965472643772*^9, 3.7579655556316147`*^9}, {3.7579657693022947`*^9, 
  3.757965771271163*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"0bffd263-5c5a-4f7f-9b25-39800d847c0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "8"]}], ")"}]}], 
    RowBox[{"b", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "8"]}], ")"}]}], 
    RowBox[{"b", " ", 
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}]}]], ",", "1", ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["q", "4"], 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.757965567426063*^9, 3.7579657719379253`*^9, 
  3.871379343113274*^9, 3.908488830883847*^9, 3.908488884959381*^9, 
  3.909319819483329*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"d5e89dd3-2f49-4da3-ab6c-0f9f859539fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"G2Relation", "/.", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"SymCyc", "[", 
       RowBox[{"3", ",", "q"}], "]"}]}], 
     RowBox[{"SymCyc", "[", 
      RowBox[{"8", ",", "q"}], "]"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.871383189500585*^9, 3.871383200753974*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b4071a1b-34f4-40ad-9d18-e18e12df98e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}]]}], ",", "1", ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["q", "4"], 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8713832011467133`*^9, 3.8713835817530212`*^9, 
  3.871383612119033*^9, 3.908488830895088*^9, 3.908488884985897*^9, 
  3.909319819545664*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"68e3330e-c9cd-4af3-afe7-dfebd563f7c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}]]}], "==", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", 
       RowBox[{"-", "2"}]]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.871383643039258*^9, 3.8713836518686943`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7bae8329-e18a-4ada-b5dd-e130b6155b70"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.871383646531968*^9, 3.871383652215478*^9}, 
   3.908488830928137*^9, 3.908488884993063*^9, 3.909319819580208*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a0384799-5c52-48ba-bfa6-6616d46679c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"G2Relation", "-", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"q", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "2"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "4"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "6"}]]}], ")"}], 
        RowBox[{"q", "+", 
         SuperscriptBox["q", 
          RowBox[{"-", "1"}]]}]]}], ",", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{"-", "1"}]], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "2"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "4"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "6"}]]}], ")"}], 
        RowBox[{"q", "+", 
         SuperscriptBox["q", 
          RowBox[{"-", "1"}]]}]]}], ",", "1", ",", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "3"], 
        RowBox[{"q", "+", 
         SuperscriptBox["q", 
          RowBox[{"-", "1"}]]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", 
         RowBox[{"-", "3"}]], 
        RowBox[{"q", "+", 
         SuperscriptBox["q", 
          RowBox[{"-", "1"}]]}]]}]}], "}"}]}], "/.", 
   RowBox[{"b", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.871383230228154*^9, 3.8713833602184973`*^9}, {
  3.871383393481291*^9, 3.871383434836319*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7f5d0c14-802e-4baf-934c-61c277e94104"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.87138323089084*^9, 3.871383250273787*^9}, 
   3.871383331018035*^9, {3.871383425478175*^9, 3.871383435282187*^9}, 
   3.908488830941222*^9, 3.9084888850195503`*^9, 3.9093198195874853`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"89ff4e16-9a13-45c3-a92d-cf982c7cf21c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Checking", " ", "various", " ", "normalizations", " ", "of", " ", "the", 
   " ", "G2", " ", "braiding", " ", "relation"}], "*)"}]], "Input",
 CellChangeTimes->{{3.871383751539055*^9, 3.8713837634024754`*^9}, 
   3.9084888630031347`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"d6fbde58-dcd3-41d3-bc17-380e547c5739"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Renormalize", "[", 
   RowBox[{"RSym", "[", 
    RowBox[{"G2Relation", "/.", 
     RowBox[{"q", "\[Rule]", "v"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.871380049499064*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"dbf98872-36aa-4157-a919-a9113d0e0b73"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"",2,31,2,30233215024745698215,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8713800503960447`*^9, 3.908488831051856*^9, 
  3.908488885054987*^9, 3.90931981962644*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"dde146f5-77dd-45ee-80a9-1c556e56bb94"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,31,3,30233215024745698215,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8713800503960447`*^9, 3.908488831051856*^9, 
  3.908488885054987*^9, 3.9093198196312304`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e0062e1e-5dd4-4d19-9075-c57f62589e22"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,31,4,30233215024745698215,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8713800503960447`*^9, 3.908488831051856*^9, 
  3.908488885054987*^9, 3.909319819634181*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3a9908fe-0c62-454d-adac-354842c9e3af"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,31,5,30233215024745698215,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8713800503960447`*^9, 3.908488831051856*^9, 
  3.908488885054987*^9, 3.909319819636908*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"435825d9-83bd-4f27-ba10-22cfc328efe1"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,31,6,30233215024745698215,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8713800503960447`*^9, 3.908488831051856*^9, 
  3.908488885054987*^9, 3.9093198196396303`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"69b1e0d1-b2b5-4548-87ab-39bb2301878a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "Indeterminate", ",", "Indeterminate", ",", "Indeterminate", ",", 
   "ComplexInfinity", ",", "ComplexInfinity", ",", "ComplexInfinity"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.871380050428731*^9, 3.908488831088237*^9, 
  3.9084888850739193`*^9, 3.909319819642515*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"5ffe7a6c-4302-45d2-92d4-7b8b82e259ab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"No", " ", "relation", " ", "for", " ", "q"}], "=", "v"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.871383768219207*^9, 3.871383776065901*^9}, {
  3.908488866202622*^9, 3.908488867210547*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"02024309-9a1a-4631-b13f-d607494fa658"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Zeta]", "=", 
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "3"]]}]], "Input",
 CellChangeTimes->{{3.757965570107585*^9, 3.757965596340005*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"0dcc8f04-7030-4122-abfd-07b2c4a15c15"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]], "Output",
 CellChangeTimes->{3.75796559837361*^9, 3.87137934954783*^9, 
  3.871380084134468*^9, 3.908488831125897*^9, 3.90848888510105*^9, 
  3.909319819683752*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"dbcb692e-aa2a-4ac3-ad72-5da3ab092e6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Renormalize", "[", 
   RowBox[{"RSym", "[", 
    RowBox[{"G2Relation", "/.", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{
       SuperscriptBox["\[Zeta]", 
        RowBox[{"-", "1"}]], "v"}]}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.757965600701371*^9, 3.757965681298463*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d81ee34d-efc6-492d-9751-56fe2c07d05d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["v", "3"]], ",", "v", ",", 
   RowBox[{"-", 
    FractionBox["1", "v"]}], ",", 
   FractionBox[
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "5"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
        SuperscriptBox["v", "7"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       SuperscriptBox["v", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["v", "8"]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"b", " ", 
     SuperscriptBox["v", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
        SuperscriptBox["v", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       SuperscriptBox["v", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["v", "8"]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{"v", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
        SuperscriptBox["v", "3"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       SuperscriptBox["v", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["v", "8"]}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.757965632996611*^9, 3.7579656821388617`*^9}, 
   3.7579657758409767`*^9, 3.8713793545098352`*^9, 3.8713801081643143`*^9, 
   3.8713837823715*^9, 3.908488831265315*^9, 3.908488885130165*^9, 
   3.90931981981806*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"eb262317-0c7e-414c-a513-691f7db1fec1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"RSym", "[", 
    RowBox[{"G2Relation", "/.", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{
       SuperscriptBox["\[Zeta]", 
        RowBox[{"-", "1"}]], "v"}]}]}], "]"}], "\[Equal]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.9084903274456587`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"86552fb5-6cb6-4c9b-a08f-f07e9d9eb9e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.908490330754176*^9, 3.909319819853711*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"3cb35bc3-9606-4eff-9d05-e99630843971"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{"-", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.908490342826249*^9, 3.908490345405438*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"25783718-e75a-4a45-9b36-1cae6a1d5983"],

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "+", "#1", "+", 
   SuperscriptBox["#1", "2"]}], "&"}]], "Output",
 CellChangeTimes->{3.908490345847926*^9, 3.909319819861175*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"5a5c5764-1ceb-4f99-81be-c12719517f32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Renormalize", "[", 
    RowBox[{"RSym", "[", 
     RowBox[{"G2Relation", "/.", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{
        SuperscriptBox["\[Zeta]", 
         RowBox[{"-", "1"}]], "v"}]}]}], "]"}], "]"}], "/.", 
   RowBox[{"v", "\[Rule]", 
    RowBox[{"\[Zeta]", " ", "q"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.757965825299007*^9, 3.757965846773447*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"59c3d30e-db87-4839-a0f2-0fac0b918053"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "3"]], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], ")"}], "5"]}], " ", "q"}], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}], "2"], "q"]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], ")"}], "5"], " ", "b", " ", 
     SuperscriptBox["q", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["q", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "8"]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox["q", "9"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "8"]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], ")"}], "5"], " ", "b", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], "+", 
       SuperscriptBox["q", "2"]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "8"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.75796584742776*^9, 3.871379357162385*^9, 
  3.871380132439621*^9, 3.8713837841176977`*^9, 3.8713838388229113`*^9, 
  3.908488831574174*^9, 3.9084888851713133`*^9, 3.9093198201388083`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"a6f32c91-7d81-4661-a652-d985f7985040"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Renormalize", "[", 
       RowBox[{"RSym", "[", 
        RowBox[{"G2Relation", "/.", 
         RowBox[{"q", "\[Rule]", 
          RowBox[{
           SuperscriptBox["\[Zeta]", 
            RowBox[{"-", "1"}]], "v"}]}]}], "]"}], "]"}], "/.", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", " ", "q"}]}]}], ")"}], "\[LeftDoubleBracket]", "4", 
    "\[RightDoubleBracket]"}], "\[Equal]", 
   RowBox[{
    FractionBox["b", 
     RowBox[{
      RowBox[{"SymCyc", "[", 
       RowBox[{"3", ",", "q"}], "]"}], " ", 
      RowBox[{"SymCyc", "[", 
       RowBox[{"8", ",", "q"}], "]"}]}]], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"\[Zeta]", " ", 
       SuperscriptBox["q", 
        RowBox[{"-", "1"}]]}], "-", 
      RowBox[{
       SuperscriptBox["\[Zeta]", "2"], " ", "q"}]}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.871380209205082*^9, 3.8713804524202013`*^9}, {
   3.8713805098031178`*^9, 3.871380548678643*^9}, {3.8713805797292757`*^9, 
   3.871380592490737*^9}, 3.871381538124031*^9, {3.871383873284843*^9, 
   3.871383882711375*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"f01850fd-8bd1-40c3-9057-2dc8e279952a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.871380245932558*^9, 3.871380265900517*^9}, 
   3.871380301082922*^9, {3.871380333298091*^9, 3.871380416998098*^9}, {
   3.871380528674498*^9, 3.871380549068664*^9}, 3.871380592983498*^9, 
   3.8713809248777246`*^9, 3.8713815388479557`*^9, {3.871383853874774*^9, 
   3.871383883329012*^9}, 3.908488831613329*^9, 3.908488885181431*^9, 
   3.9093198201742487`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"c748d39b-e42b-4450-89f3-50bea4a033d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Value", " ", "of", " ", "alpha", " ", "for", " ", "the", " ", "G2", " ", 
   "relation"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8713837950509653`*^9, 3.871383807445634*^9}, 
   3.908488871483639*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"a6ff2005-f3ee-4e42-b7fd-00c80940e1ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"w2formula", "/.", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"\[Zeta]", " ", "q"}]}]}], "/.", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{
     FractionBox["b", 
      RowBox[{
       RowBox[{"SymCyc", "[", 
        RowBox[{"3", ",", "q"}], "]"}], " ", 
       RowBox[{"SymCyc", "[", 
        RowBox[{"8", ",", "q"}], "]"}]}]], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"\[Zeta]", " ", 
        SuperscriptBox["q", 
         RowBox[{"-", "1"}]]}], "-", 
       RowBox[{
        SuperscriptBox["\[Zeta]", "2"], " ", "q"}]}], ")"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.871381262945586*^9, 3.871381316946376*^9}, {
   3.8713817902111187`*^9, 3.871381857762621*^9}, {3.871381890623074*^9, 
   3.871381895191728*^9}, {3.871381946805355*^9, 3.871381960492402*^9}, {
   3.871382154040283*^9, 3.871382162858333*^9}, {3.87138221856214*^9, 
   3.871382232221181*^9}, {3.8713822678541603`*^9, 3.871382320927442*^9}, 
   3.871383900480467*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"6936db4e-44bd-4f32-86be-3abf2454ae85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]], "q"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "q"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "10"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox["q", "12"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "11"]}]], "+", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}], " ", 
                SuperscriptBox["q", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}], " ", 
                SuperscriptBox["q", "6"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "8"]}]}], ")"}], "2"]}], "+", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"1", "/", "3"}]], "+", 
               SuperscriptBox["q", "2"], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
                SuperscriptBox["q", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
                SuperscriptBox["q", "10"]}], "+", 
               SuperscriptBox["q", "12"], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"2", "/", "3"}]], " ", 
                SuperscriptBox["q", "14"]}]}], ")"}], "2"], 
            SuperscriptBox["q", "6"]]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "8"]}], ")"}], "2"]]]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.871381947178402*^9, 3.8713819608354197`*^9}, {
   3.87138221693813*^9, 3.871382239708853*^9}, {3.871382285173973*^9, 
   3.8713823217839108`*^9}, 3.8713839066922817`*^9, 3.908488846401565*^9, 
   3.908488910903634*^9, 3.909319850080152*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"cf5757ce-73b7-4207-a3aa-4b084f39ee1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"-", "3"}]], "b"}], 
   RowBox[{"1", "+", 
    SuperscriptBox["q", "8"]}]], " ", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "6"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              SuperscriptBox["q", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              SuperscriptBox["q", "6"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "8"]}]}], ")"}], "2"]}], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], "+", 
             SuperscriptBox["q", "2"], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
              SuperscriptBox["q", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
              SuperscriptBox["q", "10"]}], "+", 
             SuperscriptBox["q", "12"], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"2", "/", "3"}]], " ", 
              SuperscriptBox["q", "14"]}]}], ")"}], "2"], 
          SuperscriptBox["q", "6"]]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.871384403725609*^9, 3.871384450164735*^9}, {
  3.8713844950203857`*^9, 3.871384505163137*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6c5b9bf8-043c-46cd-91f7-81606a965430"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         InterpretationBox[
          RowBox[{
           FractionBox[
            RowBox[{"b", " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], 
            SuperscriptBox["q", "3"]], "+", 
           FractionBox["b", "q"], "+", 
           TemplateBox[{"11"},
            "OutputSizeLimit`Skeleton"], "+", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{"O", "[", "q", "]"}], "23"],
            SeriesData[$CellContext`q, 0, {}, -3, 23, 1],
            Editable->False]}],
          SeriesData[$CellContext`q, 0, {$CellContext`b E^(Complex[0, 
                Rational[1, 3]] Pi), 0, $CellContext`b, 0, 
            Rational[1, 4] (2 (-1)^Rational[1, 3] - 
             2 (-1)^Rational[1, 3] (1 + 
              2 (-1)^Rational[1, 3] (-1 - (-1)^
                Rational[2, 3]))) $CellContext`b E^(Complex[0, 
                Rational[1, 3]] Pi), 0, 
            Rational[
             1, 6] ((-3) (-1)^Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
             Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
               2 (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^
                  Rational[2, 3])))) $CellContext`b E^(Complex[0, 
                Rational[1, 3]] Pi), 0, -$CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[1, 8] (6 + 2 (-1)^Rational[2, 3] - 
              4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
               4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
              Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[5, 3] (-1)^
                Rational[
                 2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi), 0, -$CellContext`b + 
            Rational[1, 10] (
              2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
              5 (-1)^Rational[1, 3] (8 + 
               2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                Complex[0, -1] 3^Rational[1, 2])^2) + 
              Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) ((-3) (-1)^
                  Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi), 0, 
            Rational[-1, 4] (2 (-1)^Rational[1, 3] - 
              2 (-1)^Rational[1, 3] (1 + 
               2 (-1)^Rational[1, 3] (-1 - (-1)^
                 Rational[2, 3]))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[1, 12] (
              3 (-8 - 2 (-1)^
                 Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) - 
              6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
               4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
               4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
              Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
              Rational[9, 5] (-1)^Rational[2, 3] (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi), 0, 
            Rational[-1, 
               6] ((-3) (-1)^Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
              Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^
                   Rational[2, 3])))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[1, 14] (
              4 (2 - 4 (-1)^Rational[1, 3] - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
              7 (-1)^Rational[1, 3] (-8 + 
               2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
               2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                Complex[0, 1] 3^Rational[1, 2])) + 
              Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                 Complex[0, -1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[1, 3] (-1)^
                Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                  Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
              Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
              Rational[11, 6] (-1)^Rational[2, 3] (
                3 (-8 - 2 (-1)^
                   Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[9, 5] (-1)^Rational[2, 3] (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi), 0, $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[-1, 8] (6 + 2 (-1)^Rational[2, 3] - 
              4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
               4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
              Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[5, 3] (-1)^
                Rational[
                 2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[
              1, 16] ((-8) (-1)^Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
              5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) + 
                2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                  Complex[0, 1] 3^Rational[1, 2])) + 
              Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                 Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                  Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[1, 2] (-1)^
                Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
              Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
              Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                3 (-8 - 2 (-1)^
                   Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[9, 5] (-1)^Rational[2, 3] (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
              Rational[13, 7] (-1)^Rational[2, 3] (
                4 (2 - 4 (-1)^Rational[1, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                7 (-1)^Rational[1, 3] (-8 + 
                 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                 2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                  Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 3] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[11, 6] (-1)^Rational[2, 3] (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi), 0, $CellContext`b + 
            Rational[-1, 10] (
              2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
              5 (-1)^Rational[1, 3] (8 + 
               2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                Complex[0, -1] 3^Rational[1, 2])^2) + 
              Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) ((-3) (-1)^
                  Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[1, 18] (
              6 (2 + 4 (-1)^Rational[2, 3] + 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
              9 (-1)^Rational[1, 3] (8 - 
               2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                Complex[0, 1] 3^Rational[1, 2])^2) + 
              Rational[-3, 4] (-1)^Rational[1, 3] (-8 + 
                2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                 Complex[0, 1] 3^Rational[1, 2])) (2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[3, 8] (-1)^Rational[1, 3] (8 + 
                2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                 Complex[0, -1] 3^Rational[1, 2])^2) (6 + 
                2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
              Rational[3, 5] (-1)^
                Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
              Rational[3, 4] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) (
                3 (-8 - 2 (-1)^
                   Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[9, 5] (-1)^Rational[2, 3] (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
              Rational[6, 7] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                4 (2 - 4 (-1)^Rational[1, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                7 (-1)^Rational[1, 3] (-8 + 
                 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                 2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                  Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 3] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 2\
 (-1)^Rational[1, 3] (1 + 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[11, 6] (-1)^Rational[2, 3] (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
              Rational[15, 8] (-1)^
                Rational[
                 2, 3] ((-8) (-1)^Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                   Rational[2, 3]) + 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                  4 (-1)^Rational[1, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[1, 2] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[13, 7] (-1)^Rational[2, 3] (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])))))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi), 0, 
            Rational[1, 4] (2 (-1)^Rational[1, 3] - 
              2 (-1)^Rational[1, 3] (1 + 
               2 (-1)^Rational[1, 3] (-1 - (-1)^
                 Rational[2, 3]))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[-1, 12] (
              3 (-8 - 2 (-1)^
                 Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) - 
              6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
               4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
               4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
              Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
              Rational[9, 5] (-1)^Rational[2, 3] (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[
              1, 20] ((-10) (-1)^Rational[1, 3] ((-1 + (-1)^Rational[1, 3])^2 - 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
              7 (-8 + 2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) + (1 + 
                  Complex[0, 1] 3^Rational[1, 2])^2) - (-1)^
               Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
               4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
               4 (1 + Complex[0, 1] 3^Rational[1, 2])) (2 (-1)^Rational[1, 3] - 
               2 (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[-1, 6] (-1)^Rational[1, 3] (-8 + 
                2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                 Complex[0, 1] 3^Rational[1, 2])) ((-3) (-1)^
                  Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[1, 4] (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) (6 + 
                2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
              Rational[1, 2] (-1)^Rational[1, 3] (8 + 
                2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                 Complex[0, -1] 3^Rational[1, 2])^2) (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
              Rational[2, 3] (-1)^
                Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                3 (-8 - 2 (-1)^
                   Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[9, 5] (-1)^Rational[2, 3] (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
              Rational[11, 14] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) (
                4 (2 - 4 (-1)^Rational[1, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                7 (-1)^Rational[1, 3] (-8 + 
                 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                 2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                  Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 3] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[11, 6] (-1)^Rational[2, 3] (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
              Rational[7, 8] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) ((-8) (-1)^
                  Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                   Rational[2, 3]) + 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                  4 (-1)^Rational[1, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[1, 2] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[13, 7] (-1)^Rational[2, 3] (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))))) + 
              Rational[17, 9] (-1)^Rational[2, 3] (
                6 (2 + 4 (-1)^Rational[2, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                9 (-1)^Rational[1, 3] (8 - 
                 2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                  Complex[0, 1] 3^Rational[1, 2])^2) + 
                Rational[-3, 4] (-1)^Rational[1, 3] (-8 + 
                  2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                   Complex[0, 1] 3^Rational[1, 2])) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[3, 8] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[3, 5] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[6, 7] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                Rational[15, 8] (-1)^
                  Rational[
                   2, 3] ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi), 0, 
            Rational[
              1, 6] ((-3) (-1)^Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
              Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^
                   Rational[2, 3])))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[-1, 14] (
              4 (2 - 4 (-1)^Rational[1, 3] - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
              7 (-1)^Rational[1, 3] (-8 + 
               2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
               2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                Complex[0, 1] 3^Rational[1, 2])) + 
              Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                 Complex[0, -1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[1, 3] (-1)^
                Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                  Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
              Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
              Rational[11, 6] (-1)^Rational[2, 3] (
                3 (-8 - 2 (-1)^
                   Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 2\
 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[9, 5] (-1)^Rational[2, 3] (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[
              1, 22] ((-11) (-1)^Rational[1, 3] (-6 + 2 (-1)^Rational[1, 3]) + 
              8 (-(-1 + (-1)^Rational[1, 3])^2 + 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
              Rational[-5, 4] (-1)^Rational[1, 3] (8 - 
                2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                 Complex[0, 1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[-1, 3] (-1)^Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) ((-3) (-1)^
                  Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[1, 8] (-1)^Rational[1, 3] (-8 + 
                2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                 Complex[0, 1] 3^Rational[1, 2])) (6 + 2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
              Rational[2, 5] (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
              Rational[7, 12] (-1)^Rational[1, 3] (8 + 
                2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                 Complex[0, -1] 3^Rational[1, 2])^2) (
                3 (-8 - 2 (-1)^
                   Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[9, 5] (-1)^Rational[2, 3] (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
              Rational[5, 7] (-1)^
                Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                4 (2 - 4 (-1)^Rational[1, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                7 (-1)^Rational[1, 3] (-8 + 
                 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                 2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                  Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 3] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[11, 6] (-1)^Rational[2, 3] (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
              Rational[13, 16] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) ((-8) (-1)^Rational[1, 3] (-2 - 
                  4 (-1)^Rational[2, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                   Rational[2, 3]) + 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                  4 (-1)^Rational[1, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[1, 2] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[13, 7] (-1)^Rational[2, 3] (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (\
1 + Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))))) + 
              Rational[8, 9] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                6 (2 + 4 (-1)^Rational[2, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                9 (-1)^Rational[1, 3] (8 - 
                 2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                  Complex[0, 1] 3^Rational[1, 2])^2) + 
                Rational[-3, 4] (-1)^Rational[1, 3] (-8 + 
                  2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                   Complex[0, 1] 3^Rational[1, 2])) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[3, 8] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[3, 5] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[6, 7] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                Rational[15, 8] (-1)^
                  Rational[
                   2, 3] ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))))) + 
              Rational[19, 10] (-1)^
                Rational[
                 2, 3] ((-10) (-1)^
                  Rational[1, 3] ((-1 + (-1)^Rational[1, 3])^2 - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                7 (-8 + 2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) + (1 + 
                    Complex[0, 1] 3^Rational[1, 2])^2) - (-1)^
                 Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                 2 (-1)^Rational[1, 3] - 
                 2 (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[-1, 6] (-1)^Rational[1, 3] (-8 + 
                  2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                   Complex[0, 1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-2 + 
                  4 (-1)^Rational[1, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[1, 2] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[2, 3] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[11, 14] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                Rational[7, 8] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))))) + 
                Rational[17, 9] (-1)^Rational[2, 3] (
                  6 (2 + 4 (-1)^Rational[2, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  9 (-1)^Rational[1, 3] (8 - 
                   2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                    Complex[0, 1] 3^Rational[1, 2])^2) + 
                  Rational[-3, 4] (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[3, 8] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[3, 5] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[6, 7] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                  Rational[15, 8] (-1)^
                    Rational[
                    2, 3] ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                    Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])))))))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi), 0, -$CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[1, 8] (6 + 2 (-1)^Rational[2, 3] - 
              4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
               4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
              Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[5, 3] (-1)^
                Rational[
                 2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[-1, 
               16] ((-8) (-1)^Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
              5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) + 
                2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                  Complex[0, 1] 3^Rational[1, 2])) + 
              Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                 Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                  Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[1, 2] (-1)^
                Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                2 (-1)^Rational[2, 3] - 
                4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[5, 3] (-1)^
                  Rational[
                   2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
              Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
              Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                3 (-8 - 2 (-1)^
                   Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[9, 5] (-1)^Rational[2, 3] (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
              Rational[13, 7] (-1)^Rational[2, 3] (
                4 (2 - 4 (-1)^Rational[1, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                7 (-1)^Rational[1, 3] (-8 + 
                 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                 2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                  Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 3] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[11, 6] (-1)^Rational[2, 3] (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi) + 
            Rational[1, 24] (9 (6 - 2 (-1)^Rational[1, 3]) - 
              12 (-1)^Rational[1, 3] (1 - 
               2 (-1)^Rational[2, 3] (-1 + (-1)^Rational[1, 3])) + 
              Rational[-3, 2] (-1)^
                Rational[1, 3] ((-1 + (-1)^Rational[1, 3])^2 - 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                2 (-1)^Rational[1, 3] - 
                2 (-1)^Rational[1, 3] (1 + 
                 2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
              Rational[-1, 2] (-1)^Rational[1, 3] (8 - 
                2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                 Complex[0, 1] 3^Rational[1, 2])^2) ((-3) (-1)^
                  Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
              Rational[3, 10] (-1)^Rational[1, 3] (-8 + 
                2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                 Complex[0, 1] 3^Rational[1, 2])) (
                2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                5 (-1)^Rational[1, 3] (8 + 
                 2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                  Complex[0, -1] 3^Rational[1, 2])^2) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[7, 4] (-1)^Rational[2, 3] (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
              Rational[1, 2] (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                3 (-8 - 2 (-1)^
                   Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[9, 5] (-1)^Rational[2, 3] (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
              Rational[9, 14] (-1)^Rational[1, 3] (8 + 
                2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                 Complex[0, -1] 3^Rational[1, 2])^2) (
                4 (2 - 4 (-1)^Rational[1, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                7 (-1)^Rational[1, 3] (-8 + 
                 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                 2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                  Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 3] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[11, 6] (-1)^Rational[2, 3] (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
              Rational[3, 4] (-1)^
                Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                4 (1 + 
                 Complex[0, -1] 3^Rational[1, 2])) ((-8) (-1)^
                  Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                   Rational[2, 3]) + 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                  4 (-1)^Rational[1, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                  2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[1, 2] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[13, 7] (-1)^Rational[2, 3] (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))))) + 
              Rational[5, 6] (-1)^Rational[1, 3] (-6 - 
                2 (-1)^Rational[2, 3]) (
                6 (2 + 4 (-1)^Rational[2, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                9 (-1)^Rational[1, 3] (8 - 
                 2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                  Complex[0, 1] 3^Rational[1, 2])^2) + 
                Rational[-3, 4] (-1)^Rational[1, 3] (-8 + 
                  2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                   Complex[0, 1] 3^Rational[1, 2])) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[3, 8] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[3, 5] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[3, 4] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[6, 7] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                Rational[15, 8] (-1)^
                  Rational[
                   2, 3] ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))))) + 
              Rational[9, 10] (-1)^Rational[1, 3] (1 + 
                2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) ((-10) (-1)^
                  Rational[1, 3] ((-1 + (-1)^Rational[1, 3])^2 - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                7 (-8 + 2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) + (1 + 
                    Complex[0, 1] 3^Rational[1, 2])^2) - (-1)^
                 Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
                 4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                 4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                 2 (-1)^Rational[1, 3] - 
                 2 (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[-1, 6] (-1)^Rational[1, 3] (-8 + 
                  2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                   Complex[0, 1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[1, 4] (-1)^Rational[1, 3] (-2 + 
                  4 (-1)^Rational[1, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[1, 2] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[2, 3] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[11, 14] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                Rational[7, 8] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))))) + 
                Rational[17, 9] (-1)^Rational[2, 3] (
                  6 (2 + 4 (-1)^Rational[2, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  9 (-1)^Rational[1, 3] (8 - 
                   2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                    Complex[0, 1] 3^Rational[1, 2])^2) + 
                  Rational[-3, 4] (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[3, 8] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[3, 5] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[6, 7] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                  Rational[15, 8] (-1)^
                    Rational[
                    2, 3] ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                    Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))))))))) + 
              Rational[21, 11] (-1)^
                Rational[
                 2, 3] ((-11) (-1)^Rational[1, 3] (-6 + 
                  2 (-1)^Rational[1, 3]) + 
                8 (-(-1 + (-1)^Rational[1, 3])^2 + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                Rational[-5, 4] (-1)^Rational[1, 3] (8 - 
                  2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                   Complex[0, 1] 3^Rational[1, 2])^2) (2 (-1)^Rational[1, 3] - 
                  2 (-1)^Rational[1, 3] (1 + 
                   2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                Rational[-1, 3] (-1)^Rational[1, 3] (-2 - 
                  4 (-1)^Rational[2, 3] - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                  Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                Rational[1, 8] (-1)^Rational[1, 3] (-8 + 
                  2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                  2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                   Complex[0, 1] 3^Rational[1, 2])) (6 + 
                  2 (-1)^Rational[2, 3] - 
                  4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                Rational[2, 5] (-1)^Rational[1, 3] (-2 + 
                  4 (-1)^Rational[1, 3] + 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                  4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                  2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                  5 (-1)^Rational[1, 3] (8 + 
                   2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                Rational[7, 12] (-1)^Rational[1, 3] (8 + 
                  2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                   Complex[0, -1] 3^Rational[1, 2])^2) (
                  3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                  6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                Rational[5, 7] (-1)^
                  Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                  4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                  4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  7 (-1)^Rational[1, 3] (-8 + 
                   2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                   2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                Rational[13, 16] (-1)^Rational[1, 3] (-6 - 
                  2 (-1)^Rational[2, 3]) ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                  Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))))) + 
                Rational[8, 9] (-1)^Rational[1, 3] (1 + 
                  2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                  6 (2 + 4 (-1)^Rational[2, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                  9 (-1)^Rational[1, 3] (8 - 
                   2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                    Complex[0, 1] 3^Rational[1, 2])^2) + 
                  Rational[-3, 4] (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[3, 8] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[3, 5] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[3, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[6, 7] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                  Rational[15, 8] (-1)^
                    Rational[
                    2, 3] ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                    Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))))) + 
                Rational[19, 10] (-1)^
                  Rational[
                   2, 3] ((-10) (-1)^
                    Rational[1, 3] ((-1 + (-1)^Rational[1, 3])^2 - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                  7 (-8 + 2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) + (
                    1 + Complex[0, 1] 3^Rational[1, 2])^2) - (-1)^
                   Rational[1, 3] (-2 - 4 (-1)^Rational[2, 3] - 
                   4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                   4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                   2 (-1)^Rational[1, 3] - 
                   2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                  Rational[-1, 6] (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                  Rational[1, 4] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                  Rational[1, 2] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                  Rational[2, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                  Rational[11, 14] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + 
                    Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                  Rational[7, 8] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                    Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))))) + 
                  Rational[17, 9] (-1)^Rational[2, 3] (
                    6 (2 + 4 (-1)^Rational[2, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    9 (-1)^Rational[1, 3] (8 - 
                    2 (-1)^Rational[2, 3] (-1 - (-1)^Rational[2, 3]) - (1 + 
                    Complex[0, 1] 3^Rational[1, 2])^2) + 
                    Rational[-3, 4] (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[3, 8] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[3, 5] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                    Rational[6, 7] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))))) + 
                    Rational[15, 8] (-1)^
                    Rational[
                    2, 3] ((-8) (-1)^Rational[1, 3] (-2 - 
                    4 (-1)^Rational[2, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    5 (8 - 2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^
                    Rational[2, 3]) + 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 2] (-1)^Rational[1, 3] (-2 + 
                    4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 6] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[1, 2] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[
                    2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[7, 10] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[5, 6] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))))) + 
                    Rational[13, 7] (-1)^Rational[2, 3] (
                    4 (2 - 4 (-1)^Rational[1, 3] - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) + 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) - 
                    7 (-1)^Rational[1, 3] (-8 + 
                    2 (-1 + (-1)^Rational[1, 3]) (-1 - (-1)^Rational[2, 3]) - 
                    2 (1 + Complex[0, -1] 3^Rational[1, 2]) (1 + 
                    Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[-1, 4] (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[1, 3] (-1)^
                    Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) ((-3) (-1)^
                    Rational[1, 3] (-6 - 2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[5, 8] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (6 + 2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[4, 5] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))))) + 
                    Rational[11, 6] (-1)^Rational[2, 3] (
                    3 (-8 - 2 (-1)^
                    Rational[1, 3] (-1 + (-1)^Rational[1, 3]) + (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) - 
                    6 (-1)^Rational[1, 3] (-2 + 4 (-1)^Rational[1, 3] + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2]) - 
                    4 (1 + Complex[0, 1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[3, 4] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))))) + 
                    Rational[9, 5] (-1)^Rational[2, 3] (
                    2 (-(-1 - (-1)^Rational[2, 3])^2 + 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) - 
                    5 (-1)^Rational[1, 3] (8 + 
                    2 (-1)^Rational[1, 3] (-1 + (-1)^Rational[1, 3]) - (1 + 
                    Complex[0, -1] 3^Rational[1, 2])^2) + 
                    Rational[1, 4] (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[2, 3] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3])) ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])))) + 
                    Rational[7, 4] (-1)^Rational[2, 3] (6 + 
                    2 (-1)^Rational[2, 3] - 
                    4 (-1)^Rational[1, 3] ((-1 - (-1)^Rational[2, 3])^2 - 
                    4 (1 + Complex[0, -1] 3^Rational[1, 2])) + 
                    Rational[1, 2] (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3])) (
                    2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^Rational[2, 3]))) + 
                    Rational[5, 3] (-1)^
                    Rational[2, 3] ((-3) (-1)^Rational[1, 3] (-6 - 
                    2 (-1)^Rational[2, 3]) + 
                    Rational[3, 2] (-1)^Rational[2, 3] (2 (-1)^Rational[1, 3] - 
                    2 (-1)^Rational[1, 3] (1 + 
                    2 (-1)^Rational[1, 3] (-1 - (-1)^
                    Rational[2, 3]))))))))))))) $CellContext`b E^(Complex[0, 
                 Rational[1, 3]] Pi)}, -3, 23, 1],
          Editable->False],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 41, 30233215024745698215, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 41, 30233215024745698215, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 41, 30233215024745698215, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[30233215024745698215 === $SessionID, 
   Out[41], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.871384435754428*^9, 3.8713844563759327`*^9}, 
   3.871384506926206*^9, 3.9084889111897917`*^9, 3.9093198503381977`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"0ef49797-2979-478e-947c-02e24503e61e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "/", "3"}]], " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "8"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], "q"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", "q"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]], "+", 
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "10"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"2", "/", "3"}]], " ", 
            SuperscriptBox["q", "12"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "11"]}]], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"-", "3"}]], "b"}], 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "8"]}]], " ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "6"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", 
                    SuperscriptBox["q", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["q", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", 
                    SuperscriptBox["q", "6"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["q", "8"]}]}], ")"}], "2"]}], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"1", "/", "3"}]], "+", 
                   SuperscriptBox["q", "2"], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
                    SuperscriptBox["q", "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
                    SuperscriptBox["q", "10"]}], "+", 
                   SuperscriptBox["q", "12"], "-", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"2", "/", "3"}]], " ", 
                    SuperscriptBox["q", "14"]}]}], ")"}], "2"], 
                SuperscriptBox["q", "6"]]}], ")"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "25"}], "}"}]}], "]"}]}]}], ")"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}]}], ")"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.871384517671854*^9, 3.871384528003793*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"619099bf-06f4-4420-8244-073a511b8dce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox["q", "4"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "24"],
    SeriesData[$CellContext`q, 0, {}, 4, 24, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {-(-1)^Rational[1, 3]}, 4, 24, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.871384520292284*^9, 3.871384529029705*^9}, 
   3.9084889119014807`*^9, 3.909319851045038*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"5c80ea7c-85e8-4592-8b32-b4897544eee3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "\[Equal]", 
  SuperscriptBox["\[Zeta]", "2"]}]], "Input",
 CellChangeTimes->{{3.871384547291271*^9, 3.871384558313778*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f96a632c-7f0d-46cd-b9c7-f5520954617a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.87138455474708*^9, 3.871384558917794*^9}, 
   3.908488911909182*^9, 3.909319851055966*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"ecdd89a6-9120-49eb-bae6-f0fcaffac8f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Computing", " ", 
     SuperscriptBox["w", "2"]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Zeta]", "2"], 
      RowBox[{
       SuperscriptBox["q", "4"], ".", " ", "Hence"}], " ", "w"}], " ", "=", 
     " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[PlusMinus]", 
        SuperscriptBox["\[Zeta]q", "2"]}], " ", "or", " ", "w"}], " ", "=", 
      " ", 
      RowBox[{
       RowBox[{"\[PlusMinus]", 
        FractionBox["\[Zeta]q", 
         SuperscriptBox["\[Zeta]q", "2"]]}], " ", "=", " ", 
       RowBox[{
        RowBox[{"\[PlusMinus]", 
         SuperscriptBox["q", 
          RowBox[{"-", "1"}]]}], " ", "This", " ", "is", " ", "super", " ", 
        "annoying", " ", "because", " ", "of", " ", "the", " ", "square", " ",
         "root"}]}]}]}]}], ",", " ", 
   RowBox[{
   "so", " ", "treat", " ", "the", " ", "hard", " ", "part", " ", "of", " ", 
    "the", " ", "square", " ", "root", " ", "as", " ", "a", " ", 
    RowBox[{"series", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8713846935310993`*^9, 3.871384775881607*^9}, {
   3.871384806553523*^9, 3.87138489750497*^9}, 3.908488876982664*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"ac0ded01-6666-43fb-9ac6-2cc1229c337b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sdplus1Relation", "=", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
    RowBox[{"-", 
     FractionBox["b", 
      RowBox[{"d", "-", "1"}]]}], ",", 
    FractionBox["b", 
     RowBox[{"d", "-", "1"}]]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7579667378603888`*^9, 3.7579667445799513`*^9}, {
  3.75796683048622*^9, 3.757966857679864*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"6e2e0217-f6bc-46e0-978f-c1df38d545e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["b", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}]]}], ",", 
   FractionBox["b", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.757966859885751*^9, 3.757966997125154*^9, 
  3.871385034091062*^9, 3.9084889120237093`*^9, 3.909319851089929*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"fa136327-1669-4516-81c3-fbcffb1ddeb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Renormalize", "[", 
    RowBox[{"RSym", "[", "Sdplus1Relation", "]"}], "]"}], "/.", 
   RowBox[{"v", "\[Rule]", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7579669096106873`*^9, 3.757966916718849*^9}, {
  3.757966951316229*^9, 3.757966962690996*^9}, {3.757967022781027*^9, 
  3.757967035105537*^9}, {3.7579671179965267`*^9, 3.75796713765909*^9}, {
  3.8713850903404913`*^9, 3.8713850916868477`*^9}, {3.8713854917640123`*^9, 
  3.8713854928941383`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5d5743dc-003b-41af-91ef-a41a0bf172a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "6"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "b"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "6"}]], " ", "b"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "/", "6"}]], " ", "b"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7579669100555153`*^9, 3.757966963897613*^9, {3.7579670237745457`*^9, 
   3.757967035880809*^9}, {3.757967124111836*^9, 3.7579671382861023`*^9}, 
   3.871385035559016*^9, 3.871385093336177*^9, 3.871385425503251*^9, 
   3.871385493265916*^9, 3.908488912065777*^9, 3.9093198511320353`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"2cd5418b-a6ef-4673-992b-82f9183f16e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"RSym", "[", "Sdplus1Relation", "]"}], "/.", 
     RowBox[{"v", "\[Rule]", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]]}]}], ")"}], 
   "\[Equal]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.908490411082737*^9, 3.908490425484634*^9}, {
  3.908490470334301*^9, 3.908490473553733*^9}, {3.908490521684947*^9, 
  3.9084905245838013`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"50833cce-e83e-4016-9902-29942b6fc645"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.908490426426745*^9, 3.908490474210181*^9, 
  3.9084905250409803`*^9, 3.909319851204908*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"e3fc82e6-761a-4c36-8890-1dd315b73bc5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["v", "3"]}], 
    FractionBox["b", 
     RowBox[{"d", "-", "1"}]]}], "/.", 
   RowBox[{"v", "->", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.871385539859568*^9, 3.871385608760977*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"40709540-b51a-4ed9-984a-f13cbcee0682"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "b"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}]]}]], "Output",
 CellChangeTimes->{{3.871385546545876*^9, 3.871385609876354*^9}, 
   3.908488912073515*^9, 3.909319851212083*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"0fce7501-360e-43c9-8e67-cba1700ddefc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Renormalize", "[", 
    RowBox[{"RSym", "[", "Sdplus1Relation", "]"}], "]"}], "/.", 
   RowBox[{"v", "\[Rule]", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"5", 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]}]]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.757967158463663*^9, {3.8713851010353603`*^9, 3.871385102283411*^9}, {
   3.871385498546176*^9, 3.871385499232239*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"f0555d6f-3666-4254-9974-1afee08cfef4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "6"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "b"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "/", "6"}]], " ", "b"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "6"}]], " ", "b"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.757967159024325*^9, 3.871385037299464*^9, 
  3.8713851026372423`*^9, 3.87138549956888*^9, 3.908488912101963*^9, 
  3.909319851242145*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"57ed95ff-cb74-43e6-a697-cb3a08d633c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"RSym", "[", "Sdplus1Relation", "]"}], "/.", 
     RowBox[{"v", "\[Rule]", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"5", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]]}]}], ")"}], 
   "\[Equal]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9084905395643997`*^9, 3.90849053970646*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"af63aa47-fe27-411d-8b78-e0d2cdfff9c3"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.908490540440557*^9, 3.9093198512522078`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"f539ff2c-84c9-4e7c-84a2-918a7f9d8013"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["v", "3"]}], 
    FractionBox["b", 
     RowBox[{"d", "-", "1"}]]}], "/.", 
   RowBox[{"v", "->", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"5", 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]}]]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.871385621130711*^9, 3.87138562425758*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"c0c17d4d-4871-41dc-bc9d-43a9e60e1238"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "b"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}]]}]], "Output",
 CellChangeTimes->{{3.871385621671358*^9, 3.871385624735943*^9}, 
   3.908488912109399*^9, 3.909319851281137*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"87a7fb8f-0b63-42da-a9e1-cda3e35d4ae9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Renormalize", "[", 
    RowBox[{"RSym", "[", "Sdplus1Relation", "]"}], "]"}], "/.", 
   RowBox[{"v", "\[Rule]", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"7", 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]}]]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.757967176879278*^9, 3.757967178515106*^9}, {
  3.871385106067027*^9, 3.871385107984549*^9}, {3.8713855052896214`*^9, 
  3.871385508472625*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"ce8aa701-0467-4125-982c-1849aafe3319"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[ImaginaryI]", ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]]}], ",", 
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"5", "/", "6"}]]}], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "b"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "6"}]], " ", "b"}], 
    RowBox[{"1", "-", "d"}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "/", "6"}]], " ", "b"}], 
    RowBox[{"1", "-", "d"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.7579671789966993`*^9, 3.8713850388680153`*^9, 
  3.871385108372333*^9, 3.871385509000441*^9, 3.9084889121593533`*^9, 
  3.9093198513317423`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"c91e5144-4d98-4627-b11b-dc5bdb513b23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["v", "3"]}], 
    FractionBox["b", 
     RowBox[{"d", "-", "1"}]]}], "/.", 
   RowBox[{"v", "->", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"7", 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]}]]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.871385635412887*^9, 3.871385645440489*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"b78d6d50-4cab-4b7b-8960-ba08534fa34f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", "b"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "d"}]]], "Output",
 CellChangeTimes->{3.871385645781369*^9, 3.908488912167161*^9, 
  3.909319851339014*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"1347dff5-8f02-409f-abd0-fbdaccb74855"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["S", 
   RowBox[{"d", "+", "1"}]], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8713856973924932`*^9, 3.871385728668594*^9}, 
   3.908488924823574*^9, {3.908490559566586*^9, 3.908490561465714*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"70db6dec-6854-4c78-8c9e-21f0b4456b56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"w2formula", "/.", 
      RowBox[{"v", "->", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]]}]}], "/.", 
     RowBox[{"\[Alpha]", "->", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "b"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}]]}]}]}], "]"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8713857541094503`*^9, 3.87138583376003*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"abe750a8-f19b-4f38-89ce-f0327bd0ec24"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.871385802860718*^9, 3.8713858341153*^9, 
  3.9084889123895273`*^9, 3.909319851545493*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"2b0ef2a9-c695-4375-b1a8-3ec7850c2d93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["3"]}]}], ")"}]}], "==", 
    SuperscriptBox["v", "2"]}], "/.", 
   RowBox[{"v", "->", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "12"]]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8713859184872293`*^9, 3.8713859321142597`*^9}, 
   3.8713860737111464`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"f1b5d526-5146-4f56-8edd-1e0e9d9fbfa3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.871385932466716*^9, 3.90848891239758*^9, 
  3.909319851553041*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"a8d2c778-c4f5-4b78-8b0e-64eddcde2e4c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"w", " ", "value", " ", "for", " ", 
   SubscriptBox["S", 
    RowBox[{"d", "+", "1"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.871386080895493*^9, 3.871386104476015*^9}, 
   3.908488882179903*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"6002e5ae-39cc-49e3-a16d-23d395a7dd8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Renormalize", "[", 
    RowBox[{"RSym", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "b"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "b"}], ",", "1", ",", "0", ",", "0"}], "}"}],
      "]"}], "]"}], "/.", 
   RowBox[{"v", "\[Rule]", "\[ImaginaryI]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.757967367682456*^9, 3.757967381078246*^9}, {
  3.757967590428459*^9, 3.757967591867091*^9}, {3.871385111026351*^9, 
  3.871385112330871*^9}, {3.871385512099526*^9, 3.871385514181652*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"70a4c48d-6c7f-4dfa-8492-db1826e1df91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]", ",", "\[ImaginaryI]", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "b"}], "2"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "b"}], "2"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "b"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.757967383164481*^9, 3.75796759259648*^9, 
  3.871385040960761*^9, 3.8713851126977777`*^9, 3.871385514531412*^9, 
  3.908488912435668*^9, 3.909319851587098*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"c35070d8-0115-4da8-94e9-5922bcb833fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"w2formula", "/.", 
    RowBox[{"\[Alpha]", "->", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "b"}], "2"]}]}]}], "/.", 
   RowBox[{"v", "\[Rule]", "\[ImaginaryI]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8713860774783573`*^9, 3.8713860791184597`*^9}, {
  3.871386109725335*^9, 3.871386169342908*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"7fe3b686-9e9d-4176-a4b8-20a6c73f2424"],

Cell[BoxData[
 TemplateBox[{
  "Power","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"",2,59,7,30233215024745698215,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.871386169660104*^9, 3.9084889124650393`*^9, 
  3.909319851594096*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"9c825683-f910-47e8-9947-0a5be2e83f88"],

Cell[BoxData[
 TemplateBox[{
  "Infinity","indet",
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"",2,59,8,30233215024745698215,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.871386169660104*^9, 3.9084889124650393`*^9, 
  3.909319851600752*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"8175a098-1b95-4dd9-ae45-876a159d54d2"],

Cell[BoxData["Indeterminate"], "Output",
 CellChangeTimes->{3.871386169678072*^9, 3.908488912472691*^9, 
  3.909319851603653*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"e1c9f620-7428-49a3-aa0e-83bb55572f88"]
}, Open  ]]
},
WindowSize->{1013, 619},
WindowMargins->{{24, Automatic}, {Automatic, 2}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 396, 9, 30, "Input",ExpressionUUID->"d8c524fa-7801-44e7-a3e7-06a075cd1c37"],
Cell[957, 31, 443, 12, 31, "Input",ExpressionUUID->"a48aeb56-e240-4fdb-8e20-b538ac20c530"],
Cell[1403, 45, 921, 30, 73, "Input",ExpressionUUID->"e7a48daf-3099-4fbd-a1cc-f214455b0e20"],
Cell[CellGroupData[{
Cell[2349, 79, 1422, 44, 142, "Input",ExpressionUUID->"1c1bd17d-c21f-4442-8aa1-fffce110c5f8"],
Cell[3774, 125, 2162, 69, 89, "Output",ExpressionUUID->"ed7e83bd-7b37-4e57-9b95-6e49d9750372"]
}, Open  ]],
Cell[5951, 197, 520, 9, 30, "Input",ExpressionUUID->"3d2988c8-b92d-4307-a77d-1e7f294b500c"],
Cell[6474, 208, 672, 20, 33, "Input",ExpressionUUID->"78b4e53d-d5eb-4d58-b34a-aa7c4c863c31"],
Cell[7149, 230, 455, 12, 30, "Input",ExpressionUUID->"c777f460-b546-4e34-9302-b4f1539ebe2f"],
Cell[7607, 244, 448, 11, 52, "Input",ExpressionUUID->"f198f7b7-99c4-41c3-994f-aa4b81eaa7ad"],
Cell[CellGroupData[{
Cell[8080, 259, 592, 17, 49, "Input",ExpressionUUID->"03a9fc51-b4ca-4737-bdf3-1e2aeda8b39f"],
Cell[8675, 278, 669, 18, 61, "Output",ExpressionUUID->"375a1e0a-b570-4653-b385-c82c10cdfbcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9381, 301, 290, 5, 30, "Input",ExpressionUUID->"989ff423-ab59-4b09-8791-d858d5b29ec1"],
Cell[9674, 308, 1298, 39, 56, "Output",ExpressionUUID->"3198243a-a806-4624-9409-467dbf232dbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11009, 352, 465, 10, 33, "Input",ExpressionUUID->"2b8a0bd5-e067-4db0-a48c-3ba38d614583"],
Cell[11477, 364, 851, 28, 51, "Output",ExpressionUUID->"f8a1f651-cc3b-4bb7-a2ed-440bf3a5190d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12365, 397, 478, 10, 33, "Input",ExpressionUUID->"a8a1bb5a-f317-4ccf-af5f-bf7434ec4985"],
Cell[12846, 409, 851, 28, 51, "Output",ExpressionUUID->"e52366e2-3364-4161-a1de-02dde093e6e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13734, 442, 478, 10, 33, "Input",ExpressionUUID->"89e370ec-45e9-4911-9d6a-8ab8a84da12e"],
Cell[14215, 454, 362, 9, 40, "Message",ExpressionUUID->"62191783-b092-43aa-991e-a72896acbb19"],
Cell[14580, 465, 398, 10, 24, "Message",ExpressionUUID->"5240856e-ef45-4e1a-b8aa-1a61bb899adf"],
Cell[14981, 477, 363, 9, 40, "Message",ExpressionUUID->"c8a69b41-dc61-4a61-9dde-e0bcb691279e"],
Cell[15347, 488, 398, 10, 24, "Message",ExpressionUUID->"c4af9f1e-8363-49b2-a92b-0e066f87b02e"],
Cell[15748, 500, 362, 9, 40, "Message",ExpressionUUID->"79964d4c-5210-4f59-8587-cff42a0047cb"],
Cell[16113, 511, 443, 10, 24, "Message",ExpressionUUID->"0493cfca-1370-46fa-adb8-129c0c6e325b"],
Cell[16559, 523, 398, 10, 24, "Message",ExpressionUUID->"6a267c18-24be-4764-809a-d7382c4eead9"],
Cell[16960, 535, 446, 10, 24, "Message",ExpressionUUID->"fc5aca92-6dc3-4477-8ea3-4729ba6be109"],
Cell[17409, 547, 332, 7, 34, "Output",ExpressionUUID->"a5652c3e-3f1d-45ea-acdc-63d06d59ec72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17778, 559, 369, 8, 30, "Input",ExpressionUUID->"d0bd3161-e634-4e53-a9d1-a1651f58eeaa"],
Cell[18150, 569, 371, 9, 34, "Output",ExpressionUUID->"2d7a2387-b187-4d1e-8945-154b5ebb08c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18558, 583, 684, 21, 55, "Input",ExpressionUUID->"0595473b-1e32-4a0a-9496-beded777cbd7"],
Cell[19245, 606, 268, 4, 34, "Output",ExpressionUUID->"8c67f867-3a77-4e12-97fc-d6eeb5a98f22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19550, 615, 632, 18, 51, "Input",ExpressionUUID->"f4a32365-b8c9-4305-972b-3b58e49bc339"],
Cell[20185, 635, 526, 15, 59, "Output",ExpressionUUID->"79140949-2c1c-4742-96d0-10ce149cf97f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20748, 655, 295, 5, 30, "Input",ExpressionUUID->"a51af542-160b-49ca-8a90-3fbeb14036d6"],
Cell[21046, 662, 1174, 38, 56, "Output",ExpressionUUID->"75d146b8-7942-45df-bb1e-9d0760c68291"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22257, 705, 368, 8, 30, "Input",ExpressionUUID->"80344e60-b6dc-4f60-9da9-ab611d54430d"],
Cell[22628, 715, 922, 30, 37, "Output",ExpressionUUID->"4bc65250-8dff-490d-beae-001835c895fa"]
}, Open  ]],
Cell[23565, 748, 534, 12, 30, "Input",ExpressionUUID->"cd9ea034-ce12-4055-8495-0f18eaa99eda"],
Cell[CellGroupData[{
Cell[24124, 764, 554, 13, 50, "Input",ExpressionUUID->"a866f978-d5b1-433e-a24d-dc8e2ac5cf03"],
Cell[24681, 779, 1586, 47, 96, "Output",ExpressionUUID->"6036d2b8-394b-4070-af28-2ec93cdc86cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26304, 831, 677, 17, 50, "Input",ExpressionUUID->"925f0795-58d1-49b3-9054-b67ecc796765"],
Cell[26984, 850, 316, 5, 34, "Output",ExpressionUUID->"cadebf77-7fa0-4589-8a90-6c2700f4a085"]
}, Open  ]],
Cell[27315, 858, 314, 7, 30, "Input",ExpressionUUID->"0ce305ea-9f43-4ed9-859b-fae7e7e451f3"],
Cell[CellGroupData[{
Cell[27654, 869, 270, 5, 33, "Input",ExpressionUUID->"f0ba7aef-3268-4e06-923e-022be01515ec"],
Cell[27927, 876, 679, 20, 37, "Output",ExpressionUUID->"e81a7a9d-dcf2-4e38-99f3-6891a14eca27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28643, 901, 720, 21, 53, "Input",ExpressionUUID->"010729a3-2140-4df1-b657-154bca7e4535"],
Cell[29366, 924, 857, 25, 51, "Output",ExpressionUUID->"14716d53-22f0-41dd-8aa2-6fc356f1e336"]
}, Open  ]],
Cell[30238, 952, 354, 8, 32, "Input",ExpressionUUID->"ea836953-9082-4989-85ba-01f2b940d318"],
Cell[CellGroupData[{
Cell[30617, 964, 1375, 42, 92, "Input",ExpressionUUID->"0bffd263-5c5a-4f7f-9b25-39800d847c0d"],
Cell[31995, 1008, 1444, 46, 62, "Output",ExpressionUUID->"d5e89dd3-2f49-4da3-ab6c-0f9f859539fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33476, 1059, 442, 11, 30, "Input",ExpressionUUID->"b4071a1b-34f4-40ad-9d18-e18e12df98e9"],
Cell[33921, 1072, 818, 25, 57, "Output",ExpressionUUID->"68e3330e-c9cd-4af3-afe7-dfebd563f7c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34776, 1102, 472, 14, 51, "Input",ExpressionUUID->"7bae8329-e18a-4ada-b5dd-e130b6155b70"],
Cell[35251, 1118, 246, 3, 34, "Output",ExpressionUUID->"a0384799-5c52-48ba-bfa6-6616d46679c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35534, 1126, 1857, 56, 86, "Input",ExpressionUUID->"7f5d0c14-802e-4baf-934c-61c277e94104"],
Cell[37394, 1184, 406, 7, 34, "Output",ExpressionUUID->"89ff4e16-9a13-45c3-a92d-cf982c7cf21c"]
}, Open  ]],
Cell[37815, 1194, 360, 7, 30, "Input",ExpressionUUID->"d6fbde58-dcd3-41d3-bc17-380e547c5739"],
Cell[CellGroupData[{
Cell[38200, 1205, 323, 7, 30, "Input",ExpressionUUID->"dbf98872-36aa-4157-a919-a9113d0e0b73"],
Cell[38526, 1214, 432, 10, 40, "Message",ExpressionUUID->"dde146f5-77dd-45ee-80a9-1c556e56bb94"],
Cell[38961, 1226, 470, 11, 24, "Message",ExpressionUUID->"e0062e1e-5dd4-4d19-9075-c57f62589e22"],
Cell[39434, 1239, 468, 11, 24, "Message",ExpressionUUID->"3a9908fe-0c62-454d-adac-354842c9e3af"],
Cell[39905, 1252, 468, 11, 24, "Message",ExpressionUUID->"435825d9-83bd-4f27-ba10-22cfc328efe1"],
Cell[40376, 1265, 519, 11, 24, "Message",ExpressionUUID->"69b1e0d1-b2b5-4548-87ab-39bb2301878a"],
Cell[40898, 1278, 393, 8, 34, "Output",ExpressionUUID->"5ffe7a6c-4302-45d2-92d4-7b8b82e259ab"]
}, Open  ]],
Cell[41306, 1289, 325, 7, 30, "Input",ExpressionUUID->"02024309-9a1a-4631-b13f-d607494fa658"],
Cell[CellGroupData[{
Cell[41656, 1300, 306, 6, 37, "Input",ExpressionUUID->"0dcc8f04-7030-4122-abfd-07b2c4a15c15"],
Cell[41965, 1308, 370, 7, 41, "Output",ExpressionUUID->"dbcb692e-aa2a-4ac3-ad72-5da3ab092e6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42372, 1320, 428, 10, 33, "Input",ExpressionUUID->"d81ee34d-efc6-492d-9751-56fe2c07d05d"],
Cell[42803, 1332, 3498, 115, 115, "Output",ExpressionUUID->"eb262317-0c7e-414c-a513-691f7db1fec1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46338, 1452, 483, 13, 33, "Input",ExpressionUUID->"86552fb5-6cb6-4c9b-a08f-f07e9d9eb9e0"],
Cell[46824, 1467, 708, 23, 45, "Output",ExpressionUUID->"3cb35bc3-9606-4eff-9d05-e99630843971"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47569, 1495, 396, 11, 42, "Input",ExpressionUUID->"25783718-e75a-4a45-9b36-1cae6a1d5983"],
Cell[47968, 1508, 248, 5, 34, "Output",ExpressionUUID->"5a5c5764-1ceb-4f99-81be-c12719517f32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48253, 1518, 520, 13, 33, "Input",ExpressionUUID->"59c3d30e-db87-4839-a0f2-0fac0b918053"],
Cell[48776, 1533, 2959, 96, 116, "Output",ExpressionUUID->"a6f32c91-7d81-4661-a652-d985f7985040"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51772, 1634, 1261, 35, 51, "Input",ExpressionUUID->"f01850fd-8bd1-40c3-9057-2dc8e279952a"],
Cell[53036, 1671, 494, 7, 34, "Output",ExpressionUUID->"c748d39b-e42b-4450-89f3-50bea4a033d5"]
}, Open  ]],
Cell[53545, 1681, 325, 7, 30, "Input",ExpressionUUID->"a6ff2005-f3ee-4e42-b7fd-00c80940e1ba"],
Cell[CellGroupData[{
Cell[53895, 1692, 1107, 28, 51, "Input",ExpressionUUID->"6936db4e-44bd-4f32-86be-3abf2454ae85"],
Cell[55005, 1722, 4786, 138, 253, "Output",ExpressionUUID->"cf5757ce-73b7-4207-a3aa-4b084f39ee1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59828, 1865, 2613, 74, 185, "Input",ExpressionUUID->"6c5b9bf8-043c-46cd-91f7-81606a965430"],
Cell[62444, 1941, 559678, 9419, 114, "Output",ExpressionUUID->"0ef49797-2979-478e-947c-02e24503e61e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622159, 11365, 5124, 144, 299, "Input",ExpressionUUID->"619099bf-06f4-4420-8244-073a511b8dce"],
Cell[627286, 11511, 679, 19, 34, "Output",ExpressionUUID->"5c80ea7c-85e8-4592-8b32-b4897544eee3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[628002, 11535, 345, 9, 30, "Input",ExpressionUUID->"f96a632c-7f0d-46cd-b9c7-f5520954617a"],
Cell[628350, 11546, 223, 3, 34, "Output",ExpressionUUID->"ecdd89a6-9120-49eb-bae6-f0fcaffac8f7"]
}, Open  ]],
Cell[628588, 11552, 1290, 33, 60, "Input",ExpressionUUID->"ac0ded01-6666-43fb-9ac6-2cc1229c337b"],
Cell[CellGroupData[{
Cell[629903, 11589, 487, 12, 49, "Input",ExpressionUUID->"6e2e0217-f6bc-46e0-978f-c1df38d545e0"],
Cell[630393, 11603, 504, 13, 52, "Output",ExpressionUUID->"fa136327-1669-4516-81c3-fbcffb1ddeb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[630934, 11621, 719, 15, 43, "Input",ExpressionUUID->"5d5743dc-003b-41af-91ef-a41a0bf172a6"],
Cell[631656, 11638, 1248, 38, 54, "Output",ExpressionUUID->"2cd5418b-a6ef-4673-992b-82f9183f16e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632941, 11681, 678, 17, 45, "Input",ExpressionUUID->"50833cce-e83e-4016-9902-29942b6fc645"],
Cell[633622, 11700, 237, 4, 34, "Output",ExpressionUUID->"e3fc82e6-761a-4c36-8890-1dd315b73bc5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[633896, 11709, 490, 14, 49, "Input",ExpressionUUID->"40709540-b51a-4ed9-984a-f13cbcee0682"],
Cell[634389, 11725, 339, 8, 52, "Output",ExpressionUUID->"0fce7501-360e-43c9-8e67-cba1700ddefc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[634765, 11738, 566, 14, 43, "Input",ExpressionUUID->"f0555d6f-3666-4254-9974-1afee08cfef4"],
Cell[635334, 11754, 1096, 36, 54, "Output",ExpressionUUID->"57ed95ff-cb74-43e6-a697-cb3a08d633c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[636467, 11795, 579, 15, 45, "Input",ExpressionUUID->"af63aa47-fe27-411d-8b78-e0d2cdfff9c3"],
Cell[637049, 11812, 190, 3, 34, "Output",ExpressionUUID->"f539ff2c-84c9-4e7c-84a2-918a7f9d8013"]
}, Open  ]],
Cell[CellGroupData[{
Cell[637276, 11820, 512, 15, 49, "Input",ExpressionUUID->"c0c17d4d-4871-41dc-bc9d-43a9e60e1238"],
Cell[637791, 11837, 339, 8, 52, "Output",ExpressionUUID->"87a7fb8f-0b63-42da-a9e1-cda3e35d4ae9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[638167, 11850, 589, 14, 43, "Input",ExpressionUUID->"ce8aa701-0467-4125-982c-1849aafe3319"],
Cell[638759, 11866, 1065, 34, 54, "Output",ExpressionUUID->"c91e5144-4d98-4627-b11b-dc5bdb513b23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[639861, 11905, 513, 15, 49, "Input",ExpressionUUID->"b78d6d50-4cab-4b7b-8960-ba08534fa34f"],
Cell[640377, 11922, 293, 7, 52, "Output",ExpressionUUID->"1347dff5-8f02-409f-abd0-fbdaccb74855"]
}, Open  ]],
Cell[640685, 11932, 326, 6, 30, "Input",ExpressionUUID->"70db6dec-6854-4c78-8c9e-21f0b4456b56"],
Cell[CellGroupData[{
Cell[641036, 11942, 679, 18, 49, "Input",ExpressionUUID->"abe750a8-f19b-4f38-89ce-f0327bd0ec24"],
Cell[641718, 11962, 360, 9, 50, "Output",ExpressionUUID->"2b0ef2a9-c695-4375-b1a8-3ec7850c2d93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[642115, 11976, 618, 18, 47, "Input",ExpressionUUID->"f1b5d526-5146-4f56-8edd-1e0e9d9fbfa3"],
Cell[642736, 11996, 198, 3, 34, "Output",ExpressionUUID->"a8d2c778-c4f5-4b78-8b0e-64eddcde2e4c"]
}, Open  ]],
Cell[642949, 12002, 319, 7, 30, "Input",ExpressionUUID->"6002e5ae-39cc-49e3-a16d-23d395a7dd8c"],
Cell[CellGroupData[{
Cell[643293, 12013, 695, 16, 30, "Input",ExpressionUUID->"70a4c48d-6c7f-4dfa-8492-db1826e1df91"],
Cell[643991, 12031, 649, 15, 51, "Output",ExpressionUUID->"c35070d8-0115-4da8-94e9-5922bcb833fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[644677, 12051, 481, 11, 48, "Input",ExpressionUUID->"7fe3b686-9e9d-4176-a4b8-20a6c73f2424"],
Cell[645161, 12064, 411, 10, 40, "Message",ExpressionUUID->"9c825683-f910-47e8-9947-0a5be2e83f88"],
Cell[645575, 12076, 446, 11, 24, "Message",ExpressionUUID->"8175a098-1b95-4dd9-ae45-876a159d54d2"],
Cell[646024, 12089, 208, 3, 34, "Output",ExpressionUUID->"e1c9f620-7428-49a3-aa0e-83bb55572f88"]
}, Open  ]]
}
]
*)



==> arxiv-code/DenominatorsOfOperators.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48313,       1349]
NotebookOptionsPosition[     44782,       1286]
NotebookOutlinePosition[     45172,       1303]
CellTagsIndexPosition[     45129,       1300]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"brace", "[", "l_", "]"}], ":=", 
  RowBox[{"brace", "[", 
   RowBox[{"0", ",", "l"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"brace", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "+", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bracket", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "-", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.646523809058119*^9, 3.6465238846634073`*^9}, 
   3.8871239579870872`*^9, {3.887124158820719*^9, 3.887124160395162*^9}, 
   3.8871246711684427`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"0a58e6e5-3d5d-4d69-af05-e6e5067d6c69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dw", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"brace", "[", "2", "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", "5"}], "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "6"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", "0"}], "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bw", "=", 
   RowBox[{
    RowBox[{"brace", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    RowBox[{"brace", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "3"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "2"], "+", "1", "+", 
      SuperscriptBox["v", 
       RowBox[{"-", "2"}]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.646796728250423*^9, 3.646796736788974*^9}, {
   3.648946767927742*^9, 3.648946774456189*^9}, 3.887123957987565*^9, 
   3.88712467116862*^9, {3.8956577137195377`*^9, 3.89565773687358*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"8abfacc9-b677-4bcd-9ef1-d508c2367b9e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QESId", "[", "n_", "]"}], ":=", 
  RowBox[{"IdentityMatrix", "[", 
   RowBox[{"QESDimension", "[", "n", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESZero", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"ZeroMatrix", "[", 
   RowBox[{
    RowBox[{"QESDimension", "[", "n", "]"}], ",", 
    RowBox[{"QESDimension", "[", "m", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", "0", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"{", "1", "}"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", "1", "]"}], ":=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESRotation", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"QESRotation", "[", "n", "]"}], "=", 
    RowBox[{"Get", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
        RowBox[{
         RowBox[{"ToString", "[", "n", "]"}], "<>", 
         "\"\<-box-rotation-matrix.m\>\""}]}], "}"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESRotation", "[", 
    RowBox[{"n_", ",", "k_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"k", "<", "0"}], "\[Or]", 
    RowBox[{"k", "\[GreaterEqual]", "n"}]}]}], ":=", 
  RowBox[{"QESRotation", "[", 
   RowBox[{"n", ",", 
    RowBox[{"Mod", "[", 
     RowBox[{"k", ",", "n"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", 
   RowBox[{"n_", ",", "0"}], "]"}], ":=", 
  RowBox[{"IdentityMatrix", "[", 
   RowBox[{"Length", "[", 
    RowBox[{"QESRotation", "[", "n", "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", 
   RowBox[{"n_", ",", "1"}], "]"}], ":=", 
  RowBox[{"QESRotation", "[", "n", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESRotation", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESRotation", "[", "n", "]"}], ".", 
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", 
       RowBox[{"k", "-", "1"}]}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESBraiding", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"QESBraiding", "[", "n", "]"}], "=", 
    RowBox[{"Get", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
        RowBox[{
         RowBox[{"ToString", "[", "n", "]"}], "<>", 
         "\"\<-box-braiding-matrix.m\>\""}]}], "}"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESBraiding", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESBraiding", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", 
       RowBox[{"-", "k"}]}], "]"}], ".", 
     RowBox[{"QESBraiding", "[", "n", "]"}], ".", 
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESInverseBraiding", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"QESInverseBraiding", "[", "n", "]"}], "=", 
    RowBox[{"Get", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
        RowBox[{
         RowBox[{"ToString", "[", "n", "]"}], "<>", 
         "\"\<-box-inverse-braiding-matrix.m\>\""}]}], "}"}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESInverseBraiding", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESInverseBraiding", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", 
       RowBox[{"-", "k"}]}], "]"}], ".", 
     RowBox[{"QESInverseBraiding", "[", "n", "]"}], ".", 
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESCupCap", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESCupCap", "[", "n", "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESCup", "[", 
      RowBox[{"n", "-", "2"}], "]"}], ".", 
     RowBox[{"QESCap", "[", "n", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESCupCap", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESCup", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESCup", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESCup", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESCup", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-cup-matrix.m\>\""}]}], "}"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESCap", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "d", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESCap", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESCap", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-cap-matrix.m\>\""}]}], "}"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESI", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESI", "[", "n", "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESFork", "[", 
      RowBox[{"n", "-", "1"}], "]"}], ".", 
     RowBox[{"QESFuse", "[", "n", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESFork", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESFork", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-fork-matrix.m\>\""}]}], "}"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESFuse", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESFuse", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-fuse-matrix.m\>\""}]}], "}"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESH", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESH", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-H-matrix.m\>\""}]}], "}"}], "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/SXYbFu25mvHoHS97SB68YukylwgXdW1sApES7yo
u2Wr/9rxR53LYxCtdFn+M4iuOHeBwQ5Ia3w5UwSi/x3sqAXRC9e9/OgIpJ9k
Xf4Eones4vkDoh18fjI5Aemetpe1IPp92Mo6EH3mWswKEC19Ix5MSz06ulvB
4LXjlLTMvSDa52zFYRCdtETjCIhmKxT+sdIDaG/OBzAtYDf5L4i+d/bIPxD9
wc+daxWQPvM/kxtEv3d7LwKiWW72K4Foj6IWNRB9ynACmO7aIKENoqv+m+mA
6J5TTw1AdEDCeUMQzWcbFQqig+ZVxoDo/3ZKdtaerx1n3GK1B9Fxp1maxb+9
cZRSW9ECojOEJ3SA6FOHWntBNADdNK8x
  "],
 CellLabel->"In[6]:=",ExpressionUUID->"e0a4e878-a4dd-4e07-8706-69117816788d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Denominator", "/@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"QESRotation", "[", "6", "]"}], "/.", 
      RowBox[{"d", "\[Rule]", "dw"}]}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895321337858243*^9, 3.895321357061654*^9}, {
  3.895321402864017*^9, 3.89532141992026*^9}, {3.895321511137328*^9, 
  3.895321541165511*^9}, {3.895321652575873*^9, 3.895321681688364*^9}, {
  3.895321733508566*^9, 3.8953217398112698`*^9}, {3.895321906751515*^9, 
  3.895321922858439*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"ca8e0f44-7043-49f0-8928-c53b35642c49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "v", "+", 
      SuperscriptBox["v", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "v", "+", 
      SuperscriptBox["v", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
    SuperscriptBox["w", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "6"], "+", 
      SuperscriptBox["w", "2"], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox["w", "6"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    SuperscriptBox["w", "2"]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
    SuperscriptBox["w", "4"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    SuperscriptBox["w", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "6"], "+", 
      SuperscriptBox["w", "2"], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["v", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "6"], "+", 
       SuperscriptBox["w", "2"], "+", 
       RowBox[{
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["v", "4"], " ", 
        SuperscriptBox["w", "4"]}]}], ")"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    SuperscriptBox["w", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["v", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
    SuperscriptBox["w", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["v", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox["w", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["v", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
    SuperscriptBox["w", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["v", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox["w", "6"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "6"], "+", 
      SuperscriptBox["w", "2"], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["v", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    SuperscriptBox["w", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["v", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    SuperscriptBox["w", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["v", "12"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox["w", "6"]}], ",", 
   RowBox[{
    SuperscriptBox["v", "12"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
    SuperscriptBox["w", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["v", "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
    SuperscriptBox["w", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.895321542023286*^9, 3.8953215919089537`*^9, {3.895321655887458*^9, 
   3.895321682868952*^9}, 3.895321740177669*^9, 3.895321923290202*^9, 
   3.89565813326725*^9, 3.895660414455111*^9, 3.8956617286489143`*^9, 
   3.895850315102853*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5d35f943-a620-4177-902e-5b9d9e1d3a3a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListOfFactors", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    "&"}], "/@", 
   RowBox[{"FactorList", "[", "p", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8953219924101048`*^9, 3.8953220048638163`*^9}, {
  3.895322051723948*^9, 3.8953220765534554`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"3d268a53-1238-42c2-aa08-0a0b8dad2548"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListOfFactors", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "v", "+", 
     SuperscriptBox["v", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "v", "+", 
     SuperscriptBox["v", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["v", "2"], "+", 
      SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
   SuperscriptBox["w", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["v", "6"], "+", 
     SuperscriptBox["w", "2"], "+", 
     RowBox[{
      SuperscriptBox["v", "10"], " ", 
      SuperscriptBox["w", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["v", "4"], " ", 
      SuperscriptBox["w", "4"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895321927255928*^9, 3.895321983949909*^9}, {
  3.89532206568375*^9, 3.8953220683111687`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"f065e56d-9123-49f3-908a-699c0ff288bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1", "-", "v", "+", 
    SuperscriptBox["v", "2"]}], ",", 
   RowBox[{"1", "+", "v", "+", 
    SuperscriptBox["v", "2"]}], ",", 
   RowBox[{"1", "-", 
    SuperscriptBox["v", "2"], "+", 
    SuperscriptBox["v", "4"]}], ",", "w", ",", 
   RowBox[{
    SuperscriptBox["v", "6"], "+", 
    SuperscriptBox["w", "2"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["v", "4"], " ", 
     SuperscriptBox["w", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8953219333064957`*^9, 3.895321984482503*^9, {3.895322068730049*^9, 
   3.895322079462178*^9}, 3.8956581332914143`*^9, 3.895660414489605*^9, 
   3.895661728669982*^9, 3.8958503151303883`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"267c56da-ad7a-4f8e-a15b-22c7cea5e12a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"ListOfFactors", "/@", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Denominator", "/@", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"QESRotation", "[", "6", "]"}], "/.", 
         RowBox[{"d", "\[Rule]", "dw"}]}], "]"}], "]"}]}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.895322089240571*^9, 3.895322124370946*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"32319862-da47-4c93-8771-4bdd7ed418f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1", "-", "v", "+", 
    SuperscriptBox["v", "2"]}], ",", 
   RowBox[{"1", "+", "v", "+", 
    SuperscriptBox["v", "2"]}], ",", 
   RowBox[{"1", "-", 
    SuperscriptBox["v", "2"], "+", 
    SuperscriptBox["v", "4"]}], ",", "w", ",", 
   RowBox[{
    SuperscriptBox["v", "6"], "+", 
    SuperscriptBox["w", "2"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["v", "4"], " ", 
     SuperscriptBox["w", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}], ",", 
   RowBox[{"1", "+", "v"}], ",", "v"}], "}"}]], "Output",
 CellChangeTimes->{3.8953221247479753`*^9, 3.895658133318413*^9, 
  3.895660414520277*^9, 3.895661728694828*^9, 3.8958503151564217`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"d05d4b6a-2fda-44ae-a6f9-c19c83e7b480"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"ListOfFactors", "/@", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Denominator", "/@", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Join", "@@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"QESRotation", "[", "6", "]"}], ",", 
            RowBox[{"QESRotation", "[", "5", "]"}], ",", 
            RowBox[{"QESRotation", "[", "4", "]"}], ",", 
            RowBox[{"QESBraiding", "[", "6", "]"}], ",", 
            RowBox[{"QESBraiding", "[", "5", "]"}], ",", 
            RowBox[{"QESBraiding", "[", "4", "]"}], ",", 
            RowBox[{"QESCap", "[", "6", "]"}], ",", 
            RowBox[{"QESCap", "[", "5", "]"}], ",", 
            RowBox[{"QESCap", "[", "4", "]"}], ",", 
            RowBox[{"QESFuse", "[", "6", "]"}], ",", 
            RowBox[{"QESFuse", "[", "5", "]"}], ",", 
            RowBox[{"QESFuse", "[", "4", "]"}], ",", 
            RowBox[{"QESFork", "[", "5", "]"}], ",", 
            RowBox[{"QESFork", "[", "4", "]"}], ",", 
            RowBox[{"QESCup", "[", "4", "]"}], ",", 
            RowBox[{"QESCup", "[", "3", "]"}]}], "}"}]}], "/.", 
         RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}], "]"}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8953221611312513`*^9, 3.8953222640277023`*^9}, {
   3.895322302434557*^9, 3.895322338365991*^9}, {3.895322386815329*^9, 
   3.895322543937128*^9}, {3.895322750801319*^9, 3.895322752393882*^9}, 
   3.8956604345264797`*^9, {3.895660724147237*^9, 3.895660729013919*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"7a60b95b-8b9f-477e-b54b-34baa8b8aadc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"1", "-", "v", "+", 
    SuperscriptBox["v", "2"]}], ",", 
   RowBox[{"1", "+", "v", "+", 
    SuperscriptBox["v", "2"]}], ",", 
   RowBox[{"1", "-", 
    SuperscriptBox["v", "2"], "+", 
    SuperscriptBox["v", "4"]}], ",", "w", ",", 
   RowBox[{
    SuperscriptBox["v", "6"], "+", 
    SuperscriptBox["w", "2"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["v", "4"], " ", 
     SuperscriptBox["w", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}], ",", 
   RowBox[{"1", "+", "v"}], ",", "v", ",", 
   RowBox[{"v", "-", "w"}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "w"}], ",", 
   RowBox[{"1", "+", "w"}], ",", 
   RowBox[{"v", "+", "w"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8953222306445227`*^9, 3.895322266763348*^9, 3.895322308160541*^9, {
   3.895322449122842*^9, 3.89532246561471*^9}, 3.895322547025477*^9, 
   3.895322835946002*^9, 3.89565818262913*^9, {3.895660432415625*^9, 
   3.89566043966245*^9}, 3.895661733361639*^9, 3.895850318717486*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"3d7715c8-b57c-497a-874b-99c200506c15"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NumVertices", "[", "2", "]"}], "=", 
   RowBox[{"{", "0", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumVertices", "[", "3", "]"}], "=", 
   RowBox[{"{", "1", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumVertices", "[", "4", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2", ",", "2", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumVertices", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3", ",", "3",
      ",", "3", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
     ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumVertices", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
     ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
     ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
     ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
     ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
     ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", 
     ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", 
     ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", 
     ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", 
     ",", "4", ",", "6"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.895657602558219*^9, 3.895657684372649*^9}, {
   3.895658098097385*^9, 3.895658131559074*^9}, {3.895658757397106*^9, 
   3.895658765611229*^9}, {3.895659227627324*^9, 3.895659227906795*^9}, {
   3.8956601438430367`*^9, 3.895660147377293*^9}, 3.8956603703775673`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"569e3c6b-1963-4111-a930-89ec3e0ce002"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"NumVertices", "[", "4", "]"}]}], "/", "2"}]], "]"}], ".", 
     RowBox[{"QESRotation", "[", "4", "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "4", "]"}], "/", "2"}]], "]"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.895661152972292*^9, 3.89566115492835*^9}, {
  3.8956616046259212`*^9, 3.8956616102550507`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"9cdd9317-398b-42a4-b670-c68e62517a5b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["v", "2"], "-", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["v", "2"], "+", 
          SuperscriptBox["v", "4"]}], ")"}], " ", 
        SuperscriptBox["w", "2"]}]]},
     {"1", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["v", "2"], "-", 
           SuperscriptBox["w", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["w", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["v", "2"], "+", 
           SuperscriptBox["v", "4"]}], ")"}], " ", 
         SuperscriptBox["w", "2"]}]]}]},
     {"0", "0", "0", "1", 
      FractionBox[
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["v", "2"]}], ")"}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["v", "4"]}]]},
     {"0", "0", "1", "0", 
      FractionBox[
       RowBox[{"v", "-", 
        SuperscriptBox["v", "3"]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["v", "2"], "+", 
        SuperscriptBox["v", "4"]}]]},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8956611554264174`*^9, 3.8956616111897*^9, 
  3.895661733439342*^9, 3.895850318803667*^9},
 CellLabel->
  "Out[40]//MatrixForm=",ExpressionUUID->"7aeceadc-5639-4b02-8ffa-\
a15dd8181bd8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"NumVertices", "[", "2", "]"}]}], "/", "2"}]], "]"}], ".", 
     RowBox[{"QESCap", "[", "4", "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "4", "]"}], "/", "2"}]], "]"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.895658735295088*^9, 3.895658747353507*^9}, {
  3.8956587849325867`*^9, 3.895658786693247*^9}, {3.895658843431885*^9, 
  3.8956588440344677`*^9}, {3.895658955763216*^9, 3.895658989629999*^9}, {
  3.895661625275896*^9, 3.895661628624197*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"05256327-d9a6-4548-a94a-3c25b5ba4f31"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["v", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["v", "12"], "-", 
           SuperscriptBox["w", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["v", "10"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["v", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["v", "2"], "-", 
           SuperscriptBox["w", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["w", "2"]}], ")"}]}]]}], "1", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "2"], "+", 
          SuperscriptBox["v", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["v", "6"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["v", "4"], " ", 
           SuperscriptBox["w", "2"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["v", "7"], " ", 
        SuperscriptBox["w", "2"]}]], 
      SuperscriptBox["v", "12"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.895658740502079*^9, 3.895658787059167*^9}, {
   3.89565882244273*^9, 3.895658844433854*^9}, 3.895658958606114*^9, 
   3.89565899011831*^9, 3.89565923462726*^9, 3.895660442490196*^9, 
   3.895661629206868*^9, 3.895661733494049*^9, 3.895850318855544*^9},
 CellLabel->
  "Out[41]//MatrixForm=",ExpressionUUID->"cb7c3471-766a-4a9a-aefc-\
fd90ebc2a4f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESRotationWithB", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"NumVertices", "[", "n", "]"}]}], "/", "2"}]], "]"}], ".", 
     RowBox[{"QESRotation", "[", "n", "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "n", "]"}], "/", "2"}]], "]"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.895659282362555*^9, 3.895659340326585*^9}, {
  3.895661634300983*^9, 3.895661637753058*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"973672f7-a0ed-4223-a394-3986f6c2dfac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESBraidingWithB", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"NumVertices", "[", "n", "]"}]}], "/", "2"}]], "]"}], ".", 
     RowBox[{"QESBraiding", "[", "n", "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "n", "]"}], "/", "2"}]], "]"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8956594834802027`*^9, 3.895659493681816*^9}, {
  3.89566164217181*^9, 3.895661646251266*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"a534d641-e98a-4003-966c-4b640195d482"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESCapWithB", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"NumVertices", "[", 
          RowBox[{"n", "-", "2"}], "]"}]}], "/", "2"}]], "]"}], ".", 
     RowBox[{"QESCap", "[", "n", "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "n", "]"}], "/", "2"}]], "]"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.895659506180141*^9, 3.895659544719784*^9}, {
  3.8956615962985983`*^9, 3.895661597268422*^9}, {3.895661652435462*^9, 
  3.8956616558938837`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"fd49e899-941d-459e-bc71-f35aa378a34a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESFuseWithB", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"NumVertices", "[", 
           RowBox[{"n", "-", "1"}], "]"}]}], ")"}], "/", "2"}]], "]"}], ".", 
     RowBox[{"QESFuse", "[", "n", "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "n", "]"}], "/", "2"}]], "]"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8956595623886137`*^9, 3.895659620031472*^9}, {
  3.895661662937327*^9, 3.895661671945822*^9}, {3.89566190994412*^9, 
  3.895661982828603*^9}, {3.895662156101667*^9, 3.895662156942288*^9}, {
  3.895664015308226*^9, 3.895664015673705*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"88fccdaa-91bc-4199-bbb3-658a9c1fe9c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESForkWithB", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"NumVertices", "[", 
           RowBox[{"n", "+", "1"}], "]"}]}], ")"}], "/", "2"}]], "]"}], ".", 
     RowBox[{"QESFork", "[", "n", "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "n", "]"}], "/", "2"}]], "]"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8956596558530083`*^9, 3.8956596675489187`*^9}, {
  3.8956616742317667`*^9, 3.895661710268718*^9}, {3.895661905926436*^9, 
  3.8956619860349503`*^9}, {3.895662152831793*^9, 3.895662153364455*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"2f1c488d-bdbb-48c3-a0e0-4f2c10c7b916"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESCupWithB", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"NumVertices", "[", 
          RowBox[{"n", "+", "2"}], "]"}]}], "/", "2"}]], "]"}], ".", 
     RowBox[{"QESCup", "[", "n", "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "n", "]"}], "/", "2"}]], "]"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.89565969301158*^9, 3.8956597049860477`*^9}, {
  3.895660553856493*^9, 3.895660557418038*^9}, {3.895661713227501*^9, 
  3.895661715376396*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"282c8535-fdba-4e34-a7a5-bb713149c410"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"ListOfFactors", "/@", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Denominator", "/@", 
       RowBox[{"Join", "@@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"QESRotationWithB", "[", "6", "]"}], ",", 
          RowBox[{"QESRotationWithB", "[", "5", "]"}], ",", 
          RowBox[{"QESRotationWithB", "[", "4", "]"}], ",", 
          RowBox[{"QESBraidingWithB", "[", "6", "]"}], ",", 
          RowBox[{"QESBraidingWithB", "[", "5", "]"}], ",", 
          RowBox[{"QESBraidingWithB", "[", "4", "]"}], ",", 
          RowBox[{"QESCapWithB", "[", "6", "]"}], ",", 
          RowBox[{"QESCapWithB", "[", "5", "]"}], ",", 
          RowBox[{"QESCapWithB", "[", "4", "]"}], ",", 
          RowBox[{"QESFuseWithB", "[", "6", "]"}], ",", 
          RowBox[{"QESFuseWithB", "[", "5", "]"}], ",", 
          RowBox[{"QESFuseWithB", "[", "4", "]"}], ",", 
          RowBox[{"QESForkWithB", "[", "5", "]"}], ",", 
          RowBox[{"QESForkWithB", "[", "4", "]"}], ",", 
          RowBox[{"QESCupWithB", "[", "4", "]"}], ",", 
          RowBox[{"QESCupWithB", "[", "3", "]"}]}], "}"}]}]}], "]"}], "]"}]}],
    "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8956597228030977`*^9, 3.895659763141926*^9}, {
  3.895660749040287*^9, 3.8956607498118362`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"0315fcf8-2c07-4532-9b64-41e2a3fd360f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "v", ",", 
   RowBox[{"1", "-", 
    SuperscriptBox["v", "2"], "+", 
    SuperscriptBox["v", "4"]}], ",", "w", ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}], ",", 
   RowBox[{"1", "+", "v"}], ",", 
   RowBox[{"v", "-", "w"}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "w"}], ",", 
   RowBox[{"1", "+", "w"}], ",", 
   RowBox[{"v", "+", "w"}]}], "}"}]], "Output",
 CellChangeTimes->{3.895659795939858*^9, 3.895660391199988*^9, 
  3.895660452327857*^9, 3.8956605791360617`*^9, 3.8956617413727407`*^9, 
  3.895661924145513*^9, 3.895662150265061*^9, 3.895662202017892*^9, 
  3.895664028409395*^9, 3.895850323151081*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"c5243957-70a1-4bec-af36-ceae78146f19"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESInnerProducts", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESInnerProducts", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-innerproducts.m\>\""}]}], "}"}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.8956694497535763`*^9, 3.8956694719671793`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"e617c3a7-df47-4151-8b30-1f3db80dee54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESInnerProductsWithB", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "n", "]"}], "/", "2"}]], "]"}], ".", 
     RowBox[{"QESInnerProducts", "[", "n", "]"}], ".", 
     RowBox[{"DiagonalMatrix", "[", 
      SuperscriptBox["bw", 
       RowBox[{
        RowBox[{"NumVertices", "[", "n", "]"}], "/", "2"}]], "]"}]}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8956695002983913`*^9, 3.895669517965166*^9}, {
   3.89566957171979*^9, 3.895669580780521*^9}, {3.895850309629376*^9, 
   3.895850310240094*^9}, 
   3.895850867876741*^9},ExpressionUUID->"a5b09286-8399-44f6-af2b-\
04b4fdb3d5b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QESInnerProductsWithB", "[", "3", "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.895669528847629*^9, 3.895669551655396*^9}, {
  3.895669585319317*^9, 3.895669609158861*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"08d6287e-28b2-4fc2-9510-7beb79d162fb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["v", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["v", "2"], "+", 
           SuperscriptBox["v", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["v", "12"], "-", 
           SuperscriptBox["w", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["v", "6"], "+", 
           SuperscriptBox["w", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["v", "10"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["v", "19"], " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["v", "2"], "-", 
           SuperscriptBox["w", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["w", "2"]}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.895669533607444*^9, 3.895669552375704*^9}, {
   3.895669585760784*^9, 3.8956696095487823`*^9}, 3.8958503233144627`*^9},
 CellLabel->
  "Out[51]//MatrixForm=",ExpressionUUID->"b616f520-2b5f-4242-9f7c-\
b7845e71954c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"ListOfFactors", "/@", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Denominator", "/@", 
       RowBox[{"Join", "@@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"QESInnerProductsWithB", "[", "6", "]"}], ",", 
          RowBox[{"QESInnerProductsWithB", "[", "5", "]"}], ",", 
          RowBox[{"QESInnerProductsWithB", "[", "4", "]"}]}], "}"}]}]}], 
      "]"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.895669637581258*^9, 3.895669660615686*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"effc7897-dd07-4aaa-8260-ab22640f5a92"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.8956700579958467`*^9, 3.895850862736587*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"493af4e8-3f65-4857-aa08-7860f1df40e8"]
}, Open  ]]
},
WindowSize->{755, 790},
WindowMargins->{{Automatic, 48}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1023, 32, 73, "Input",ExpressionUUID->"0a58e6e5-3d5d-4d69-af05-e6e5067d6c69"],
Cell[1584, 54, 1170, 34, 76, "Input",ExpressionUUID->"8abfacc9-b677-4bcd-9ef1-d508c2367b9e"],
Cell[2757, 90, 8236, 239, 1102, "Input",ExpressionUUID->"e0a4e878-a4dd-4e07-8706-69117816788d"],
Cell[CellGroupData[{
Cell[11018, 333, 666, 13, 30, "Input",ExpressionUUID->"ca8e0f44-7043-49f0-8928-c53b35642c49"],
Cell[11687, 348, 5700, 183, 157, "Output",ExpressionUUID->"5d35f943-a620-4177-902e-5b9d9e1d3a3a"]
}, Open  ]],
Cell[17402, 534, 446, 10, 30, "Input",ExpressionUUID->"3d268a53-1238-42c2-aa08-0a0b8dad2548"],
Cell[CellGroupData[{
Cell[17873, 548, 941, 27, 34, "Input",ExpressionUUID->"f065e56d-9123-49f3-908a-699c0ff288bf"],
Cell[18817, 577, 802, 21, 37, "Output",ExpressionUUID->"267c56da-ad7a-4f8e-a15b-22c7cea5e12a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19656, 603, 560, 13, 94, "Input",ExpressionUUID->"32319862-da47-4c93-8771-4bdd7ed418f8"],
Cell[20219, 618, 822, 22, 37, "Output",ExpressionUUID->"d05d4b6a-2fda-44ae-a6f9-c19c83e7b480"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21078, 645, 1699, 34, 241, "Input",ExpressionUUID->"7a60b95b-8b9f-477e-b54b-34baa8b8aadc"],
Cell[22780, 681, 1143, 30, 60, "Output",ExpressionUUID->"3d7715c8-b57c-497a-874b-99c200506c15"]
}, Open  ]],
Cell[23938, 714, 2149, 44, 178, "Input",ExpressionUUID->"569e3c6b-1963-4111-a930-89ec3e0ce002"],
Cell[CellGroupData[{
Cell[26112, 762, 739, 18, 58, "Input",ExpressionUUID->"9cdd9317-398b-42a4-b670-c68e62517a5b"],
Cell[26854, 782, 2603, 81, 190, "Output",ExpressionUUID->"7aeceadc-5639-4b02-8ffa-a15dd8181bd8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29494, 868, 883, 20, 79, "Input",ExpressionUUID->"05256327-d9a6-4548-a94a-3c25b5ba4f31"],
Cell[30380, 890, 2260, 66, 66, "Output",ExpressionUUID->"cb7c3471-766a-4a9a-aefc-fd90ebc2a4f7"]
}, Open  ]],
Cell[32655, 959, 771, 19, 100, "Input",ExpressionUUID->"973672f7-a0ed-4223-a394-3986f6c2dfac"],
Cell[33429, 980, 772, 19, 100, "Input",ExpressionUUID->"a534d641-e98a-4003-966c-4b640195d482"],
Cell[34204, 1001, 845, 21, 100, "Input",ExpressionUUID->"fd49e899-941d-459e-bc71-f35aa378a34a"],
Cell[35052, 1024, 976, 23, 100, "Input",ExpressionUUID->"88fccdaa-91bc-4199-bbb3-658a9c1fe9c7"],
Cell[36031, 1049, 939, 22, 100, "Input",ExpressionUUID->"2f1c488d-bdbb-48c3-a0e0-4f2c10c7b916"],
Cell[36973, 1073, 847, 21, 100, "Input",ExpressionUUID->"282c8535-fdba-4e34-a7a5-bb713149c410"],
Cell[CellGroupData[{
Cell[37845, 1098, 1464, 29, 220, "Input",ExpressionUUID->"0315fcf8-2c07-4532-9b64-41e2a3fd360f"],
Cell[39312, 1129, 755, 18, 37, "Output",ExpressionUUID->"c5243957-70a1-4bec-af36-ceae78146f19"]
}, Open  ]],
Cell[40082, 1150, 620, 16, 94, "Input",ExpressionUUID->"e617c3a7-df47-4151-8b30-1f3db80dee54"],
Cell[40705, 1168, 817, 20, 101, "Input",ExpressionUUID->"a5b09286-8399-44f6-af2b-04b4fdb3d5b3"],
Cell[CellGroupData[{
Cell[41547, 1192, 304, 6, 30, "Input",ExpressionUUID->"08d6287e-28b2-4fc2-9510-7beb79d162fb"],
Cell[41854, 1200, 2011, 59, 66, "Output",ExpressionUUID->"b616f520-2b5f-4242-9f7c-b7845e71954c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43902, 1264, 681, 15, 157, "Input",ExpressionUUID->"effc7897-dd07-4aaa-8260-ab22640f5a92"],
Cell[44586, 1281, 180, 2, 34, "Output",ExpressionUUID->"493af4e8-3f65-4857-aa08-7860f1df40e8"]
}, Open  ]]
}
]
*)



==> arxiv-code/GuessingPolynomials.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
SetOptions[InputNotebook[],AutoGeneratedPackage->Automatic]


(* ::Input::Initialization:: *)
BeginPackage["GuessingPolynomials`"];


(* ::Input::Initialization:: *)
FindPolynomial;FindMultivariablePolynomial;FindVerifiedMultivariablePolynomial;SchwartzZippelDeterminant;SchwartzZippelNullSpace;ParallelInverse;ParallelInverseProduct;ParallelNullSpace;


(* ::Input::Initialization:: *)
Begin["`Private`"];


(* ::Input::Initialization:: *)
FindPolynomialStep=1000;


(* ::Input::Initialization:: *)
FindPolynomial[v_][f_]:=Module[{n=0,p,result={$Failed},primes={},values={},k,attempts},
p[n_]:=p[n]=Prime[1+n FindPolynomialStep]+Mod[n,2];
While[!FreeQ[{result},$Failed]\[Or](result/.v->p[n+1])=!=f[p[n+1]],
n++;
AppendTo[primes,p[n]];
AppendTo[values,f[p[n]]];
attempts={};
k=0;
While[Length[attempts]<Length[values]\[And]Length[Cases[attempts,a_/;FreeQ[a,$Failed]]]==0,
AppendTo[attempts,FindPolynomial[v,Drop[primes,k]][Drop[values,k]]];
k++];
result=If[k==Length[values],
attempts[[1]],
attempts[[-1]]
];
];
result
]


(* ::Input::Initialization:: *)
FindPolynomial[v_,primes_][values:{___Integer}]:=Module[{e},
(*Print["FindPolynomial[",v,",",primes,"][",values,"]"];*)
If[Max[Abs[values]]<=10^50,
e=GCD@@Flatten[(FactorInteger/@values)[[All,All,2]]];
FindNonPowerPolynomial[v,primes][Surd[values,e]]^e,
FindNonPowerPolynomial[v,primes][values]
]
]
FindPolynomial[v_,primes_][values:{___Rational}]/;MatchQ[Union[Numerator/@values],{1}|{-1}]:=FindPolynomial[v,primes][values^-1]^-1
FindPolynomial[v_,primes_][values:{___Rational}]:=FindPolynomial[v,primes][Numerator[values]]/FindPolynomial[v,primes][Denominator[values]]
FindPolynomial[v_,primes_][values_]:=(Message[FindPolynomial::badvalues];Abort[])


(* ::Input::Initialization:: *)
FindNonPowerPolynomial[v_,primes_][{0...}]:=0
FindNonPowerPolynomial[v_,primes_][values:{___Integer}]:=Module[{residues,crt,next},
(*Print[values];*) 
residues=Mod[#[[1]],#[[2]],-#[[2]]/2]&/@Transpose[{values,primes}];
crt=ChineseRemainder[residues,primes];
If[MatchQ[crt,_ChineseRemainder],
$Failed,
crt=Mod[crt,Times@@primes,-(Times@@primes)/2];
(*Print[residues];
Print[crt];*) 
If[Abs[crt/(Times@@primes)]<1/10,
next=FindNonPowerPolynomial[v,primes][(values-crt)/primes];
If[next===$Failed,
$Failed,
crt+v next
],
$Failed
]
]
]
(*FindNonPowerPolynomial[v_,primes_][values:{___Integer}]:=InterpolatingPolynomial[Transpose[{primes,values}],v]*)


(* ::Input::Initialization:: *)
FindMultivariablePolynomial[{v_}][f_]:=(*FindPolynomial[v][f]*)f[v]
FindMultivariablePolynomial[variables_][f_]:=Module[{v=First[variables],ev,p,n=0,result=$Failed,primes={},values={},k,attempts},
Print["FindMultivariablePolynomial[",variables,"][...]"];
p[n_]:=p[n]=Prime[1+n  FindPolynomialStep]+Mod[n,2];
ev[n_]:=ev[n]=Factor[FindMultivariablePolynomial[Rest[variables]][f[p[n],##]&]];
While[!FreeQ[{result},$Failed]\[Or]Together[(result/.v->p[n+1])-ev[n+1]]=!=0,
Print[result];
n++;
AppendTo[primes,p[n]];
AppendTo[values,ev[n]];
(*Print[n];
Print[primes];
Print[values];*)

attempts={};
k=0;
While[Length[attempts]<Length[values]\[And]Length[Cases[attempts,a_/;FreeQ[a,$Failed]]]==0,
AppendTo[attempts,FindMultivariablePolynomial[v,Drop[primes,k]][Drop[values,k]]];
k++];
result=If[k==Length[values],
attempts[[1]],
attempts[[-1]]
];
];
result
]


(* ::Input::Initialization:: *)
FindMultivariablePolynomial[v_,{}][{}]:=$Failed
FindMultivariablePolynomial[v_,primes_][values:{___Integer}]:=FindPolynomial[v,primes][values]
FindMultivariablePolynomial[v_,primes_][values:{___Times}]:=Module[{factors},
If[Length[Union[Length/@values]]==1,
factors=Table[FindMultivariablePolynomial[v,primes][values[[All,i]]],{i,1,Length[values[[1]]]}];
If[FreeQ[factors,$Failed],Times@@factors,FindMultivariablePolynomialDirect[v,primes][Numerator/@values]/FindMultivariablePolynomialDirect[v,primes][Denominator/@values]],
FindMultivariablePolynomial[v,Rest[primes]][Rest[values]]
]
]
FindMultivariablePolynomial[v_,primes_][values:{___Power}]:=Module[{},
If[Length[Union[values[[All,2]]]]==1,
FindMultivariablePolynomial[v,primes][values[[All,1]]]^values[[1,2]],
FindMultivariablePolynomial[v,Rest[primes]][Rest[values]]
]
]
FindMultivariablePolynomial[v_,primes_][values_]:=FindMultivariablePolynomialDirect[v,primes][values]
FindMultivariablePolynomialDirect[v_,primes_][values_]:=Module[{variables,exponents,coefficients},
variables=Variables[values];
(*Print["primes: ",primes];
Print["values: ",values];
Print["v: ",v];
Print["variables: ",variables];
*)coefficients=CoefficientRules[values,variables];
exponents=Union[Flatten[coefficients[[All,All,1]],1]];
(*Print["coefficients: ",coefficients];
Print["exponents: ",exponents];*)
Factor[Sum[FindPolynomial[v,primes][(e/.coefficients)](Times@@(variables^e)),{e,exponents}]]
]


(* ::Input::Initialization:: *)
FindVerifiedMultivariablePolynomial[degreeBound0_,probability_:10^-50][variables_][f_]:=
Module[{guess=FindMultivariablePolynomial[variables][f],degreeBound,probabilityBound=1,FindPolynomialStep0=FindPolynomialStep,S,bestTiming=\[Infinity],timing,result,p},
degreeBound=degreeBound0+Total[Exponent[Numerator[guess],Variables[guess]]]+Total[Exponent[Denominator[guess],Variables[guess]]];
S=2degreeBound;
While[probabilityBound>probability,
(*Print[{N[probabilityBound],S}];*)
p=Table[RandomInteger[{1,S}],{Length[variables]}];
{timing,result}=AbsoluteTiming[(guess/.(Thread[variables->p]))-(f@@p)===0];
timing=timing/Log[S];
If[result,
probabilityBound=probabilityBound degreeBound / S;
(* update S, based on timing *)
If[timing<bestTiming,
bestTiming=timing;
S*=2
],
FindPolynomialStep*=2;
guess=FindMultivariablePolynomial[variables][f];
degreeBound=degreeBound0+Total[Exponent[Numerator[guess],Variables[guess]]]+Total[Exponent[Denominator[guess],Variables[guess]]];
S=2degreeBound;
probabilityBound=1
];
];
FindPolynomialStep=FindPolynomialStep0;
guess
]


(* ::Input::Initialization:: *)
totalDegree[f_]:=Module[{t=Together[f],v=Variables[f]},(Total[Exponent[Numerator[t],v]])+(Total[Exponent[Denominator[t],v]])
]


(* ::Input::Initialization:: *)
SchwartzZippelDeterminant[matrix_,probabilityBound_:10^-50]:=Module[{variables,degreeBound},
variables=Reverse[SortBy[Variables[matrix],Max[Exponent[matrix,#]]&]];
degreeBound=Total[Max/@Map[totalDegree,matrix,{2}]];
FindVerifiedMultivariablePolynomial[degreeBound,probabilityBound][variables][(Print["evaluating at ",{##}];Det[matrix/.Thread[variables->{##}]])&]
]



(* ::Input::Initialization:: *)
ParallelInverse[matrix_]:=Module[{variables,degreeBound,det,inverse},
variables=Reverse[SortBy[Variables[matrix],Max[Exponent[matrix,#]]&]];
inverse[v___]:=inverse[v]=(Print[DateString[]<> " calculating inverse at ",{v}];
onDiskParallelInverse[matrix/.Thread[variables->{v}],"inverse-rows"]);
Table[FindMultivariablePolynomial[variables][inverse[##][[i,j]]&],{i,1,Length[matrix]},{j,1,Length[matrix]}]
]


(* ::Input::Initialization:: *)
ParallelInverseProduct[matrix1_,matrix2_]:=Module[{variables,degreeBound,det,inverse,evaluation,result,product,productpart},
variables=Reverse[SortBy[Variables[matrix2],Max[Exponent[matrix2,#]]&]];
inverse[v___]:=inverse[v]=(Print[DateString[]<> " calculating inverse at ",{v}];
onDiskParallelInverse[matrix2/.Thread[variables->{v}],"inverse-rows"]);
evaluation[v___]:=Together[matrix1/.Thread[variables->{v}]];
product[v___]:=product[v]=evaluation[v].inverse[v];
productpart[i_,j_][v___]:=productpart[i,j][v]=Together[product[v][[i,j]]];
Do[product[Prime[1+1000n]+Mod[n,2],variables[[2]]],{n,1,5}];
Table[Print[DateString[]<> " computing matrix1.Inverse[matrix2][[",i,",",j,"]]"];result=TimeConstrained[FindMultivariablePolynomial[variables][((productpart[i,j][##]))&],30];
Print["obtained ",result];result,{i,1,Length[matrix1]},{j,1,Length[matrix2]}]
]


(* ::Input::Initialization:: *)
echo[x_]:=(Print[x];x)


(* ::Input::Initialization:: *)
SchwartzZippelNullSpace[matrix_,probabilityBound_:10^-50]:=Module[{e,m,v},
e=SchwartzZippelDeterminant[Drop[matrix,{},{-1}],probabilityBound];
m=ReplacePart[matrix,1->Factor[matrix[[1]]/e]];
v=Table[echo[(-1)^k SchwartzZippelDeterminant[Drop[m,{},{k}],probabilityBound]],{k,1,Length[matrix[[1]]]}];
Factor[v/v[[-1]]]
]


(* ::Input::Initialization:: *)
matricesDirectory[]:=matricesDirectory[]=Module[{base,dir},
base=Quiet[NotebookDirectory[],NotebookDirectory::nosv]/.{$Failed->$TemporaryDirectory};
dir=FileNameJoin[{base,"matrices"}];
If[!FileExistsQ[dir],CreateDirectory[dir]];
dir
]


(* ::Input::Initialization:: *)
nullSpacePattern[k_]:=Table[If[j==i||j==i+1,Except[0],0],{i,1,k},{j,1,k+1}]


(* ::Input::Initialization:: *)
nullSpaceShortCut[{A___,{0...}}]:=nullSpaceShortCut[{A}]
nullSpaceShortCut[X_/;Length[X]+1!=Length[X[[1]]]]:=(Print["nullSpaceShortCut doesn't apply: matrix wrong size"];NullSpace[X])
nullSpaceShortCut[X_/;MatchQ[X,nullSpacePattern[Length[X]]]]:=Module[{z,i,j},
z[i_,j_]:=X[[i,i+j]];
{Table[Product[-(z[j,1]/z[j,0]),{j,i,Length[X]}],{i,1,Length[X]+1}]}
]
nullSpaceShortCut[X_]:=(Print["nullSpaceShortCut doesn't apply: matrix doesn't match pattern"];NullSpace[X])


(* ::Input::Initialization:: *)
onDiskParallelNullSpace[matrix_,f_String]:=Module[{almost,result,hash,cacheFile,s},
hash=IntegerString[Hash[matrix,"SHA1"],16,16];
cacheFile=FileNameJoin[{matricesDirectory[],"nullspace-"<>hash<>".m"}];
If[FileExistsQ[cacheFile],
Get[cacheFile],
s=Reverse[Range[Length[matrix[[1]]]]];
almost=Reverse[onDiskParallelRowReduce[matrix,f]][[All,s]];
almost=Reverse[onDiskParallelRowReduce[almost,f<>"-2"]][[All,s]];
result=nullSpaceShortCut[almost];
Print[DateString[], " computed null-space"];
lastNullSpaceResult=result;
If[Length[result]==1,
result=result[[1]],
Print["NullSpace not one-dimensional"];Print[almost];Print[result];Abort[]];
Put[result,cacheFile];
result
(*If[parallelRowReduceSimplifier[matrix.result]===Table[0,{Length[matrix]}],
Put[result,cacheFile];
result,
Print["Result not in the null space"];
Print[result];
Print[parallelRowReduceSimplifier[matrix.result]];
Abort[]
]
*)]
]


(* ::Input::Initialization:: *)
ParallelNullSpace[matrix_]:=Module[{variables,degreeBound,nullspace,evaluation,result,resultpart},
variables=Reverse[SortBy[Variables[matrix],Max[Exponent[matrix,#]]&]];
nullspace[v___]:=nullspace[v]=(Print[DateString[]<> " calculating nullspace at ",{v}];
onDiskParallelNullSpace[matrix/.Thread[variables->{v}],"nullspace"]);
resultpart[i_][v___]:=resultpart[i][v]=Together[nullspace[v][[i]]];
Do[nullspace[Prime[1+1000n]+Mod[n,2],variables[[2]]],{n,1,5}];
Table[Print[DateString[]<> " computing NullSpace[matrix][[",i,"]]"];result=TimeConstrained[FindMultivariablePolynomial[variables][((resultpart[i][##]))&],30];
Print["obtained ",result];result,{i,1,Length[matrix]}]
]


(* ::Input::Initialization:: *)
inMemoryParallelRowReduce[matrix_]:=Module[{m,load,save},
load[j_]:=m[[j]];
save[j_,row_]:=m[[j]]=row;
m=matrix;
SetSharedVariable[m];
DistributeDefinitions[load,save];
parallelRowReduce[Length[matrix],1,load,save]
]


(* ::Input::Initialization:: *)
onDiskParallelRowReduce[matrix_,namer_]:=Module[{load,save},
load[j_]:=Get[namer[j]];
save[j_,row_]:=AbortProtect[Put[row,namer[j]]];
If[GuessingPolynomials`RestartRowReduction===True\[And]FileExistsQ[namer[1]],
Print["Restarting row reduction, without overwriting existing files. Please be careful!"];,
Do[save[j,matrix[[j]]],{j,1,Length[matrix]}];
];
DistributeDefinitions[load,save];
parallelRowReduce[Length[matrix],1,load,save]
]
onDiskParallelRowReduce[matrix_,tag_String]:=
onDiskParallelRowReduce[matrix,FileNameJoin[{matricesDirectory[],tag<>"-"<>ToString[#]<>".m"}]&]


(* ::Input::Initialization:: *)
onDiskParallelDeterminant[matrix_,f_]:=Module[{augmented,s,almost,result,hash,cacheFile,rowReduced},
hash=IntegerString[Hash[matrix,"SHA1"],16,16];
cacheFile=FileNameJoin[{matricesDirectory[],"determinant-"<>hash<>".m"}];
If[FileExistsQ[cacheFile],
Get[cacheFile],
rowReduced=onDiskParallelRowReduce[matrix,f];
result=Together[Times@@Table[rowReduced[[k,k]],{k,1,Length[matrix]}]];
Put[result,cacheFile];
result
]
]


(* ::Input::Initialization:: *)
onDiskParallelInverse[matrix_,f_]:=Module[{augmented,s,almost,result,hash,cacheFile},
hash=IntegerString[Hash[matrix,"SHA1"],16,16];
cacheFile=FileNameJoin[{matricesDirectory[],"inverse-"<>hash<>".m"}];
If[FileExistsQ[cacheFile],
Get[cacheFile],
augmented=ArrayFlatten[{{matrix,IdentityMatrix[Length[matrix]]}}];
s=Reverse[Range[Length[matrix]]]~Join~(Range[Length[matrix]]+Length[matrix]);
almost=Reverse[onDiskParallelRowReduce[augmented,f]][[All,s]];
almost=Reverse[onDiskParallelRowReduce[almost,f]][[All,s]];
result=Table[Together[almost[[k,Length[matrix]+1;;]]/almost[[k,k]]],{k,1,Length[matrix]}];
If[Together[result.matrix]===IdentityMatrix[Length[matrix]],
Put[result,cacheFile];
result,
Abort[]
]
]
]


(* ::Input::Initialization:: *)
parallelRowReduceSimplifier[X_]:=Module[{p,Y},
Y=Together[X];
If[FreeQ[Y,_AlgebraicNumber],
Y,
p=Alternatives@@Variables[Y];
Together[Collect[Numerator[Y],p,Together]/Collect[Denominator[Y],p,Together]]
]];
DistributeDefinitions[parallelRowReduceSimplifier];
parallelRowReduce[n_Integer,k_Integer,load_,save_]:=
Module[{row,columns,pivots,simplifier},
columns=Length[load[1]];
If[k>columns,
Table[load[j],{j,1,n}],
Print[DateString[]," row reducing at row ",k];
row=load[k];
If[row[[k]]===0,
(* we need to pivot first *)
pivots=Cases[Range[k+1,n],j_/;load[j][[k]]=!=0,1,1];
If[Length[pivots]==0,
(* proceed, no need to pivot *)
parallelRowReduce[n,k+1,load,save],
save[k,load[pivots[[1]]]];
save[pivots[[1]],row];
parallelRowReduce[n,k,load,save]],
(* actually do the row reduction *)
ParallelDo[
Module[{r1,r2},
r1=load[k];
r2=load[j];
save[j,parallelRowReduceSimplifier[r2-r2[[k]]/r1[[k]] r1]]
]
,{j,k+1,n}];
parallelRowReduce[n,k+1,load,save]
]
]
]


(* ::Input::Initialization:: *)
End[];


(* ::Input::Initialization:: *)
EndPackage[];





==> arxiv-code/GuessingPolynomials.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    378075,       8519]
NotebookOptionsPosition[    350122,       8128]
NotebookOutlinePosition[    350516,       8145]
CellTagsIndexPosition[    350473,       8142]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["GuessingPolynomials`", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.6436045450930347`*^9, 3.643604576642725*^9}, {
  3.643888713320278*^9, 
  3.643888716565682*^9}},ExpressionUUID->"36209e31-1673-4238-95be-\
6915d9497fd8"],

Cell["\<\
A Mathematica package for guessing and checking polynomials, using the \
Chinese remainder theorem and Schwartz-Zippel\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.6436045494022093`*^9, 3.643604582090026*^9}, {
  3.643888720413167*^9, 
  3.643888735506524*^9}},ExpressionUUID->"3c9dc0bc-8e63-4986-b4c5-\
a53c09379314"],

Cell[BoxData[
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"InputNotebook", "[", "]"}], ",", 
   RowBox[{"AutoGeneratedPackage", "\[Rule]", "Automatic"}]}], "]"}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.6436056919285307`*^9, 
  3.643605691930431*^9}},ExpressionUUID->"2222bbfd-3d3f-4990-81a5-\
dc509f206125"],

Cell[CellGroupData[{

Cell["The core package", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.420291084395621*^9, 3.4202910873398542`*^9}, {
  3.420291344749992*^9, 3.420291345451*^9}, {3.420291407660453*^9, 
  3.420291409573203*^9}},ExpressionUUID->"a1c895c1-26a1-4f50-8fd8-\
d253953e99af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BeginPackage", "[", "\"\<GuessingPolynomials`\>\"", "]"}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4202911560186095`*^9, 3.4202911587124834`*^9}, {
   3.420295014256483*^9, 3.4202950158788157`*^9}, {3.4202954024747133`*^9, 
   3.42029543357944*^9}, {3.4202954793853054`*^9, 3.4202955565763006`*^9}, {
   3.4202956106340322`*^9, 3.420295640847477*^9}, {3.643604693829954*^9, 
   3.643604730663877*^9}, 3.64362889065841*^9, {3.643888745568851*^9, 
   3.643888751759398*^9}},ExpressionUUID->"4737a3ae-3154-4ec0-8610-\
188dc058b255"],

Cell[BoxData[
 RowBox[{"FindPolynomial", ";", "FindMultivariablePolynomial", ";", 
  "FindVerifiedMultivariablePolynomial", ";", "SchwartzZippelDeterminant", 
  ";", "SchwartzZippelNullSpace", ";", "ParallelInverse", ";", 
  "ParallelInverseProduct", ";", "ParallelNullSpace", ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6438887795863647`*^9, 3.643888800625766*^9}, {
   3.64461563751537*^9, 3.6446156476094313`*^9}, 3.644876781976462*^9, {
   3.645129684264021*^9, 3.6451296844439783`*^9}, 3.648323124699932*^9, 
   3.6644983590530043`*^9},ExpressionUUID->"5eaba16a-ee5e-49da-9355-\
97aef14fbecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Begin", "[", "\"\<`Private`\>\"", "]"}], ";"}]], "Input",
 InitializationCell->
  True,ExpressionUUID->"8171c310-14b4-4846-a579-5da7eff8dfa7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPolynomialStep", "=", "1000"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.643779612939674*^9, 3.643779623788954*^9}, {
  3.643779855515347*^9, 3.643779860486723*^9}, {3.64378150755812*^9, 
  3.6437815538721733`*^9}, {3.643781584401506*^9, 3.643781584839777*^9}, {
  3.64378965226122*^9, 
  3.643789652582243*^9}},ExpressionUUID->"88405531-7946-4724-ab2b-\
bfea7d2eb275"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindPolynomial", "[", "v_", "]"}], "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "=", "0"}], ",", "p", ",", 
      RowBox[{"result", "=", 
       RowBox[{"{", "$Failed", "}"}]}], ",", 
      RowBox[{"primes", "=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"values", "=", 
       RowBox[{"{", "}"}]}], ",", "k", ",", "attempts"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "n_", "]"}], ":=", 
      RowBox[{
       RowBox[{"p", "[", "n", "]"}], "=", 
       RowBox[{
        RowBox[{"Prime", "[", 
         RowBox[{"1", "+", 
          RowBox[{"n", " ", "FindPolynomialStep"}]}], "]"}], "+", 
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", "result", "}"}], ",", "$Failed"}], "]"}]}], "\[Or]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"result", "/.", 
           RowBox[{"v", "\[Rule]", 
            RowBox[{"p", "[", 
             RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], "=!=", 
         RowBox[{"f", "[", 
          RowBox[{"p", "[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"n", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"primes", ",", 
          RowBox[{"p", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"values", ",", 
          RowBox[{"f", "[", 
           RowBox[{"p", "[", "n", "]"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"attempts", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "attempts", "]"}], "<", 
            RowBox[{"Length", "[", "values", "]"}]}], "\[And]", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{"attempts", ",", 
               RowBox[{"a_", "/;", 
                RowBox[{"FreeQ", "[", 
                 RowBox[{"a", ",", "$Failed"}], "]"}]}]}], "]"}], "]"}], 
            "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"attempts", ",", 
             RowBox[{
              RowBox[{"FindPolynomial", "[", 
               RowBox[{"v", ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"primes", ",", "k"}], "]"}]}], "]"}], "[", 
              RowBox[{"Drop", "[", 
               RowBox[{"values", ",", "k"}], "]"}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"k", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "\[Equal]", 
            RowBox[{"Length", "[", "values", "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
           "attempts", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
            ",", "\[IndentingNewLine]", 
           RowBox[{"attempts", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], 
          "\[IndentingNewLine]", "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.643727242288289*^9, 3.6437272709812517`*^9}, {
   3.643727348911497*^9, 3.643727440044765*^9}, {3.643727500044697*^9, 
   3.643727577045038*^9}, {3.643727747460702*^9, 3.643727761772731*^9}, {
   3.6437280345946703`*^9, 3.643728034671455*^9}, {3.6437282513998404`*^9, 
   3.64372825159398*^9}, {3.64377951322691*^9, 3.6437795146052837`*^9}, {
   3.6437796047916813`*^9, 3.643779628405232*^9}, {3.6437812022879066`*^9, 
   3.643781207750059*^9}, 3.643781431511628*^9, {3.643781579663067*^9, 
   3.643781589165546*^9}, {3.6437858822227907`*^9, 3.643785885578802*^9}, 
   3.643786017541802*^9, {3.643787113274167*^9, 3.643787114271163*^9}, 
   3.6437871607524157`*^9, {3.6437876105734873`*^9, 3.643787613134666*^9}, {
   3.643788673970936*^9, 3.643788675005219*^9}, 3.6437887224278183`*^9, {
   3.64378930594442*^9, 3.6437893251520567`*^9}, {3.643789656631933*^9, 
   3.6437896576292667`*^9}, {3.644786543742296*^9, 3.6447866657309923`*^9}, {
   3.644878968161276*^9, 3.644878970206131*^9}, {3.644893278795989*^9, 
   3.644893296687484*^9}, {3.644893526674859*^9, 3.644893527139391*^9}, {
   3.644893562741582*^9, 3.644893562976802*^9}, {3.644893843212187*^9, 
   3.644893858052331*^9}, {3.644894001318657*^9, 3.6448940054085217`*^9}, {
   3.6449747987226143`*^9, 
   3.6449749546583023`*^9}},ExpressionUUID->"ea4757ae-7420-448f-8dd5-\
c8965ac587ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FindPolynomial", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", 
   RowBox[{"values", ":", 
    RowBox[{"{", "___Integer", "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<FindPolynomial[\>\"", ",", "v", ",", "\"\<,\>\"", ",", "primes", 
        ",", "\"\<][\>\"", ",", "values", ",", "\"\<]\>\""}], "]"}], ";"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"Abs", "[", "values", "]"}], "]"}], "\[LessEqual]", 
       SuperscriptBox["10", "50"]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"e", "=", 
        RowBox[{"GCD", "@@", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"FactorInteger", "/@", "values"}], ")"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "All", ",", "2"}], "\[RightDoubleBracket]"}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"FindNonPowerPolynomial", "[", 
          RowBox[{"v", ",", "primes"}], "]"}], "[", 
         RowBox[{"Surd", "[", 
          RowBox[{"values", ",", "e"}], "]"}], "]"}], "e"]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FindNonPowerPolynomial", "[", 
        RowBox[{"v", ",", "primes"}], "]"}], "[", "values", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindPolynomial", "[", 
     RowBox[{"v_", ",", "primes_"}], "]"}], "[", 
    RowBox[{"values", ":", 
     RowBox[{"{", "___Rational", "}"}]}], "]"}], "/;", 
   RowBox[{"MatchQ", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Numerator", "/@", "values"}], "]"}], ",", 
     RowBox[{
      RowBox[{"{", "1", "}"}], "|", 
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}]}]}], "]"}]}], ":=", 
  SuperscriptBox[
   RowBox[{
    RowBox[{"FindPolynomial", "[", 
     RowBox[{"v", ",", "primes"}], "]"}], "[", 
    SuperscriptBox["values", 
     RowBox[{"-", "1"}]], "]"}], 
   RowBox[{"-", "1"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindPolynomial", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", 
   RowBox[{"values", ":", 
    RowBox[{"{", "___Rational", "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindPolynomial", "[", 
     RowBox[{"v", ",", "primes"}], "]"}], "[", 
    RowBox[{"Numerator", "[", "values", "]"}], "]"}], "/", 
   RowBox[{
    RowBox[{"FindPolynomial", "[", 
     RowBox[{"v", ",", "primes"}], "]"}], "[", 
    RowBox[{"Denominator", "[", "values", "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindPolynomial", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", "values_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Message", "[", 
     RowBox[{"FindPolynomial", "::", "badvalues"}], "]"}], ";", 
    RowBox[{"Abort", "[", "]"}]}], ")"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437266277221193`*^9, 3.643726633260491*^9}, {
   3.643726672035043*^9, 3.643726692178471*^9}, {3.643726859397156*^9, 
   3.643726897921476*^9}, {3.643727187682865*^9, 3.643727216879202*^9}, {
   3.643730244051713*^9, 3.6437302922112923`*^9}, 3.64377966623352*^9, 
   3.643780179916462*^9, {3.643780385562374*^9, 3.643780413791031*^9}, {
   3.643780450822648*^9, 3.643780481695342*^9}, {3.643780554430468*^9, 
   3.643780600316889*^9}, {3.643780640523958*^9, 3.6437806709540987`*^9}, {
   3.643781081308979*^9, 3.643781082486397*^9}, {3.64378129250427*^9, 
   3.643781329207551*^9}, 3.643781435986424*^9, {3.6437844065293617`*^9, 
   3.6437844641286077`*^9}, {3.643785887269054*^9, 3.643785889559252*^9}, {
   3.643785974078422*^9, 3.643785981096924*^9}, 3.643786022023814*^9, {
   3.64378753652069*^9, 3.643787558325465*^9}, 3.643787759814213*^9, {
   3.6437883667192373`*^9, 3.643788368240637*^9}, 3.6437887281131268`*^9, {
   3.6438869044888144`*^9, 3.643886906644157*^9}, 3.6448781940798903`*^9, 
   3.644879132926878*^9, {3.6449138703603888`*^9, 3.644913889129568*^9}, 
   3.6449745048764772`*^9, 
   3.6449746292604017`*^9},ExpressionUUID->"2fce9dc9-629e-43fe-bc7b-\
7bdbbaece1b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FindNonPowerPolynomial", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"0", "..."}], "}"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindNonPowerPolynomial", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", 
   RowBox[{"values", ":", 
    RowBox[{"{", "___Integer", "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"residues", ",", "crt", ",", "next"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "values", "]"}], ";"}], "*)"}], " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"residues", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           "/", "2"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"values", ",", "primes"}], "}"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"crt", "=", 
      RowBox[{"ChineseRemainder", "[", 
       RowBox[{"residues", ",", "primes"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MatchQ", "[", 
        RowBox[{"crt", ",", "_ChineseRemainder"}], "]"}], ",", 
       "\[IndentingNewLine]", "$Failed", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"crt", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{"crt", ",", 
           RowBox[{"Times", "@@", "primes"}], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"Times", "@@", "primes"}], ")"}]}], "/", "2"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", "residues", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "crt", "]"}], ";"}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"crt", "/", 
             RowBox[{"(", 
              RowBox[{"Times", "@@", "primes"}], ")"}]}], "]"}], "<", 
           RowBox[{"1", "/", "10"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"next", "=", 
            RowBox[{
             RowBox[{"FindNonPowerPolynomial", "[", 
              RowBox[{"v", ",", "primes"}], "]"}], "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"values", "-", "crt"}], ")"}], "/", "primes"}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"next", "===", "$Failed"}], ",", "\[IndentingNewLine]", 
             "$Failed", ",", "\[IndentingNewLine]", 
             RowBox[{"crt", "+", 
              RowBox[{"v", " ", "next"}]}]}], "\[IndentingNewLine]", "]"}]}], 
          ",", "\[IndentingNewLine]", "$Failed"}], "\[IndentingNewLine]", 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"FindNonPowerPolynomial", "[", 
      RowBox[{"v_", ",", "primes_"}], "]"}], "[", 
     RowBox[{"values", ":", 
      RowBox[{"{", "___Integer", "}"}]}], "]"}], ":=", 
    RowBox[{"InterpolatingPolynomial", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"primes", ",", "values"}], "}"}], "]"}], ",", "v"}], "]"}]}], 
   "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437269071373863`*^9, 3.643726968996778*^9}, {
   3.644893951114388*^9, 3.644893969761026*^9}, {3.644912705544722*^9, 
   3.6449127254656343`*^9}, 3.644913116809441*^9, {3.644915063927981*^9, 
   3.64491508124566*^9}, 3.6449153604285727`*^9, {3.644915594292034*^9, 
   3.644915599498786*^9}, 3.644975485471169*^9, 3.644975652846119*^9, {
   3.6455879012378073`*^9, 3.645587912046804*^9}, {3.645588121148917*^9, 
   3.6455881311553087`*^9}},ExpressionUUID->"d97b0dde-99fa-43ac-83f9-\
7bc124c59439"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FindMultivariablePolynomial", "[", 
    RowBox[{"{", "v_", "}"}], "]"}], "[", "f_", "]"}], ":=", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"FindPolynomial", "[", "v", "]"}], "[", "f", "]"}], "*)"}], 
  RowBox[{"f", "[", "v", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindMultivariablePolynomial", "[", "variables_", "]"}], "[", "f_",
    "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "=", 
       RowBox[{"First", "[", "variables", "]"}]}], ",", "ev", ",", "p", ",", 
      RowBox[{"n", "=", "0"}], ",", 
      RowBox[{"result", "=", "$Failed"}], ",", 
      RowBox[{"primes", "=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"values", "=", 
       RowBox[{"{", "}"}]}], ",", "k", ",", "attempts"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<FindMultivariablePolynomial[\>\"", ",", "variables", ",", 
       "\"\<][...]\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"p", "[", "n_", "]"}], ":=", 
      RowBox[{
       RowBox[{"p", "[", "n", "]"}], "=", 
       RowBox[{
        RowBox[{"Prime", "[", 
         RowBox[{"1", "+", 
          RowBox[{"n", "  ", "FindPolynomialStep"}]}], "]"}], "+", 
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ev", "[", "n_", "]"}], ":=", 
      RowBox[{
       RowBox[{"ev", "[", "n", "]"}], "=", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"FindMultivariablePolynomial", "[", 
          RowBox[{"Rest", "[", "variables", "]"}], "]"}], "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{
            RowBox[{"p", "[", "n", "]"}], ",", "##"}], "]"}], "&"}], "]"}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FreeQ", "[", 
          RowBox[{
           RowBox[{"{", "result", "}"}], ",", "$Failed"}], "]"}]}], "\[Or]", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"result", "/.", 
             RowBox[{"v", "\[Rule]", 
              RowBox[{"p", "[", 
               RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], "-", 
           RowBox[{"ev", "[", 
            RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "=!=", "0"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "result", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"primes", ",", 
          RowBox[{"p", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"values", ",", 
          RowBox[{"ev", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", "n", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "primes", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "values", "]"}], ";"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"attempts", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"k", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "attempts", "]"}], "<", 
            RowBox[{"Length", "[", "values", "]"}]}], "\[And]", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{"attempts", ",", 
               RowBox[{"a_", "/;", 
                RowBox[{"FreeQ", "[", 
                 RowBox[{"a", ",", "$Failed"}], "]"}]}]}], "]"}], "]"}], 
            "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"attempts", ",", 
             RowBox[{
              RowBox[{"FindMultivariablePolynomial", "[", 
               RowBox[{"v", ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"primes", ",", "k"}], "]"}]}], "]"}], "[", 
              RowBox[{"Drop", "[", 
               RowBox[{"values", ",", "k"}], "]"}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"k", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "\[Equal]", 
            RowBox[{"Length", "[", "values", "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
           "attempts", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
            ",", "\[IndentingNewLine]", 
           RowBox[{"attempts", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], 
          "\[IndentingNewLine]", "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.643727622477151*^9, 3.6437277015712433`*^9}, {
   3.643727804344843*^9, 3.643727829223222*^9}, 3.643728001704348*^9, {
   3.6437280627724867`*^9, 3.6437281502585583`*^9}, {3.6437282164041767`*^9, 
   3.64372828081248*^9}, {3.6437283552009373`*^9, 3.64372838132758*^9}, {
   3.643728568071362*^9, 3.643728573993463*^9}, {3.643730120228269*^9, 
   3.643730184234667*^9}, {3.643779335126603*^9, 3.643779338836713*^9}, {
   3.643779422048007*^9, 3.643779424260305*^9}, {3.643779520706654*^9, 
   3.6437795215966253`*^9}, {3.6437796345699873`*^9, 3.643779653700251*^9}, {
   3.643780113287889*^9, 3.643780115137376*^9}, {3.6437801932237263`*^9, 
   3.6437802029726267`*^9}, {3.6437802536467237`*^9, 3.643780256533993*^9}, {
   3.643780656209241*^9, 3.643780659582066*^9}, {3.643781070610561*^9, 
   3.643781077701559*^9}, {3.643781439776544*^9, 3.6437814426428757`*^9}, {
   3.643781570930739*^9, 3.643781598752571*^9}, {3.643785921383589*^9, 
   3.6437859279938087`*^9}, {3.643786029272809*^9, 3.643786032631322*^9}, {
   3.643787052795631*^9, 3.643787084353696*^9}, {3.643787764271456*^9, 
   3.643787769912704*^9}, {3.643788458287074*^9, 3.643788484851845*^9}, {
   3.643788596314515*^9, 3.643788600284577*^9}, {3.6437886470304327`*^9, 
   3.643788666938583*^9}, {3.643788734913723*^9, 3.6437887388435*^9}, {
   3.64378931321798*^9, 3.6437893322590933`*^9}, {3.643789671610613*^9, 
   3.6437896720394793`*^9}, {3.64388683939261*^9, 3.643886842248452*^9}, {
   3.6448787972621202`*^9, 3.64487882937848*^9}, 3.6448933046450777`*^9, {
   3.644893522408717*^9, 3.644893523160163*^9}, {3.64489356599866*^9, 
   3.6448935661448936`*^9}, {3.644893864239725*^9, 3.644893867734498*^9}, 
   3.644894011660918*^9, {3.6449129078204412`*^9, 3.6449129134007187`*^9}, {
   3.644913054789678*^9, 3.644913055708709*^9}, {3.644913136104931*^9, 
   3.644913136341031*^9}, 3.644914481237*^9, 3.644915819076511*^9, {
   3.6449749770033627`*^9, 3.6449750264799337`*^9}, 3.644975230666479*^9, {
   3.644975260725767*^9, 3.644975262792705*^9}, 
   3.6449752976075277`*^9},ExpressionUUID->"3c1d10ed-b148-4e19-8624-\
13c6fb7ea215"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FindMultivariablePolynomial", "[", 
    RowBox[{"v_", ",", 
     RowBox[{"{", "}"}]}], "]"}], "[", 
   RowBox[{"{", "}"}], "]"}], ":=", "$Failed"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindMultivariablePolynomial", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", 
   RowBox[{"values", ":", 
    RowBox[{"{", "___Integer", "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"FindPolynomial", "[", 
    RowBox[{"v", ",", "primes"}], "]"}], "[", "values", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindMultivariablePolynomial", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", 
   RowBox[{"values", ":", 
    RowBox[{"{", "___Times", "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "factors", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Union", "[", 
         RowBox[{"Length", "/@", "values"}], "]"}], "]"}], "\[Equal]", "1"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"factors", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FindMultivariablePolynomial", "[", 
            RowBox[{"v", ",", "primes"}], "]"}], "[", 
           RowBox[{"values", "\[LeftDoubleBracket]", 
            RowBox[{"All", ",", "i"}], "\[RightDoubleBracket]"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "values", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
              "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"FreeQ", "[", 
          RowBox[{"factors", ",", "$Failed"}], "]"}], ",", 
         RowBox[{"Times", "@@", "factors"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"FindMultivariablePolynomialDirect", "[", 
            RowBox[{"v", ",", "primes"}], "]"}], "[", 
           RowBox[{"Numerator", "/@", "values"}], "]"}], "/", 
          RowBox[{
           RowBox[{"FindMultivariablePolynomialDirect", "[", 
            RowBox[{"v", ",", "primes"}], "]"}], "[", 
           RowBox[{"Denominator", "/@", "values"}], "]"}]}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FindMultivariablePolynomial", "[", 
        RowBox[{"v", ",", 
         RowBox[{"Rest", "[", "primes", "]"}]}], "]"}], "[", 
       RowBox[{"Rest", "[", "values", "]"}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindMultivariablePolynomial", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", 
   RowBox[{"values", ":", 
    RowBox[{"{", "___Power", "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Union", "[", 
         RowBox[{"values", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], "]"}], 
       "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"FindMultivariablePolynomial", "[", 
         RowBox[{"v", ",", "primes"}], "]"}], "[", 
        RowBox[{"values", "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
       RowBox[{"values", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FindMultivariablePolynomial", "[", 
        RowBox[{"v", ",", 
         RowBox[{"Rest", "[", "primes", "]"}]}], "]"}], "[", 
       RowBox[{"Rest", "[", "values", "]"}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindMultivariablePolynomial", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", "values_", "]"}], ":=", 
  RowBox[{
   RowBox[{"FindMultivariablePolynomialDirect", "[", 
    RowBox[{"v", ",", "primes"}], "]"}], "[", "values", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindMultivariablePolynomialDirect", "[", 
    RowBox[{"v_", ",", "primes_"}], "]"}], "[", "values_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"variables", ",", "exponents", ",", "coefficients"}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"variables", "=", 
      RowBox[{"Variables", "[", "values", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<primes: \>\"", ",", "primes"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<values: \>\"", ",", "values"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<v: \>\"", ",", "v"}], "]"}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"Print", "[", 
        RowBox[{"\"\<variables: \>\"", ",", "variables"}], "]"}], ";"}], 
      "\[IndentingNewLine]", "*)"}], 
     RowBox[{"coefficients", "=", 
      RowBox[{"CoefficientRules", "[", 
       RowBox[{"values", ",", "variables"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"exponents", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"coefficients", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "All", ",", "1"}], "\[RightDoubleBracket]"}], 
         ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<coefficients: \>\"", ",", "coefficients"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<exponents: \>\"", ",", "exponents"}], "]"}], ";"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Factor", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FindPolynomial", "[", 
           RowBox[{"v", ",", "primes"}], "]"}], "[", 
          RowBox[{"(", 
           RowBox[{"e", "/.", "coefficients"}], ")"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"Times", "@@", 
           RowBox[{"(", 
            SuperscriptBox["variables", "e"], ")"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "exponents"}], "}"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.643728292783103*^9, 3.643728324183013*^9}, {
   3.643728399230117*^9, 3.643728564413146*^9}, {3.643728635763549*^9, 
   3.6437287326971283`*^9}, {3.64372892662742*^9, 3.643728930164627*^9}, {
   3.643729165300292*^9, 3.643729166038906*^9}, {3.643729213747362*^9, 
   3.643729445509551*^9}, {3.6437297710122147`*^9, 3.643729771299077*^9}, {
   3.643780860916361*^9, 3.6437808638454237`*^9}, {3.6447869405508413`*^9, 
   3.6447869458569803`*^9}, {3.6448707460677233`*^9, 
   3.6448707505943327`*^9}, {3.644871219072795*^9, 3.644871286450358*^9}, {
   3.6448713649828167`*^9, 3.644871394808672*^9}, {3.644876881536282*^9, 
   3.644876883658001*^9}, {3.6448918146809397`*^9, 3.644891869737483*^9}, {
   3.6448919318045197`*^9, 3.644891937309453*^9}, {3.644892077340407*^9, 
   3.644892084102045*^9}, {3.644892166474407*^9, 3.644892167874002*^9}, {
   3.644892225095006*^9, 3.644892232372386*^9}, {3.644892284514084*^9, 
   3.644892284995767*^9}, 3.644892365779923*^9, 3.644892560849678*^9, {
   3.644913581255336*^9, 3.6449136870185843`*^9}, {3.644914215193735*^9, 
   3.6449142180748463`*^9}, {3.6449143487941236`*^9, 3.64491438587656*^9}, {
   3.644975332748259*^9, 3.644975340147274*^9}, 
   3.644975683753252*^9},ExpressionUUID->"3d656ca2-b4d4-46a6-8b29-\
a6aeb530c4e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindVerifiedMultivariablePolynomial", "[", 
     RowBox[{"degreeBound0_", ",", 
      RowBox[{"probability_:", 
       SuperscriptBox["10", 
        RowBox[{"-", "50"}]]}]}], "]"}], "[", "variables_", "]"}], "[", "f_", 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"guess", "=", 
       RowBox[{
        RowBox[{"FindMultivariablePolynomial", "[", "variables", "]"}], "[", 
        "f", "]"}]}], ",", "degreeBound", ",", 
      RowBox[{"probabilityBound", "=", "1"}], ",", 
      RowBox[{"FindPolynomialStep0", "=", "FindPolynomialStep"}], ",", "S", 
      ",", 
      RowBox[{"bestTiming", "=", "\[Infinity]"}], ",", "timing", ",", 
      "result", ",", "p"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"degreeBound", "=", 
      RowBox[{"degreeBound0", "+", 
       RowBox[{"Total", "[", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"Numerator", "[", "guess", "]"}], ",", 
          RowBox[{"Variables", "[", "guess", "]"}]}], "]"}], "]"}], "+", 
       RowBox[{"Total", "[", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"Denominator", "[", "guess", "]"}], ",", 
          RowBox[{"Variables", "[", "guess", "]"}]}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"S", "=", 
      RowBox[{"2", "degreeBound"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"probabilityBound", ">", "probability"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N", "[", "probabilityBound", "]"}], ",", "S"}], "}"}], 
          "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"p", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "S"}], "}"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"Length", "[", "variables", "]"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"timing", ",", "result"}], "}"}], "=", 
         RowBox[{"AbsoluteTiming", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"guess", "/.", 
              RowBox[{"(", 
               RowBox[{"Thread", "[", 
                RowBox[{"variables", "\[Rule]", "p"}], "]"}], ")"}]}], ")"}], 
            "-", 
            RowBox[{"(", 
             RowBox[{"f", "@@", "p"}], ")"}]}], "===", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"timing", "=", 
         RowBox[{"timing", "/", 
          RowBox[{"Log", "[", "S", "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"result", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"probabilityBound", "=", 
            RowBox[{"probabilityBound", " ", 
             RowBox[{"degreeBound", " ", "/", " ", "S"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"update", " ", "S"}], ",", " ", 
             RowBox[{"based", " ", "on", " ", "timing"}]}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"timing", "<", "bestTiming"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"bestTiming", "=", "timing"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"S", "*=", "2"}]}]}], "\[IndentingNewLine]", "]"}]}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"FindPolynomialStep", "*=", "2"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"guess", "=", 
            RowBox[{
             RowBox[{"FindMultivariablePolynomial", "[", "variables", "]"}], 
             "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"degreeBound", "=", 
            RowBox[{"degreeBound0", "+", 
             RowBox[{"Total", "[", 
              RowBox[{"Exponent", "[", 
               RowBox[{
                RowBox[{"Numerator", "[", "guess", "]"}], ",", 
                RowBox[{"Variables", "[", "guess", "]"}]}], "]"}], "]"}], "+", 
             RowBox[{"Total", "[", 
              RowBox[{"Exponent", "[", 
               RowBox[{
                RowBox[{"Denominator", "[", "guess", "]"}], ",", 
                RowBox[{"Variables", "[", "guess", "]"}]}], "]"}], "]"}]}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"S", "=", 
            RowBox[{"2", "degreeBound"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"probabilityBound", "=", "1"}]}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"FindPolynomialStep", "=", "FindPolynomialStep0"}], ";", 
     "\[IndentingNewLine]", "guess"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437822075285807`*^9, 3.643782239272522*^9}, {
   3.64378228002569*^9, 3.643782656542903*^9}, {3.643782691451877*^9, 
   3.6437827312414503`*^9}, {3.643782793605212*^9, 3.643782806092429*^9}, {
   3.6437828639488363`*^9, 3.643782909459072*^9}, {3.643783059584494*^9, 
   3.643783171427065*^9}, {3.643783420730739*^9, 3.64378346822966*^9}, {
   3.643783583997897*^9, 3.6437836008714314`*^9}, {3.643783643982688*^9, 
   3.643783673117044*^9}, 3.643783872122108*^9, {3.643887750881962*^9, 
   3.643887750935911*^9}, {3.64388848523551*^9, 3.643888486692293*^9}, {
   3.6438914054376297`*^9, 
   3.643891407337369*^9}},ExpressionUUID->"16debd38-8917-4a11-b84c-\
8bcdf9440206"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totalDegree", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "=", 
       RowBox[{"Together", "[", "f", "]"}]}], ",", 
      RowBox[{"v", "=", 
       RowBox[{"Variables", "[", "f", "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Total", "[", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Numerator", "[", "t", "]"}], ",", "v"}], "]"}], "]"}], 
      ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"Total", "[", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Denominator", "[", "t", "]"}], ",", "v"}], "]"}], "]"}], 
      ")"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.643783495427287*^9, 
  3.6437835760389547`*^9}},ExpressionUUID->"3727b0d2-4d66-4c29-bb4d-\
7d586c2ffe75"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SchwartzZippelDeterminant", "[", 
    RowBox[{"matrix_", ",", 
     RowBox[{"probabilityBound_:", 
      SuperscriptBox["10", 
       RowBox[{"-", "50"}]]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"variables", ",", "degreeBound"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"variables", "=", 
       RowBox[{"Reverse", "[", 
        RowBox[{"SortBy", "[", 
         RowBox[{
          RowBox[{"Variables", "[", "matrix", "]"}], ",", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"Exponent", "[", 
             RowBox[{"matrix", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"degreeBound", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Max", "/@", 
         RowBox[{"Map", "[", 
          RowBox[{"totalDegree", ",", "matrix", ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"FindVerifiedMultivariablePolynomial", "[", 
         RowBox[{"degreeBound", ",", "probabilityBound"}], "]"}], "[", 
        "variables", "]"}], "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<evaluating at \>\"", ",", 
            RowBox[{"{", "##", "}"}]}], "]"}], ";", 
          RowBox[{"Det", "[", 
           RowBox[{"matrix", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"variables", "\[Rule]", 
              RowBox[{"{", "##", "}"}]}], "]"}]}], "]"}]}], ")"}], "&"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437838890380898`*^9, 3.64378392029847*^9}, {
   3.6437839512863197`*^9, 3.643784068142948*^9}, 3.64378416387912*^9, {
   3.643786973570529*^9, 3.643786989440967*^9}, {3.643886032799047*^9, 
   3.6438860546505613`*^9}, {3.6438867583623657`*^9, 3.643886759958914*^9}, {
   3.643886814852103*^9, 3.643886816796831*^9}, {3.6438877435035963`*^9, 
   3.643887743570525*^9}},ExpressionUUID->"0fc13b1b-14bf-4935-ac83-\
a154854d85ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelInverse", "[", "matrix_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"variables", ",", "degreeBound", ",", "det", ",", "inverse"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"variables", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "matrix", "]"}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"Exponent", "[", 
            RowBox[{"matrix", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"inverse", "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{"inverse", "[", "v", "]"}], "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DateString", "[", "]"}], "<>", " ", 
            "\"\< calculating inverse at \>\""}], ",", 
           RowBox[{"{", "v", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"onDiskParallelInverse", "[", 
          RowBox[{
           RowBox[{"matrix", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"variables", "\[Rule]", 
              RowBox[{"{", "v", "}"}]}], "]"}]}], ",", 
           "\"\<inverse-rows\>\""}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FindMultivariablePolynomial", "[", "variables", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"inverse", "[", "##", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "&"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437838890380898`*^9, 3.64378392029847*^9}, {
   3.6437839512863197`*^9, 3.643784068142948*^9}, 3.64378416387912*^9, {
   3.643786973570529*^9, 3.643786989440967*^9}, {3.643886032799047*^9, 
   3.6438860546505613`*^9}, {3.6438867583623657`*^9, 3.643886759958914*^9}, {
   3.643886814852103*^9, 3.643886816796831*^9}, {3.6438877435035963`*^9, 
   3.643887743570525*^9}, {3.64396515902812*^9, 3.643965280708858*^9}, {
   3.64396533153936*^9, 3.643965398574093*^9}, {3.6446156886660843`*^9, 
   3.644615690527198*^9}, {3.644616500235182*^9, 3.644616503142551*^9}, {
   3.644635998245057*^9, 3.644636015287858*^9}, 3.644870860095359*^9, {
   3.644871687236145*^9, 3.644871700002006*^9}, {3.6448767462980433`*^9, 
   3.644876765959361*^9}, {3.644877340399437*^9, 3.6448773409049063`*^9}, {
   3.6448773718286448`*^9, 3.6448773739997387`*^9}, {3.6448777475393057`*^9, 
   3.644877755089222*^9}, {3.644894463080003*^9, 
   3.644894467105466*^9}},ExpressionUUID->"465fd7ad-5781-4614-85dc-\
f3c747da4ad3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelInverseProduct", "[", 
   RowBox[{"matrix1_", ",", "matrix2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "variables", ",", "degreeBound", ",", "det", ",", "inverse", ",", 
      "evaluation", ",", "result", ",", "product", ",", "productpart"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"variables", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "matrix2", "]"}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"Exponent", "[", 
            RowBox[{"matrix2", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"inverse", "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{"inverse", "[", "v", "]"}], "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DateString", "[", "]"}], "<>", " ", 
            "\"\< calculating inverse at \>\""}], ",", 
           RowBox[{"{", "v", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"onDiskParallelInverse", "[", 
          RowBox[{
           RowBox[{"matrix2", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"variables", "\[Rule]", 
              RowBox[{"{", "v", "}"}]}], "]"}]}], ",", 
           "\"\<inverse-rows\>\""}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"evaluation", "[", "v___", "]"}], ":=", 
      RowBox[{"Together", "[", 
       RowBox[{"matrix1", "/.", 
        RowBox[{"Thread", "[", 
         RowBox[{"variables", "\[Rule]", 
          RowBox[{"{", "v", "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"product", "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{"product", "[", "v", "]"}], "=", 
       RowBox[{
        RowBox[{"evaluation", "[", "v", "]"}], ".", 
        RowBox[{"inverse", "[", "v", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{"productpart", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"productpart", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "[", "v", "]"}], "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"product", "[", "v", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Prime", "[", 
           RowBox[{"1", "+", 
            RowBox[{"1000", "n"}]}], "]"}], "+", 
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "2"}], "]"}]}], ",", 
         RowBox[{
         "variables", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DateString", "[", "]"}], "<>", " ", 
           "\"\< computing matrix1.Inverse[matrix2][[\>\""}], ",", "i", ",", 
          "\"\<,\>\"", ",", "j", ",", "\"\<]]\>\""}], "]"}], ";", 
        RowBox[{"result", "=", 
         RowBox[{"TimeConstrained", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FindMultivariablePolynomial", "[", "variables", "]"}], 
            "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"productpart", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "[", "##", "]"}], ")"}], 
              ")"}], "&"}], "]"}], ",", "30"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<obtained \>\"", ",", "result"}], "]"}], ";", "result"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix2", "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437838890380898`*^9, 3.64378392029847*^9}, {
   3.6437839512863197`*^9, 3.643784068142948*^9}, 3.64378416387912*^9, {
   3.643786973570529*^9, 3.643786989440967*^9}, {3.643886032799047*^9, 
   3.6438860546505613`*^9}, {3.6438867583623657`*^9, 3.643886759958914*^9}, {
   3.643886814852103*^9, 3.643886816796831*^9}, {3.6438877435035963`*^9, 
   3.643887743570525*^9}, {3.64396515902812*^9, 3.643965280708858*^9}, {
   3.64396533153936*^9, 3.643965398574093*^9}, {3.6446156886660843`*^9, 
   3.644615690527198*^9}, {3.644616500235182*^9, 3.644616503142551*^9}, {
   3.644635998245057*^9, 3.644636015287858*^9}, 3.644870860095359*^9, {
   3.644871687236145*^9, 3.644871700002006*^9}, {3.6448767462980433`*^9, 
   3.644876765959361*^9}, {3.644877340399437*^9, 3.6448773409049063`*^9}, {
   3.6448773718286448`*^9, 3.6448773739997387`*^9}, {3.6448777475393057`*^9, 
   3.644877755089222*^9}, {3.644894463080003*^9, 3.644894467105466*^9}, {
   3.645129505945303*^9, 3.645129624332572*^9}, {3.645239975564631*^9, 
   3.645240034069625*^9}, {3.645240135392815*^9, 3.64524015047331*^9}, {
   3.64525918657277*^9, 3.645259248731374*^9}, {3.645259469909912*^9, 
   3.645259477933982*^9}, {3.645588283726181*^9, 3.645588292454846*^9}, 
   3.645588323391382*^9, {3.645588702897188*^9, 3.645588744604288*^9}, {
   3.645588812739653*^9, 3.645588830624076*^9}, {3.645588972005125*^9, 
   3.645588972372837*^9}, {3.645589231346682*^9, 3.645589266188373*^9}, {
   3.645590897653286*^9, 3.645590903155943*^9}, {3.6455910806725388`*^9, 
   3.645591080799267*^9}, {3.6455911940453873`*^9, 3.645591246248908*^9}, {
   3.645591288534857*^9, 3.6455912902788877`*^9}, {3.645591338197794*^9, 
   3.645591349960161*^9}, {3.6455980242230997`*^9, 3.645598026508082*^9}, {
   3.645598147782312*^9, 3.6455981513751698`*^9}, {3.647855935118813*^9, 
   3.6478559351674833`*^9}, {3.6478569082526913`*^9, 3.647856908322898*^9}, {
   3.647856976674923*^9, 3.647856976749144*^9}, {3.648027348021874*^9, 
   3.6480273480966043`*^9}},ExpressionUUID->"5a0cf43b-b47c-4391-819c-\
002eb0c6d2ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"echo", "[", "x_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Print", "[", "x", "]"}], ";", "x"}], ")"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6438878165474033`*^9, 
  3.643887821544018*^9}},ExpressionUUID->"9282ca63-38d6-4994-ac64-\
c9a759a77886"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SchwartzZippelNullSpace", "[", 
   RowBox[{"matrix_", ",", 
    RowBox[{"probabilityBound_:", 
     SuperscriptBox["10", 
      RowBox[{"-", "50"}]]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"e", ",", "m", ",", "v"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{"SchwartzZippelDeterminant", "[", 
       RowBox[{
        RowBox[{"Drop", "[", 
         RowBox[{"matrix", ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}]}], "]"}], ",", "probabilityBound"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{"ReplacePart", "[", 
       RowBox[{"matrix", ",", 
        RowBox[{"1", "\[Rule]", 
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{
           "matrix", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "/", "e"}], "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"v", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"echo", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "k"], 
          RowBox[{"SchwartzZippelDeterminant", "[", 
           RowBox[{
            RowBox[{"Drop", "[", 
             RowBox[{"m", ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "k", "}"}]}], "]"}], ",", "probabilityBound"}], 
           "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{
           "matrix", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Factor", "[", 
      RowBox[{"v", "/", 
       RowBox[{"v", "\[LeftDoubleBracket]", 
        RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.643886091690544*^9, 3.6438861751540947`*^9}, {
  3.643887644828535*^9, 3.643887735084982*^9}, {3.643887810155561*^9, 
  3.6438878147698936`*^9}, {3.643887974109996*^9, 
  3.643887981992757*^9}},ExpressionUUID->"d53b3d63-28b2-409e-a4e1-\
73545e6f10cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matricesDirectory", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{"matricesDirectory", "[", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"base", ",", "dir"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"base", "=", 
       RowBox[{
        RowBox[{"Quiet", "[", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          RowBox[{"NotebookDirectory", "::", "nosv"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"$Failed", "\[Rule]", "$TemporaryDirectory"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"dir", "=", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"base", ",", "\"\<matrices\>\""}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FileExistsQ", "[", "dir", "]"}]}], ",", 
        RowBox[{"CreateDirectory", "[", "dir", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "dir"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.664566932058652*^9, 3.664567032659172*^9}, {
  3.6645670832226753`*^9, 
  3.664567087415361*^9}},ExpressionUUID->"2fc21659-9a16-4d11-8dc6-\
f5ad6a0ffc70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nullSpacePattern", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "\[Equal]", "i"}], "||", 
       RowBox[{"j", "\[Equal]", 
        RowBox[{"i", "+", "1"}]}]}], ",", 
      RowBox[{"Except", "[", "0", "]"}], ",", "0"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.724707961120399*^9, 3.724708001291459*^9}, {
  3.724708660597848*^9, 
  3.724708665069837*^9}},ExpressionUUID->"1022362e-d98c-4307-ac16-\
9c543972ff32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nullSpaceShortCut", "[", 
   RowBox[{"{", 
    RowBox[{"A___", ",", 
     RowBox[{"{", 
      RowBox[{"0", "..."}], "}"}]}], "}"}], "]"}], ":=", 
  RowBox[{"nullSpaceShortCut", "[", 
   RowBox[{"{", "A", "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSpaceShortCut", "[", 
   RowBox[{"X_", "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "X", "]"}], "+", "1"}], "\[NotEqual]", 
     RowBox[{"Length", "[", 
      RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "]"}]}]}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<nullSpaceShortCut doesn't apply: matrix wrong size\>\"", "]"}], ";", 
    RowBox[{"NullSpace", "[", "X", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSpaceShortCut", "[", 
   RowBox[{"X_", "/;", 
    RowBox[{"MatchQ", "[", 
     RowBox[{"X", ",", 
      RowBox[{"nullSpacePattern", "[", 
       RowBox[{"Length", "[", "X", "]"}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"X", "\[LeftDoubleBracket]", 
       RowBox[{"i", ",", 
        RowBox[{"i", "+", "j"}]}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"z", "[", 
             RowBox[{"j", ",", "1"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"j", ",", "0"}], "]"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "i", ",", 
            RowBox[{"Length", "[", "X", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "X", "]"}], "+", "1"}]}], "}"}]}], "]"}], 
      "}"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSpaceShortCut", "[", "X_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<nullSpaceShortCut doesn't apply: matrix doesn't match pattern\>\"", 
     "]"}], ";", 
    RowBox[{"NullSpace", "[", "X", "]"}]}], ")"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.72470766997219*^9, 3.724707812983405*^9}, {
  3.724707849939254*^9, 3.724707950558652*^9}, {3.7247080385296593`*^9, 
  3.724708241207733*^9}, {3.7247083250575647`*^9, 3.724708326505105*^9}, {
  3.724708628547295*^9, 
  3.7247086538118277`*^9}},ExpressionUUID->"40fa2de4-e297-472c-8a0d-\
b332479e98d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"onDiskParallelNullSpace", "[", 
   RowBox[{"matrix_", ",", "f_String"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "almost", ",", "result", ",", "hash", ",", "cacheFile", ",", "s"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hash", "=", 
      RowBox[{"IntegerString", "[", 
       RowBox[{
        RowBox[{"Hash", "[", 
         RowBox[{"matrix", ",", "\"\<SHA1\>\""}], "]"}], ",", "16", ",", 
        "16"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cacheFile", "=", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"matricesDirectory", "[", "]"}], ",", 
         RowBox[{"\"\<nullspace-\>\"", "<>", "hash", "<>", "\"\<.m\>\""}]}], 
        "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "cacheFile", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Get", "[", "cacheFile", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s", "=", 
         RowBox[{"Reverse", "[", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", 
            RowBox[{
            "matrix", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"almost", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"onDiskParallelRowReduce", "[", 
            RowBox[{"matrix", ",", "f"}], "]"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "s"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"almost", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"onDiskParallelRowReduce", "[", 
            RowBox[{"almost", ",", 
             RowBox[{"f", "<>", "\"\<-2\>\""}]}], "]"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "s"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"nullSpaceShortCut", "[", "almost", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"DateString", "[", "]"}], ",", " ", 
          "\"\< computed null-space\>\""}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"lastNullSpaceResult", "=", "result"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "result", "]"}], "\[Equal]", "1"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"result", "=", 
           RowBox[{
           "result", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
           ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
           "Print", "[", "\"\<NullSpace not one-dimensional\>\"", "]"}], ";", 
           
           RowBox[{"Print", "[", "almost", "]"}], ";", 
           RowBox[{"Print", "[", "result", "]"}], ";", 
           RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Put", "[", 
         RowBox[{"result", ",", "cacheFile"}], "]"}], ";", 
        "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"parallelRowReduceSimplifier", "[", 
           RowBox[{"matrix", ".", "result"}], "]"}], "===", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", "matrix", "]"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Put", "[", 
           RowBox[{"result", ",", "cacheFile"}], "]"}], ";", 
          "\[IndentingNewLine]", "result"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<Result not in the null space\>\"", "]"}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "result", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"parallelRowReduceSimplifier", "[", 
            RowBox[{"matrix", ".", "result"}], "]"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
       "\[IndentingNewLine]", "*)"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.644633939593899*^9, 3.6446342118585043`*^9}, {
   3.644634311691547*^9, 3.644634425657222*^9}, {3.644634858616002*^9, 
   3.6446348618406*^9}, {3.644787317712469*^9, 3.6447874282120113`*^9}, {
   3.644877683997031*^9, 3.6448777084527807`*^9}, {3.648302546951621*^9, 
   3.648302559645626*^9}, {3.648302677839402*^9, 3.6483026876605997`*^9}, {
   3.6483027231215963`*^9, 3.648302782127802*^9}, {3.648302834346855*^9, 
   3.6483028632827377`*^9}, {3.648302970696068*^9, 3.648302973516096*^9}, {
   3.6483030091122103`*^9, 3.648303012610594*^9}, {3.648777546471662*^9, 
   3.6487775470632*^9}, 3.648777619416314*^9, {3.648777658382197*^9, 
   3.648777683734172*^9}, 3.6487778695031643`*^9, 3.664567046103541*^9, {
   3.664668574845661*^9, 3.6646686069266443`*^9}, {3.6646686798810043`*^9, 
   3.664668689816965*^9}, {3.724619669042622*^9, 3.724619682465384*^9}, {
   3.724708715342716*^9, 3.724708761056509*^9}, {3.724974492656824*^9, 
   3.724974503374502*^9}, {3.7249745503903027`*^9, 
   3.7249745609024963`*^9}},ExpressionUUID->"8dc0e268-83b2-4820-9697-\
7d928cbab3c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelNullSpace", "[", "matrix_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "variables", ",", "degreeBound", ",", "nullspace", ",", "evaluation", 
      ",", "result", ",", "resultpart"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"variables", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "matrix", "]"}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"Exponent", "[", 
            RowBox[{"matrix", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"nullspace", "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{"nullspace", "[", "v", "]"}], "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DateString", "[", "]"}], "<>", " ", 
            "\"\< calculating nullspace at \>\""}], ",", 
           RowBox[{"{", "v", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"onDiskParallelNullSpace", "[", 
          RowBox[{
           RowBox[{"matrix", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"variables", "\[Rule]", 
              RowBox[{"{", "v", "}"}]}], "]"}]}], ",", "\"\<nullspace\>\""}], 
          "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"resultpart", "[", "i_", "]"}], "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"resultpart", "[", "i", "]"}], "[", "v", "]"}], "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"nullspace", "[", "v", "]"}], "\[LeftDoubleBracket]", "i", 
         "\[RightDoubleBracket]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"nullspace", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Prime", "[", 
           RowBox[{"1", "+", 
            RowBox[{"1000", "n"}]}], "]"}], "+", 
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "2"}], "]"}]}], ",", 
         RowBox[{
         "variables", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DateString", "[", "]"}], "<>", " ", 
           "\"\< computing NullSpace[matrix][[\>\""}], ",", "i", ",", 
          "\"\<]]\>\""}], "]"}], ";", 
        RowBox[{"result", "=", 
         RowBox[{"TimeConstrained", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FindMultivariablePolynomial", "[", "variables", "]"}], 
            "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"resultpart", "[", "i", "]"}], "[", "##", "]"}], 
               ")"}], ")"}], "&"}], "]"}], ",", "30"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<obtained \>\"", ",", "result"}], "]"}], ";", "result"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437838890380898`*^9, 3.64378392029847*^9}, {
   3.6437839512863197`*^9, 3.643784068142948*^9}, 3.64378416387912*^9, {
   3.643786973570529*^9, 3.643786989440967*^9}, {3.643886032799047*^9, 
   3.6438860546505613`*^9}, {3.6438867583623657`*^9, 3.643886759958914*^9}, {
   3.643886814852103*^9, 3.643886816796831*^9}, {3.6438877435035963`*^9, 
   3.643887743570525*^9}, {3.64396515902812*^9, 3.643965280708858*^9}, {
   3.64396533153936*^9, 3.643965398574093*^9}, {3.6446156886660843`*^9, 
   3.644615690527198*^9}, {3.644616500235182*^9, 3.644616503142551*^9}, {
   3.644635998245057*^9, 3.644636015287858*^9}, 3.644870860095359*^9, {
   3.644871687236145*^9, 3.644871700002006*^9}, {3.6448767462980433`*^9, 
   3.644876765959361*^9}, {3.644877340399437*^9, 3.6448773409049063`*^9}, {
   3.6448773718286448`*^9, 3.6448773739997387`*^9}, {3.6448777475393057`*^9, 
   3.644877755089222*^9}, {3.644894463080003*^9, 3.644894467105466*^9}, {
   3.645129505945303*^9, 3.645129624332572*^9}, {3.645239975564631*^9, 
   3.645240034069625*^9}, {3.645240135392815*^9, 3.64524015047331*^9}, {
   3.64525918657277*^9, 3.645259248731374*^9}, {3.645259469909912*^9, 
   3.645259477933982*^9}, {3.645588283726181*^9, 3.645588292454846*^9}, 
   3.645588323391382*^9, {3.645588702897188*^9, 3.645588744604288*^9}, {
   3.645588812739653*^9, 3.645588830624076*^9}, {3.645588972005125*^9, 
   3.645588972372837*^9}, {3.645589231346682*^9, 3.645589266188373*^9}, {
   3.645590897653286*^9, 3.645590903155943*^9}, {3.6455910806725388`*^9, 
   3.645591080799267*^9}, {3.6455911940453873`*^9, 3.645591246248908*^9}, {
   3.645591288534857*^9, 3.6455912902788877`*^9}, {3.645591338197794*^9, 
   3.645591349960161*^9}, {3.6455980242230997`*^9, 3.645598026508082*^9}, {
   3.645598147782312*^9, 3.6455981513751698`*^9}, {3.647855935118813*^9, 
   3.6478559351674833`*^9}, {3.6478569082526913`*^9, 3.647856908322898*^9}, {
   3.647856976674923*^9, 3.647856976749144*^9}, {3.648027348021874*^9, 
   3.6480273480966043`*^9}, {3.648303065246636*^9, 3.6483032179287558`*^9}, {
   3.64830328933029*^9, 3.6483032905050087`*^9}, {3.648777513766268*^9, 
   3.6487775139960814`*^9}},ExpressionUUID->"f1e72d32-e986-40ff-9a39-\
6659335476aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inMemoryParallelRowReduce", "[", "matrix_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "load", ",", "save"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"load", "[", "j_", "]"}], ":=", 
      RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"save", "[", 
       RowBox[{"j_", ",", "row_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
       "=", "row"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"m", "=", "matrix"}], ";", "\[IndentingNewLine]", 
     RowBox[{"SetSharedVariable", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"DistributeDefinitions", "[", 
      RowBox[{"load", ",", "save"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"parallelRowReduce", "[", 
      RowBox[{
       RowBox[{"Length", "[", "matrix", "]"}], ",", "1", ",", "load", ",", 
       "save"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.644632888193404*^9, 3.644632888860794*^9}, {
  3.6446329864471703`*^9, 
  3.644633081114376*^9}},ExpressionUUID->"5f346eb8-ee2e-43c6-b99c-\
38f2462dcb7b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onDiskParallelRowReduce", "[", 
   RowBox[{"matrix_", ",", "namer_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"load", ",", "save"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"load", "[", "j_", "]"}], ":=", 
      RowBox[{"Get", "[", 
       RowBox[{"namer", "[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"save", "[", 
       RowBox[{"j_", ",", "row_"}], "]"}], ":=", 
      RowBox[{"AbortProtect", "[", 
       RowBox[{"Put", "[", 
        RowBox[{"row", ",", 
         RowBox[{"namer", "[", "j", "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GuessingPolynomials`RestartRowReduction", "===", "True"}], 
        "\[And]", 
        RowBox[{"FileExistsQ", "[", 
         RowBox[{"namer", "[", "1", "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<Restarting row reduction, without overwriting existing files. \
Please be careful!\>\"", "]"}], ";"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"save", "[", 
           RowBox[{"j", ",", 
            RowBox[{
            "matrix", "\[LeftDoubleBracket]", "j", 
             "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}], ";"}]}],
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"DistributeDefinitions", "[", 
      RowBox[{"load", ",", "save"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"parallelRowReduce", "[", 
      RowBox[{
       RowBox[{"Length", "[", "matrix", "]"}], ",", "1", ",", "load", ",", 
       "save"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onDiskParallelRowReduce", "[", 
   RowBox[{"matrix_", ",", "tag_String"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"onDiskParallelRowReduce", "[", 
   RowBox[{"matrix", ",", 
    RowBox[{
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"matricesDirectory", "[", "]"}], ",", 
        RowBox[{"tag", "<>", "\"\<-\>\"", "<>", 
         RowBox[{"ToString", "[", "#", "]"}], "<>", "\"\<.m\>\""}]}], "}"}], 
      "]"}], "&"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6446333808497334`*^9, 3.6446335143612556`*^9}, {
  3.644633564936159*^9, 3.644633613934717*^9}, {3.644634896707662*^9, 
  3.644634899156352*^9}, {3.644636207806398*^9, 3.644636208212804*^9}, {
  3.664567056718449*^9, 3.664567067261753*^9}, {3.696895290656351*^9, 
  3.69689535939093*^9}, {3.696895522021446*^9, 3.696895525385503*^9}, {
  3.705090701958021*^9, 
  3.705090703307557*^9}},ExpressionUUID->"1225cb8d-d16c-48a8-92bc-\
dcdc52e4ae2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"onDiskParallelDeterminant", "[", 
   RowBox[{"matrix_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "augmented", ",", "s", ",", "almost", ",", "result", ",", "hash", ",", 
      "cacheFile", ",", "rowReduced"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hash", "=", 
      RowBox[{"IntegerString", "[", 
       RowBox[{
        RowBox[{"Hash", "[", 
         RowBox[{"matrix", ",", "\"\<SHA1\>\""}], "]"}], ",", "16", ",", 
        "16"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cacheFile", "=", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"matricesDirectory", "[", "]"}], ",", 
         RowBox[{"\"\<determinant-\>\"", "<>", "hash", "<>", "\"\<.m\>\""}]}],
         "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "cacheFile", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Get", "[", "cacheFile", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rowReduced", "=", 
         RowBox[{"onDiskParallelRowReduce", "[", 
          RowBox[{"matrix", ",", "f"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"Together", "[", 
          RowBox[{"Times", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"rowReduced", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", "k"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Put", "[", 
         RowBox[{"result", ",", "cacheFile"}], "]"}], ";", 
        "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.646520604617642*^9, 3.6465207397827578`*^9}, 
   3.6645670719704437`*^9},ExpressionUUID->"00519f25-3949-42cc-8d83-\
c1fe54b2e968"],

Cell[BoxData[
 RowBox[{
  RowBox[{"onDiskParallelInverse", "[", 
   RowBox[{"matrix_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "augmented", ",", "s", ",", "almost", ",", "result", ",", "hash", ",", 
      "cacheFile"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hash", "=", 
      RowBox[{"IntegerString", "[", 
       RowBox[{
        RowBox[{"Hash", "[", 
         RowBox[{"matrix", ",", "\"\<SHA1\>\""}], "]"}], ",", "16", ",", 
        "16"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cacheFile", "=", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"matricesDirectory", "[", "]"}], ",", 
         RowBox[{"\"\<inverse-\>\"", "<>", "hash", "<>", "\"\<.m\>\""}]}], 
        "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "cacheFile", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Get", "[", "cacheFile", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"augmented", "=", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"matrix", ",", 
             RowBox[{"IdentityMatrix", "[", 
              RowBox[{"Length", "[", "matrix", "]"}], "]"}]}], "}"}], "}"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"Range", "[", 
            RowBox[{"Length", "[", "matrix", "]"}], "]"}], "]"}], "~", "Join",
           "~", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"Length", "[", "matrix", "]"}], "]"}], "+", 
            RowBox[{"Length", "[", "matrix", "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"almost", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"onDiskParallelRowReduce", "[", 
            RowBox[{"augmented", ",", "f"}], "]"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "s"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"almost", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"onDiskParallelRowReduce", "[", 
            RowBox[{"almost", ",", "f"}], "]"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "s"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Together", "[", 
            RowBox[{
             RowBox[{"almost", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "matrix", "]"}], "+", "1"}], ";;"}]}],
               "\[RightDoubleBracket]"}], "/", 
             RowBox[{"almost", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", "k"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Together", "[", 
            RowBox[{"result", ".", "matrix"}], "]"}], "===", 
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"Length", "[", "matrix", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Put", "[", 
            RowBox[{"result", ",", "cacheFile"}], "]"}], ";", 
           "\[IndentingNewLine]", "result"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.644633939593899*^9, 3.6446342118585043`*^9}, {
   3.644634311691547*^9, 3.644634425657222*^9}, {3.644634858616002*^9, 
   3.6446348618406*^9}, {3.644787317712469*^9, 3.6447874282120113`*^9}, {
   3.644877683997031*^9, 3.6448777084527807`*^9}, 
   3.664567077778783*^9},ExpressionUUID->"385851d4-4a5f-47a3-a190-\
5da4fcb35da4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"parallelRowReduceSimplifier", "[", "X_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", "Y"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Y", "=", 
       RowBox[{"Together", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"Y", ",", "_AlgebraicNumber"}], "]"}], ",", 
        "\[IndentingNewLine]", "Y", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"Alternatives", "@@", 
           RowBox[{"Variables", "[", "Y", "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Numerator", "[", "Y", "]"}], ",", "p", ",", 
             "Together"}], "]"}], "/", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", "Y", "]"}], ",", "p", ",", 
             "Together"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistributeDefinitions", "[", "parallelRowReduceSimplifier", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parallelRowReduce", "[", 
   RowBox[{"n_Integer", ",", "k_Integer", ",", "load_", ",", "save_"}], "]"}],
   ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"row", ",", "columns", ",", "pivots", ",", "simplifier"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"columns", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"load", "[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"k", ">", "columns"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"load", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"DateString", "[", "]"}], ",", 
          "\"\< row reducing at row \>\"", ",", "k"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"row", "=", 
         RowBox[{"load", "[", "k", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "row", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "===",
            "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"we", " ", "need", " ", "to", " ", "pivot", " ", "first"}],
            " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"pivots", "=", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{"k", "+", "1"}], ",", "n"}], "]"}], ",", 
              RowBox[{"j_", "/;", 
               RowBox[{
                RowBox[{
                 RowBox[{"load", "[", "j", "]"}], "\[LeftDoubleBracket]", "k",
                  "\[RightDoubleBracket]"}], "=!=", "0"}]}], ",", "1", ",", 
              "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "pivots", "]"}], "\[Equal]", "0"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{"proceed", ",", " ", 
               RowBox[{"no", " ", "need", " ", "to", " ", "pivot"}]}], " ", 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"parallelRowReduce", "[", 
              RowBox[{"n", ",", 
               RowBox[{"k", "+", "1"}], ",", "load", ",", "save"}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"save", "[", 
               RowBox[{"k", ",", 
                RowBox[{"load", "[", 
                 RowBox[{
                 "pivots", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], "]"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"save", "[", 
               RowBox[{
                RowBox[{
                "pivots", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "row"}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"parallelRowReduce", "[", 
               RowBox[{"n", ",", "k", ",", "load", ",", "save"}], "]"}]}]}], 
            "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "actually", " ", "do", " ", "the", " ", "row", " ", "reduction"}], 
           " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ParallelDo", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Module", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"r1", ",", "r2"}], "}"}], ",", "\[IndentingNewLine]", 
               
               RowBox[{
                RowBox[{"r1", "=", 
                 RowBox[{"load", "[", "k", "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"r2", "=", 
                 RowBox[{"load", "[", "j", "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"save", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{"parallelRowReduceSimplifier", "[", 
                   RowBox[{"r2", "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    "r2", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    "r1", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}]], "r1"}]}], "]"}]}], "]"}]}]}], 
              "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"k", "+", "1"}], ",", "n"}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"parallelRowReduce", "[", 
            RowBox[{"n", ",", 
             RowBox[{"k", "+", "1"}], ",", "load", ",", "save"}], "]"}]}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.644629591426284*^9, 3.644629591444551*^9}, {
   3.6446328848948507`*^9, 3.6446328869760857`*^9}, 3.644633108839717*^9, {
   3.644633158055038*^9, 3.644633167124117*^9}, {3.64463484342911*^9, 
   3.6446348791279163`*^9}, {3.664657056983238*^9, 3.66465710788297*^9}, {
   3.664657173685418*^9, 3.6646571960285683`*^9}, {3.664668510466765*^9, 
   3.664668561690803*^9}, {3.664668650215963*^9, 3.664668653876026*^9}, {
   3.705175750159194*^9, 3.705175758597582*^9}, {3.705175800403845*^9, 
   3.70517580150585*^9}},ExpressionUUID->"a4c99102-a66c-4d58-a186-\
dff5cb084baf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"End", "[", "]"}], ";"}]], "Input",
 InitializationCell->
  True,ExpressionUUID->"af7ccd7f-cdda-4aa0-a517-91d74edab9a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EndPackage", "[", "]"}], ";"}]], "Input",
 InitializationCell->
  True,ExpressionUUID->"ec16f81f-dd97-4275-a869-858c0bfc9191"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Testing", "Section",
 CellChangeTimes->{{3.643888814640512*^9, 
  3.643888816927188*^9}},ExpressionUUID->"611936f3-6109-4cc2-8a40-\
9dff78fa8d6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", "x_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", "4"], "-", 
     RowBox[{"130", "x"}], "-", "7"}], ")"}], "3"]}]], "Input",
 CellChangeTimes->{{3.643726980548978*^9, 3.643727039176321*^9}, {
  3.643727484752907*^9, 
  3.643727486982338*^9}},ExpressionUUID->"fc0a764a-111f-43c0-be10-\
d55c1ec4e3a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"FindPolynomial", "[", "v", "]"}], "[", "P", "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.64372746468524*^9, 
  3.643727481355453*^9}},ExpressionUUID->"dede9f7e-7f6a-4d2c-93e4-\
3c29b6127e6c"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "7"}], "-", 
    RowBox[{"130", " ", "v"}], "+", 
    SuperscriptBox["v", "4"]}], ")"}], "3"]], "Output",
 CellChangeTimes->{{3.643727468807379*^9, 3.643727502878181*^9}, {
   3.643727569159485*^9, 3.643727580760738*^9}, 3.643779467313444*^9, 
   3.643779530054707*^9, 3.643779673246171*^9, 3.643780664306435*^9, 
   3.643780987257408*^9, 3.6437814490331697`*^9, 3.643781612884061*^9, 
   3.643783706464469*^9, 3.643784492975833*^9, 3.643885449377377*^9, 
   3.643891412342375*^9, 3.644871301392078*^9, 3.644871397597542*^9, 
   3.644876889291806*^9, 3.644877378134715*^9, 3.644878200446835*^9, 
   3.644891885191271*^9, 3.644891939248639*^9, 3.644892090575172*^9, 
   3.644892525321219*^9, 3.644892563234406*^9, {3.644893307877067*^9, 
   3.6448933359186563`*^9}, 3.64489352897115*^9, 3.644893568709445*^9, 
   3.6448938708816013`*^9, 3.6448939786335087`*^9, 3.644894014034792*^9, 
   3.6448944688749104`*^9, 3.644912917390424*^9, 3.644913057386118*^9, {
   3.64491311842367*^9, 3.644913140420211*^9}, {3.644913666656837*^9, 
   3.64491369553808*^9}, 3.6449138482289248`*^9, 3.644913901362265*^9, 
   3.64491422061934*^9, {3.644914360714011*^9, 3.6449143870217524`*^9}, 
   3.6449145559511967`*^9, 3.644915104984705*^9, 3.644915377706794*^9, 
   3.644915604809976*^9, 3.644915825047299*^9, 3.64497503981705*^9, 
   3.664498356754253*^9, 3.724619714387568*^9, 3.724708777862718*^9, 
   3.72497438054042*^9, 3.724974510672206*^9, 
   3.7249745776773033`*^9},ExpressionUUID->"663ca08c-4d60-408a-96ed-\
a28502e9656d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindPolynomial", "[", "v", "]"}], "[", "P", "]"}], "-", 
   RowBox[{"P", "[", "v", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643729823653949*^9, 
  3.6437298276062403`*^9}},ExpressionUUID->"43daf85c-8df9-4791-9d68-\
a473f4a7e067"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.643729829286222*^9, 3.643779469560965*^9, 3.643779530811039*^9, 
   3.643779673987731*^9, 3.643779864538041*^9, 3.643780120742813*^9, 
   3.643780674273345*^9, 3.6437814495079536`*^9, 3.643781510890476*^9, 
   3.643781613460367*^9, 3.643783707217638*^9, 3.6437844937477818`*^9, 
   3.643787061429729*^9, 3.643787564912657*^9, 3.643788745909957*^9, {
   3.643789319370667*^9, 3.6437893361408453`*^9}, 3.6438854494324427`*^9, 
   3.643891412362548*^9, 3.644871301457438*^9, 3.644871397650226*^9, 
   3.644876889335829*^9, 3.644877378159886*^9, 3.644878200495158*^9, 
   3.644891885214426*^9, 3.644891939300191*^9, 3.644892090615163*^9, 
   3.64489252537486*^9, 3.644892563274366*^9, {3.64489330790977*^9, 
   3.644893335970998*^9}, 3.644893529018141*^9, 3.644893568765759*^9, 
   3.6448938709218273`*^9, 3.644893978662251*^9, 3.64489401407614*^9, 
   3.644894468927005*^9, 3.64491291743195*^9, 3.644913057406335*^9, {
   3.644913118445015*^9, 3.64491314044318*^9}, {3.6449136666760693`*^9, 
   3.644913695577209*^9}, 3.644913848308386*^9, 3.644913901403699*^9, 
   3.644914220658391*^9, {3.644914360741177*^9, 3.644914387056868*^9}, 
   3.644914555966329*^9, 3.6449151050212183`*^9, 3.644915377769225*^9, 
   3.644915604832705*^9, 3.644915825078597*^9, 3.644975039832986*^9, 
   3.664498356785637*^9, 3.724619714504373*^9, 3.7247087779488583`*^9, 
   3.724974380641795*^9, 3.724974510757695*^9, 
   3.724974577766342*^9},ExpressionUUID->"e125f6ac-e5aa-4cd1-ab53-\
330ba6f65d1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindMultivariablePolynomial", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"#1", "+", "#2"}], "]"}], "&"}], "]"}], "-", 
   RowBox[{"P", "[", 
    RowBox[{"x", "+", "y"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643729698892624*^9, 3.643729732850677*^9}, {
  3.643729781290332*^9, 
  3.6437297906024113`*^9}},ExpressionUUID->"cf1ff597-d16a-4863-bbfa-\
851120e94497"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915825111142*^9, 3.644975039863627*^9, 
  3.664498356819632*^9, 3.724619714621689*^9, 3.724708778040802*^9, 
  3.724974380749865*^9, 3.7249745108584137`*^9, 
  3.7249745778647118`*^9},ExpressionUUID->"97071715-05c6-412e-8334-\
f637e422f43a"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825111142*^9, 3.644975039863627*^9, 
  3.664498356819632*^9, 3.724619714621689*^9, 3.724708778040802*^9, 
  3.724974380749865*^9, 3.7249745108584137`*^9, 
  3.724974577873858*^9},ExpressionUUID->"8c8a0b8a-5080-4c3e-b37a-\
9edf5010aac8"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.64372973395919*^9, {3.643729775573103*^9, 3.643729790947554*^9}, 
   3.643779471046833*^9, 3.6437795324068937`*^9, 3.643779674774537*^9, 
   3.643779865421154*^9, 3.643780122146615*^9, 3.643780674878462*^9, 
   3.643781454986959*^9, 3.643781511574445*^9, 3.643783707899193*^9, 
   3.643784494365224*^9, {3.643787069730041*^9, 3.643787087900419*^9}, 
   3.643787565663698*^9, 3.643788748697695*^9, 3.643789337230084*^9, 
   3.6438854494614973`*^9, 3.643891412396358*^9, 3.6448713015742493`*^9, 
   3.644871397782058*^9, 3.644876889393705*^9, 3.644877378204941*^9, 
   3.6448782005828743`*^9, 3.644891885238039*^9, 3.6448919393513002`*^9, 
   3.644892090667292*^9, 3.64489252543119*^9, 3.644892563335134*^9, {
   3.644893307977931*^9, 3.644893336020331*^9}, 3.644893529078116*^9, 
   3.644893568823454*^9, 3.644893870972124*^9, 3.644893978713497*^9, 
   3.644894014127914*^9, 3.644894468995862*^9, 3.6449129175117893`*^9, 
   3.644913057475417*^9, {3.64491311850439*^9, 3.644913140490958*^9}, {
   3.644913666722822*^9, 3.644913695634151*^9}, 3.6449138483959503`*^9, 
   3.644913901460231*^9, 3.644914220748829*^9, {3.644914360834752*^9, 
   3.6449143871168118`*^9}, 3.64491455599825*^9, 3.644915105054582*^9, 
   3.644915377875505*^9, 3.644915604851101*^9, 3.6449158251173058`*^9, 
   3.6449750398697243`*^9, 3.6644983568297653`*^9, 3.72461971464266*^9, 
   3.724708778061571*^9, 3.724974380770135*^9, 3.724974510877617*^9, 
   3.724974577885126*^9},ExpressionUUID->"0879df65-d232-4e3b-a30c-\
57a95bc3cdc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindMultivariablePolynomial", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"#1", "+", "#2"}], "]"}], 
      RowBox[{"P", "[", "#1", "]"}]}], "&"}], "]"}], "-", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"x", "+", "y"}], "]"}], 
    RowBox[{"P", "[", "x", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643729983812936*^9, 
  3.643729990033064*^9}},ExpressionUUID->"3cd87793-0bf3-4b50-83ff-\
059da07cb801"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915825162426*^9, 3.644975039897873*^9, 
  3.664498356856168*^9, 3.724619714754587*^9, 3.724708778157073*^9, 
  3.7249743808740807`*^9, 3.7249745109747343`*^9, 
  3.724974577981056*^9},ExpressionUUID->"4932a5fa-76b3-4c8b-b848-\
f0cc48635be4"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825162426*^9, 3.644975039897873*^9, 
  3.664498356856168*^9, 3.724619714754587*^9, 3.724708778157073*^9, 
  3.7249743808740807`*^9, 3.7249745109747343`*^9, 
  3.724974577990057*^9},ExpressionUUID->"9af20fb0-4c27-4562-ba7a-\
aaa495566878"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.643729990468115*^9, 3.643779214900366*^9, 3.6437794727549963`*^9, 
   3.643779534712731*^9, 3.643779675480928*^9, 3.643779866149619*^9, 
   3.6437801230790052`*^9, 3.643780675425269*^9, 3.6437814550546494`*^9, 
   3.643781512225881*^9, 3.6437837085829678`*^9, 3.643784494944479*^9, 
   3.643787097067377*^9, {3.643787133541669*^9, 3.643787166176674*^9}, 
   3.6437887496071777`*^9, 3.6437893379855556`*^9, 3.643885449488394*^9, 
   3.643891412433853*^9, 3.6448713016800833`*^9, 3.644871397922947*^9, 
   3.644876889450054*^9, 3.6448773782551527`*^9, 3.6448782007042427`*^9, {
   3.644891918827083*^9, 3.644891940180387*^9}, 3.644892091601569*^9, 
   3.644892525747046*^9, 3.644892563400663*^9, {3.644893308049494*^9, 
   3.64489333608631*^9}, 3.6448935291353292`*^9, 3.644893568887583*^9, 
   3.644893871022531*^9, 3.644893978762182*^9, 3.644894014175839*^9, 
   3.644894469047452*^9, 3.644912917799982*^9, 3.6449130575420103`*^9, {
   3.644913118558193*^9, 3.6449131405411177`*^9}, {3.644913666777212*^9, 
   3.644913695681437*^9}, 3.6449138484814167`*^9, 3.6449139015109587`*^9, 
   3.644914220824497*^9, {3.6449143609273977`*^9, 3.6449143871645193`*^9}, 
   3.644914556026016*^9, 3.6449151050900908`*^9, 3.644915378016861*^9, 
   3.644915604875792*^9, 3.6449158251689568`*^9, 3.644975039904306*^9, 
   3.664498356866313*^9, 3.724619714777377*^9, 3.7247087781791363`*^9, 
   3.724974380893907*^9, 3.72497451099331*^9, 
   3.724974578001678*^9},ExpressionUUID->"e063b9b1-9afb-4c3f-aa5d-\
5a7f2010247c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindMultivariablePolynomial", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"P", "[", "#1", "]"}], "&"}], "]"}], "-", 
   RowBox[{"P", "[", "x", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643729839977106*^9, 3.643729855275618*^9}, {
   3.643729997527766*^9, 3.64373001001619*^9}, {3.643779398679083*^9, 
   3.643779399708232*^9}, 3.6437794799166317`*^9, {3.6437796961329727`*^9, 
   3.643779696294478*^9}},ExpressionUUID->"41252ee1-86d8-4688-b186-\
e09a98f885d3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915825212435*^9, 3.644975039931469*^9, 
  3.664498356890119*^9, 3.72461971488725*^9, 3.724708778273794*^9, 
  3.724974380982647*^9, 3.724974511090272*^9, 
  3.724974578098598*^9},ExpressionUUID->"cabd3f01-f0bf-4720-ae6e-\
c89320b0368f"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825212435*^9, 3.644975039931469*^9, 
  3.664498356890119*^9, 3.72461971488725*^9, 3.724708778273794*^9, 
  3.724974380982647*^9, 3.724974511090272*^9, 
  3.724974578107154*^9},ExpressionUUID->"aa00e3d0-c227-44e6-bfe6-\
8f0f36eedc9a"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.643730000438308*^9, 3.6437300105793133`*^9}, 
   3.643779227026484*^9, 3.643779400269923*^9, {3.6437794750548143`*^9, 
   3.643779480317878*^9}, 3.643779536697962*^9, {3.643779676238866*^9, 
   3.64377969655179*^9}, 3.643779866670699*^9, 3.643780123882721*^9, 
   3.643780675961555*^9, 3.643781455079912*^9, 3.643781512957117*^9, 
   3.6437837091306343`*^9, 3.64378449551425*^9, 3.643787099275095*^9, 
   3.643787166964344*^9, 3.643788751460402*^9, 3.643789338663159*^9, 
   3.643885449534566*^9, 3.643891412483425*^9, 3.644871301728194*^9, 
   3.64487139798199*^9, 3.6448768894954042`*^9, 3.644877378303928*^9, 
   3.64487820077076*^9, 3.6448919402342377`*^9, 3.644892091709702*^9, 
   3.64489252579283*^9, 3.644892563465001*^9, {3.644893308114526*^9, 
   3.644893336160242*^9}, 3.6448935291826477`*^9, 3.644893568947568*^9, 
   3.6448938710718813`*^9, 3.644893978810618*^9, 3.644894014223501*^9, 
   3.6448944690970993`*^9, 3.6449129179330463`*^9, 3.64491305761197*^9, {
   3.6449131186071033`*^9, 3.6449131405900707`*^9}, {3.6449136668222933`*^9, 
   3.644913695733988*^9}, 3.644913848532145*^9, 3.6449139015607233`*^9, 
   3.644914220876143*^9, {3.644914360972063*^9, 3.6449143872150707`*^9}, 
   3.644914556037695*^9, 3.644915105138762*^9, 3.644915378076523*^9, 
   3.644915604890007*^9, 3.644915825221924*^9, 3.644975039937971*^9, 
   3.6644983569004602`*^9, 3.724619714909506*^9, 3.724708778295042*^9, 
   3.724974381004594*^9, 3.724974511110712*^9, 
   3.724974578118616*^9},ExpressionUUID->"70273626-3009-4351-bbad-\
4192bf5e36cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindMultivariablePolynomial", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"P", "[", 
       RowBox[{"#1", "+", "#2"}], "]"}], "2"], "&"}], "]"}], "-", 
   SuperscriptBox[
    RowBox[{"P", "[", 
     RowBox[{"x", "+", "y"}], "]"}], "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.64373001787829*^9, 3.643730021700686*^9}, {
   3.643730393306127*^9, 3.6437304132960663`*^9}, {3.643779194819996*^9, 
   3.6437791980287647`*^9}, {3.643779235197236*^9, 3.643779235386702*^9}, {
   3.6437792865353537`*^9, 3.6437793146688232`*^9}, 3.64377938496091*^9, {
   3.6437795456433477`*^9, 3.643779545822674*^9}, {3.643779584876726*^9, 
   3.64377959664074*^9}, {3.6437796981253557`*^9, 
   3.643779698296418*^9}},ExpressionUUID->"bff1793b-7b81-4353-bf3b-\
aa7d6b6e65fe"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915825263528*^9, 3.644975039980557*^9, 
  3.664498356935296*^9, 3.7246197150676403`*^9, 3.7247087783907757`*^9, 
  3.7249743810963783`*^9, 3.724974511205915*^9, 
  3.724974578231155*^9},ExpressionUUID->"cf6ad490-81b7-434f-b625-\
7f2ae9cb56ff"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825263528*^9, 3.644975039980557*^9, 
  3.664498356935296*^9, 3.7246197150676403`*^9, 3.7247087783907757`*^9, 
  3.7249743810963783`*^9, 3.724974511205915*^9, 
  3.724974578239592*^9},ExpressionUUID->"a8c0b2ac-0d3d-4456-906a-\
b36cc4d17b84"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.643730029343966*^9, {3.643730156608411*^9, 3.643730189721751*^9}, 
   3.643730300705014*^9, {3.6437303951914988`*^9, 3.643730414047864*^9}, 
   3.643779198633638*^9, {3.643779282421809*^9, 3.643779344371636*^9}, 
   3.643779385352673*^9, 3.6437795418540983`*^9, {3.643779581843102*^9, 
   3.643779596982252*^9}, {3.643779677161677*^9, 3.6437796985646467`*^9}, 
   3.643779867334544*^9, 3.6437799672856493`*^9, 3.643780124540143*^9, 
   3.643780676496543*^9, 3.643781455128158*^9, 3.643781513714628*^9, 
   3.643783709801711*^9, 3.643784496154974*^9, 3.643787105993395*^9, 
   3.643787167860476*^9, 3.64378875229886*^9, 3.643789339352045*^9, 
   3.643885449582994*^9, 3.643891412538137*^9, 3.6448713018398657`*^9, 
   3.644871398125183*^9, 3.6448768895473003`*^9, 3.644877378355339*^9, 
   3.644878200872662*^9, 3.6448919402606277`*^9, 3.644892091797233*^9, 
   3.644892525849044*^9, 3.644892563516954*^9, {3.644893308183714*^9, 
   3.6448933362867937`*^9}, 3.6448935292297573`*^9, 3.644893569007779*^9, 
   3.644893871122717*^9, 3.644893978862981*^9, 3.644894014275015*^9, 
   3.644894469148382*^9, 3.6449129179982557`*^9, 3.64491305767102*^9, {
   3.6449131186582327`*^9, 3.644913140641621*^9}, {3.6449136668733797`*^9, 
   3.64491369578738*^9}, 3.644913848584752*^9, 3.644913901614789*^9, 
   3.644914220964768*^9, {3.6449143610604677`*^9, 3.644914387265892*^9}, 
   3.644914556059762*^9, 3.644915105172957*^9, 3.6449153781925583`*^9, 
   3.64491560491049*^9, 3.644915825273488*^9, 3.6449750399869843`*^9, 
   3.6644983569457912`*^9, 3.724619715188506*^9, 3.724708778411664*^9, 
   3.7249743811200323`*^9, 3.724974511226355*^9, 
   3.724974578250952*^9},ExpressionUUID->"3bb84ee8-a536-46ba-9197-\
d156ab445e83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindMultivariablePolynomial", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"P", "[", "#2", "]"}], "2"], "&"}], "]"}], "-", 
   SuperscriptBox[
    RowBox[{"P", "[", "y", "]"}], "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.643779704796977*^9, 3.643779733976454*^9}, {
  3.643779844832615*^9, 
  3.643779844991047*^9}},ExpressionUUID->"ba0ecaf3-e6c0-422c-82a1-\
ad939b3253db"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.6449158253137913`*^9, 3.644975040029745*^9, 
  3.664498356974505*^9, 3.724619715285967*^9, 3.724708778624352*^9, 
  3.724974381229315*^9, 3.7249745113248787`*^9, 
  3.724974578398719*^9},ExpressionUUID->"e4b7220b-3012-44c2-af65-\
063d2d0f5913"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.6449158253137913`*^9, 3.644975040029745*^9, 
  3.664498356974505*^9, 3.724619715285967*^9, 3.724708778624352*^9, 
  3.724974381229315*^9, 3.7249745113248787`*^9, 
  3.7249745784073887`*^9},ExpressionUUID->"bedbecc7-442a-41ad-8cf6-\
8c5f151c3903"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.64377973192126*^9, 3.643779734288054*^9}, 
   3.64377985319741*^9, 3.643779940919896*^9, 3.643780056469157*^9, 
   3.6437801252626047`*^9, 3.643780677050976*^9, 3.643781455171427*^9, 
   3.643781514462449*^9, 3.643783710472579*^9, 3.643784496820895*^9, 
   3.643787168627153*^9, 3.6437887530189743`*^9, 3.643789340010289*^9, 
   3.6438854496340446`*^9, 3.6438914125843163`*^9, 3.64487130195041*^9, 
   3.644871398240569*^9, 3.644876889598838*^9, 3.6448773784055862`*^9, 
   3.644878200954904*^9, 3.6448919403056507`*^9, 3.6448920918519487`*^9, 
   3.6448925259009457`*^9, 3.644892563583715*^9, {3.64489330824955*^9, 
   3.644893336403091*^9}, 3.6448935292802362`*^9, 3.6448935690705357`*^9, 
   3.6448938711715813`*^9, 3.6448939789140463`*^9, 3.644894014326786*^9, 
   3.644894469198676*^9, 3.644912918036435*^9, 3.644913057724534*^9, {
   3.644913118712193*^9, 3.6449131406955853`*^9}, {3.644913666923277*^9, 
   3.644913695833847*^9}, 3.644913848636771*^9, 3.6449139016721077`*^9, 
   3.64491422104536*^9, {3.644914361146369*^9, 3.644914387314632*^9}, 
   3.6449145560741*^9, 3.644915105221487*^9, 3.6449153782471867`*^9, 
   3.644915604921749*^9, 3.644915825321577*^9, 3.644975040034463*^9, 
   3.664498356985585*^9, 3.72461971530772*^9, 3.724708778644437*^9, 
   3.724974381249197*^9, 3.7249745113440523`*^9, 
   3.724974578418454*^9},ExpressionUUID->"e4b21148-6958-44da-b13c-\
99ba93fa34e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindMultivariablePolynomial", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"P", "[", "#1", "]"}], "2"], "&"}], "]"}], "-", 
   SuperscriptBox[
    RowBox[{"P", "[", "x", "]"}], "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.643779704796977*^9, 3.6437797070265493`*^9}, {
  3.6437797375743313`*^9, 3.6437797384243298`*^9}, {3.643779944772829*^9, 
  3.643779948023995*^9}},ExpressionUUID->"80d3314f-756e-410d-bf0b-\
9e46efae2487"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915825363611*^9, 3.644975040059535*^9, 
  3.664498357018507*^9, 3.72461971540497*^9, 3.724708778740835*^9, 
  3.724974381340765*^9, 3.724974511441389*^9, 
  3.724974578515696*^9},ExpressionUUID->"aebcc63d-a17b-4409-a254-\
529c037e9e2a"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825363611*^9, 3.644975040059535*^9, 
  3.664498357018507*^9, 3.72461971540497*^9, 3.724708778740835*^9, 
  3.724974381340765*^9, 3.724974511441389*^9, 
  3.724974578523944*^9},ExpressionUUID->"f179cab5-b609-43c7-aa71-\
0c855b243baf"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825363611*^9, 3.644975040059535*^9, 
  3.664498357018507*^9, 3.72461971540497*^9, 3.724708778740835*^9, 
  3.724974381340765*^9, 3.724974511441389*^9, 
  3.7249745785349627`*^9},ExpressionUUID->"2a20c778-5386-4479-abb4-\
e6a1c8d0aaee"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825363611*^9, 3.644975040059535*^9, 
  3.664498357018507*^9, 3.72461971540497*^9, 3.724708778740835*^9, 
  3.724974381340765*^9, 3.724974511441389*^9, 
  3.724974578546475*^9},ExpressionUUID->"ea61ee47-f61e-4efd-9956-\
f97170ce7c43"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825363611*^9, 3.644975040059535*^9, 
  3.664498357018507*^9, 3.72461971540497*^9, 3.724708778740835*^9, 
  3.724974381340765*^9, 3.724974511441389*^9, 
  3.724974578557227*^9},ExpressionUUID->"f9e1ed0f-8758-4558-a6e5-\
2f867120f302"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825363611*^9, 3.644975040059535*^9, 
  3.664498357018507*^9, 3.72461971540497*^9, 3.724708778740835*^9, 
  3.724974381340765*^9, 3.724974511441389*^9, 
  3.724974578567925*^9},ExpressionUUID->"4593cf81-5c49-4cb3-bb87-\
52f3b694ae22"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825363611*^9, 3.644975040059535*^9, 
  3.664498357018507*^9, 3.72461971540497*^9, 3.724708778740835*^9, 
  3.724974381340765*^9, 3.724974511441389*^9, 
  3.724974578580071*^9},ExpressionUUID->"06bd54d8-8c7a-471e-b992-\
65140bc108e2"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6449156049998913`*^9, 3.644915825395465*^9, 
  3.644975040089328*^9, 3.664498357057118*^9, 3.724619715489122*^9, 
  3.724708778818943*^9, 3.724974381416964*^9, 3.724974511516625*^9, 
  3.7249745785911493`*^9},ExpressionUUID->"82ecccbd-7e20-4ce8-ba33-\
ac8a97ad5f62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindMultivariablePolynomial", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"P", "[", "#2", "]"}], 
      RowBox[{"-", "1"}]], "&"}], "]"}], "-", 
   SuperscriptBox[
    RowBox[{"P", "[", "y", "]"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.643779704796977*^9, 3.643779761032803*^9}, {
  3.643780634178561*^9, 
  3.643780634332581*^9}},ExpressionUUID->"3d4458d0-49c8-43c2-a5b6-\
f37380407b81"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915825429503*^9, 3.6449750401327553`*^9, 
  3.66449835708597*^9, 3.724619715588023*^9, 3.724708778907257*^9, 
  3.724974381516498*^9, 3.7249745116071367`*^9, 
  3.724974578682067*^9},ExpressionUUID->"ae286de2-2da2-4372-8d84-\
f0b24d9182c9"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825429503*^9, 3.6449750401327553`*^9, 
  3.66449835708597*^9, 3.724619715588023*^9, 3.724708778907257*^9, 
  3.724974381516498*^9, 3.7249745116071367`*^9, 
  3.7249745786904163`*^9},ExpressionUUID->"e86871fc-0bb1-4360-89b5-\
2d44098c6903"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.64377973192126*^9, 3.643779734288054*^9}, 
   3.6437797686533012`*^9, 3.643780128074336*^9, 3.6437806348569593`*^9, 
   3.643780678460003*^9, 3.6437814552376213`*^9, 3.643781516151988*^9, 
   3.643783712027989*^9, 3.6437844981291733`*^9, 3.6437871703013153`*^9, 
   3.643788754356089*^9, 3.643789341441427*^9, 3.643885449718545*^9, 
   3.643891412715242*^9, 3.644871302153661*^9, 3.644871398630146*^9, 
   3.644876889760915*^9, 3.644877378528057*^9, 3.6448782011931133`*^9, 
   3.6448919404243*^9, 3.644892091967304*^9, 3.644892526056015*^9, 
   3.644892563698451*^9, {3.64489330841569*^9, 3.644893336960998*^9}, 
   3.6448935293992434`*^9, 3.64489356919459*^9, 3.644893871294835*^9, 
   3.64489397905237*^9, 3.6448940144581203`*^9, 3.6448944693470716`*^9, 
   3.6449129182203503`*^9, 3.644913057953895*^9, 3.64491314084608*^9, {
   3.644913667038184*^9, 3.644913695948189*^9}, 3.644913848904573*^9, 
   3.644913901882538*^9, 3.6449142212111177`*^9, {3.644914361329966*^9, 
   3.6449143874479647`*^9}, 3.644914556118677*^9, 3.644915105289503*^9, 
   3.644915605026528*^9, 3.644915825433731*^9, 3.6449750401430902`*^9, 
   3.664498357096135*^9, 3.724619715609335*^9, 3.724708778927821*^9, 
   3.7249743815368423`*^9, 3.724974511627452*^9, 
   3.724974578700877*^9},ExpressionUUID->"c7886be6-6c6f-47b9-b375-\
de0598c61f7b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPolynomialStep", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.64378373157419*^9, 3.6437837748980503`*^9}, 
   3.643788685582449*^9},ExpressionUUID->"edadea22-417d-4e2e-983b-\
6208ba2aec32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindMultivariablePolynomial", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"P", "[", "#1", "]"}], 
      RowBox[{"-", "1"}]], "&"}], "]"}], "-", 
   SuperscriptBox[
    RowBox[{"P", "[", "x", "]"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.643779704796977*^9, 3.6437797070265493`*^9}, {
  3.6437797375743313`*^9, 3.643779767961553*^9}, {3.643780683279195*^9, 
  3.6437806834401913`*^9}},ExpressionUUID->"0120d33e-d6c4-4b47-a0dd-\
86f7e3c79e64"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915825474716*^9, 3.6449750402103357`*^9, 
  3.6644983571246634`*^9, 3.7246197157202587`*^9, 3.7247087790296907`*^9, 
  3.7249743817082367`*^9, 3.724974511742654*^9, 
  3.7249745790840607`*^9},ExpressionUUID->"8280450a-03fb-4112-a1df-\
8ca349a8dece"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915825474716*^9, 3.6449750402103357`*^9, 
  3.6644983571246634`*^9, 3.7246197157202587`*^9, 3.7247087790296907`*^9, 
  3.7249743817082367`*^9, 3.724974511742654*^9, 
  3.724974579092361*^9},ExpressionUUID->"92e0d7e9-98aa-4cb6-83cc-\
0035332fab8d"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.643779843830719*^9, 3.643780144210911*^9, 3.6437801877768917`*^9, 
   3.6437802185669737`*^9, 3.6437803307302628`*^9, {3.6437804545190268`*^9, 
   3.643780468710733*^9}, 3.643780606335305*^9, 3.643780679615542*^9, 
   3.643780885484857*^9, 3.6437814552892513`*^9, 3.643781517086753*^9, {
   3.6437837296449747`*^9, 3.643783775916955*^9}, 3.6437845001600246`*^9, 
   3.643787173493791*^9, 3.6437887564824467`*^9, 3.643789343916033*^9, 
   3.643885449758684*^9, 3.6438914127987423`*^9, 3.644871302321957*^9, 
   3.644871398849353*^9, 3.6448768898418093`*^9, 3.6448773785921297`*^9, 
   3.6448782013316383`*^9, 3.6448919405075903`*^9, 3.644892092029368*^9, 
   3.644892526173052*^9, 3.644892563765336*^9, {3.644893308515032*^9, 
   3.64489333719731*^9}, {3.644893556006043*^9, 3.644893569370574*^9}, 
   3.644893871368581*^9, 3.644893979124606*^9, 3.6448940145405273`*^9, 
   3.6448944694144793`*^9, 3.644912978790361*^9, 3.644913058067047*^9, 
   3.6449131409036016`*^9, {3.644913667118155*^9, 3.644913695990155*^9}, 
   3.64491384898378*^9, 3.64491390220196*^9, 3.644914221326846*^9, {
   3.644914361443707*^9, 3.6449143875285254`*^9}, 3.6449145561495237`*^9, 
   3.644915105326138*^9, 3.644915605064308*^9, 3.644915825478937*^9, 
   3.644975040215186*^9, 3.664498357134377*^9, 3.724619715742237*^9, 
   3.724708779049602*^9, 3.724974381727825*^9, 3.724974511761141*^9, 
   3.724974579102934*^9},ExpressionUUID->"9bffbb04-256e-4b40-a6d1-\
4107807f3bca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FindMultivariablePolynomial", "[", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
    RowBox[{
     FractionBox[
      RowBox[{"P", "[", 
       RowBox[{"#1", "+", "#2"}], "]"}], 
      RowBox[{"P", "[", "#1", "]"}]], "&"}], "]"}], "-", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{"P", "[", 
      RowBox[{"x", "+", "y"}], "]"}], 
     RowBox[{"P", "[", "x", "]"}]], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.643780894567342*^9, 3.643780897187273*^9}, {
  3.643783740583877*^9, 
  3.643783740760754*^9}},ExpressionUUID->"556180c2-69f4-469b-80b7-\
253bea5045d9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.6449158255133467`*^9, 3.644975040247835*^9, 
  3.664498357168605*^9, 3.724619715855095*^9, 3.724708779141176*^9, 
  3.724974381818598*^9, 3.72497451185811*^9, 
  3.724974579199711*^9},ExpressionUUID->"f1a8d1c3-c657-4b34-a4c7-\
fa7e2ee2a732"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.6449158255133467`*^9, 3.644975040247835*^9, 
  3.664498357168605*^9, 3.724619715855095*^9, 3.724708779141176*^9, 
  3.724974381818598*^9, 3.72497451185811*^9, 
  3.724974579208419*^9},ExpressionUUID->"15387447-0f3e-417f-9251-\
0e0f431c67a3"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.643780897800064*^9, 3.643781455368223*^9, 3.643781519395512*^9, {
   3.64378374107094*^9, 3.6437837765897617`*^9}, 3.6437845009572353`*^9, 
   3.643787192614277*^9, 3.643787568812612*^9, 3.643788757580039*^9, 
   3.64378934490169*^9, 3.643885449808111*^9, 3.643891412847002*^9, 
   3.644871302483975*^9, 3.64487139908101*^9, 3.64487688991098*^9, 
   3.6448773786304502`*^9, 3.644878201454464*^9, 3.644891943325246*^9, 
   3.6448920953032227`*^9, {3.644892554166974*^9, 3.64489256379834*^9}, {
   3.644893308586443*^9, 3.6448933374461613`*^9}, 3.644893569748659*^9, 
   3.6448938714224567`*^9, 3.644893979173038*^9, 3.644894014592005*^9, 
   3.644894469450835*^9, 3.644913058235135*^9, 3.644913140933731*^9, {
   3.644913667158345*^9, 3.6449136960344887`*^9}, 3.644913849039939*^9, 
   3.644913902286251*^9, 3.644914221456648*^9, {3.644914361574926*^9, 
   3.6449143875818863`*^9}, 3.644914556165494*^9, 3.644915105356114*^9, 
   3.644915605084701*^9, 3.644915825521839*^9, 3.6449750402543783`*^9, 
   3.664498357178623*^9, 3.7246197158768044`*^9, 3.724708779161601*^9, 
   3.7249743818376913`*^9, 3.724974511878335*^9, 
   3.724974579219418*^9},ExpressionUUID->"74af069d-54b7-4e51-8106-\
82f611568512"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FindMultivariablePolynomial", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"P", "[", 
         RowBox[{"#1", "+", "#2"}], "]"}], 
        RowBox[{"P", "[", "#1", "]"}]], "+", 
       RowBox[{"P", "[", 
        RowBox[{
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#2", 
          RowBox[{"-", "1"}]]}], "]"}]}], "&"}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"P", "[", 
        RowBox[{"x", "+", "y"}], "]"}], 
       RowBox[{"P", "[", "x", "]"}]], "+", 
      RowBox[{"P", "[", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]]}], "]"}]}], ")"}]}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.643729839977106*^9, 3.643729855275618*^9}, {
  3.643779690196727*^9, 3.643779690411227*^9}, {3.643779741910886*^9, 
  3.643779742051453*^9}, {3.643780685499816*^9, 3.643780722502768*^9}, {
  3.64378075354062*^9, 3.643780771309593*^9}, {3.64378152522815*^9, 
  3.643781526981512*^9}, {3.643783688802127*^9, 
  3.643783688984777*^9}},ExpressionUUID->"839e2371-9f05-4692-b4b7-\
9b07228185fe"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.64491582556106*^9, 3.644975040297408*^9, 
  3.664498357221106*^9, 3.7246197159762287`*^9, 3.724708779257195*^9, 
  3.724974381945342*^9, 3.7249745119749613`*^9, 
  3.724974579329629*^9},ExpressionUUID->"a0260bc1-568d-4d23-8ead-\
a1b8cec9d869"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.64491582556106*^9, 3.644975040297408*^9, 
  3.664498357221106*^9, 3.7246197159762287`*^9, 3.724708779257195*^9, 
  3.724974381945342*^9, 3.7249745119749613`*^9, 
  3.724974579337841*^9},ExpressionUUID->"a614ac81-18f6-4042-9f58-\
f707ae690d21"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"130", " ", "x"}], "+", 
       SuperscriptBox["x", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox["y", "12"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "343"}], "-", 
    RowBox[{"19110", " ", "x"}], "-", 
    RowBox[{"354900", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"2197000", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"147", " ", 
     SuperscriptBox["x", "4"]}], "+", 
    RowBox[{"5460", " ", 
     SuperscriptBox["x", "5"]}], "+", 
    RowBox[{"50700", " ", 
     SuperscriptBox["x", "6"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["x", "8"]}], "-", 
    RowBox[{"390", " ", 
     SuperscriptBox["x", "9"]}], "+", 
    SuperscriptBox["x", "12"], "-", 
    RowBox[{"390", " ", 
     SuperscriptBox["y", "21"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "21"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "22"]}], "+", 
    RowBox[{"12", " ", "x", " ", 
     SuperscriptBox["y", "23"]}], "+", 
    SuperscriptBox["y", "24"], "+", 
    RowBox[{"y", " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "3"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "4"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "5"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "6"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "7"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "8"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "9"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "10"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "11"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "12"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "13"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "14"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "15"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "16"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "17"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "18"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "19"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "20"], " ", "$Failed"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.64491582556106*^9, 3.644975040297408*^9, 
  3.664498357221106*^9, 3.7246197159762287`*^9, 3.724708779257195*^9, 
  3.724974381945342*^9, 3.7249745119749613`*^9, 
  3.7249745807862186`*^9},ExpressionUUID->"10f9274b-8feb-4b5a-afb3-\
1597fc765979"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"130", " ", "x"}], "+", 
       SuperscriptBox["x", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox["y", "12"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "343"}], "-", 
    RowBox[{"19110", " ", "x"}], "-", 
    RowBox[{"354900", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"2197000", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"147", " ", 
     SuperscriptBox["x", "4"]}], "+", 
    RowBox[{"5460", " ", 
     SuperscriptBox["x", "5"]}], "+", 
    RowBox[{"50700", " ", 
     SuperscriptBox["x", "6"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["x", "8"]}], "-", 
    RowBox[{"390", " ", 
     SuperscriptBox["x", "9"]}], "+", 
    SuperscriptBox["x", "12"], "-", 
    RowBox[{"19110", " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"709800", " ", "x", " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"6591000", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "13"]}], "+", 
    RowBox[{"588", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "13"]}], "+", 
    RowBox[{"27300", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "13"]}], "+", 
    RowBox[{"304200", " ", 
     SuperscriptBox["x", "5"], " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"168", " ", 
     SuperscriptBox["x", "7"], " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"3510", " ", 
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["y", "13"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["x", "11"], " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"354900", " ", 
     SuperscriptBox["y", "14"]}], "-", 
    RowBox[{"6591000", " ", "x", " ", 
     SuperscriptBox["y", "14"]}], "+", 
    RowBox[{"882", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "14"]}], "+", 
    RowBox[{"54600", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "14"]}], "+", 
    RowBox[{"760500", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "14"]}], "-", 
    RowBox[{"588", " ", 
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["y", "14"]}], "-", 
    RowBox[{"14040", " ", 
     SuperscriptBox["x", "7"], " ", 
     SuperscriptBox["y", "14"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["x", "10"], " ", 
     SuperscriptBox["y", "14"]}], "-", 
    RowBox[{"2197000", " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"588", " ", "x", " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"54600", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"1014000", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "15"]}], "-", 
    RowBox[{"1176", " ", 
     SuperscriptBox["x", "5"], " ", 
     SuperscriptBox["y", "15"]}], "-", 
    RowBox[{"32760", " ", 
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["x", "9"], " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"147", " ", 
     SuperscriptBox["y", "16"]}], "+", 
    RowBox[{"27300", " ", "x", " ", 
     SuperscriptBox["y", "16"]}], "+", 
    RowBox[{"760500", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "16"]}], "-", 
    RowBox[{"1470", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "16"]}], "-", 
    RowBox[{"49140", " ", 
     SuperscriptBox["x", "5"], " ", 
     SuperscriptBox["y", "16"]}], "+", 
    RowBox[{"495", " ", 
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["y", "16"]}], "+", 
    RowBox[{"5460", " ", 
     SuperscriptBox["y", "17"]}], "+", 
    RowBox[{"304200", " ", "x", " ", 
     SuperscriptBox["y", "17"]}], "-", 
    RowBox[{"1176", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "17"]}], "-", 
    RowBox[{"49140", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "17"]}], "+", 
    RowBox[{"792", " ", 
     SuperscriptBox["x", "7"], " ", 
     SuperscriptBox["y", "17"]}], "+", 
    RowBox[{"50700", " ", 
     SuperscriptBox["y", "18"]}], "-", 
    RowBox[{"588", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "18"]}], "-", 
    RowBox[{"32760", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "18"]}], "+", 
    RowBox[{"924", " ", 
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["y", "18"]}], "-", 
    RowBox[{"168", " ", "x", " ", 
     SuperscriptBox["y", "19"]}], "-", 
    RowBox[{"14040", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "19"]}], "+", 
    RowBox[{"792", " ", 
     SuperscriptBox["x", "5"], " ", 
     SuperscriptBox["y", "19"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["y", "20"]}], "-", 
    RowBox[{"3510", " ", "x", " ", 
     SuperscriptBox["y", "20"]}], "+", 
    RowBox[{"495", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "20"]}], "-", 
    RowBox[{"390", " ", 
     SuperscriptBox["y", "21"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "21"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "22"]}], "+", 
    RowBox[{"12", " ", "x", " ", 
     SuperscriptBox["y", "23"]}], "+", 
    SuperscriptBox["y", "24"], "+", 
    RowBox[{"y", " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "3"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "4"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "5"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "6"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "7"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "8"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "9"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "10"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "11"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "12"], " ", "$Failed"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.64491582556106*^9, 3.644975040297408*^9, 
  3.664498357221106*^9, 3.7246197159762287`*^9, 3.724708779257195*^9, 
  3.724974381945342*^9, 3.7249745119749613`*^9, 
  3.7249745830185738`*^9},ExpressionUUID->"496e289a-1e0c-4a60-9e51-\
3328264dabad"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["y", "12"], " ", "$Failed"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"66", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "22"]}], "+", 
    RowBox[{"12", " ", "x", " ", 
     SuperscriptBox["y", "23"]}], "+", 
    SuperscriptBox["y", "24"], "+", "$Failed", "+", 
    RowBox[{"y", " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "3"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "4"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "5"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "6"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "7"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "8"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "9"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "10"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "11"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "12"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "13"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "14"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "15"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "16"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "17"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "18"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "19"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "20"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "21"], " ", "$Failed"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.64491582556106*^9, 3.644975040297408*^9, 
  3.664498357221106*^9, 3.7246197159762287`*^9, 3.724708779257195*^9, 
  3.724974381945342*^9, 3.7249745119749613`*^9, 
  3.7249745885436068`*^9},ExpressionUUID->"f1680096-0de3-48b0-ad56-\
d4413c1bf133"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.956741`", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6437884748332663`*^9, {3.643788536630952*^9, 3.643788547247558*^9}, 
   3.6437886891273413`*^9, 3.643788760185714*^9, 3.6437893466713943`*^9, 
   3.6438854509451923`*^9, 3.643891414535078*^9, 3.644871304921782*^9, 
   3.644871401414864*^9, 3.644876892266921*^9, 3.644877380562643*^9, 
   3.644878204339205*^9, 3.6448919452166853`*^9, 3.6448920971602573`*^9, 
   3.644892565742361*^9, {3.644893309666337*^9, 3.644893338347918*^9}, 
   3.644893571549457*^9, 3.644893878038189*^9, 3.644893981693108*^9, 
   3.6448940184997396`*^9, 3.644894473094389*^9, 3.644913108532333*^9, 
   3.644913144012527*^9, 3.6449136717350616`*^9, 3.6449137067292013`*^9, 
   3.644913858823341*^9, 3.644913904288052*^9, 3.6449142232053013`*^9, {
   3.644914375137433*^9, 3.644914402400915*^9}, 3.6449145708072443`*^9, 
   3.644915119821273*^9, 3.6449156207681103`*^9, 3.644915841717927*^9, 
   3.644975054326426*^9, 3.664498369095223*^9, 3.724619728037764*^9, 
   3.724708790284998*^9, 3.724974393147476*^9, 3.724974522650311*^9, 
   3.724974590279628*^9},ExpressionUUID->"18b40db6-bd37-45c6-84aa-\
108bd7fa07f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindMultivariablePolynomial", "[", 
   RowBox[{"{", 
    RowBox[{"d", ",", "t"}], "}"}], "]"}], "[", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"d", ",", "t"}], "}"}], ",", 
    RowBox[{
     SuperscriptBox["d", "10"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "-", "d", "-", "t", "+", 
        RowBox[{"d", " ", "t"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "t", "+", 
        SuperscriptBox["t", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d", "+", 
       RowBox[{"2", " ", "d", " ", "t"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.643788309341351*^9, 3.643788316844083*^9}, {
  3.643788769190216*^9, 
  3.643788791778534*^9}},ExpressionUUID->"03f07fa0-1f8a-45d1-83ae-\
642cf8a6a86a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"d", ",", "t"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`d, $CellContext`t}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915841777822*^9, 3.644975054460063*^9, 
  3.6644983692005033`*^9, 3.724619728245533*^9, 3.72470879039459*^9, 
  3.724974393273986*^9, 3.7249745227636023`*^9, 
  3.724974590396017*^9},ExpressionUUID->"e023a3ab-e810-4236-ba71-\
7a61f5e7a778"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915841777822*^9, 3.644975054460063*^9, 
  3.6644983692005033`*^9, 3.724619728245533*^9, 3.72470879039459*^9, 
  3.724974393273986*^9, 3.7249745227636023`*^9, 
  3.7249745904064713`*^9},ExpressionUUID->"d6002622-fe54-43b3-b8dd-\
bd67b32cfddc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["d", "10"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "-", "d", "-", "t", "+", 
     RowBox[{"d", " ", "t"}]}], ")"}], "4"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "t", "+", 
     SuperscriptBox["t", "2"]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "d", "+", 
    RowBox[{"2", " ", "d", " ", "t"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"2", " ", "d", " ", 
     SuperscriptBox["t", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6437883191944323`*^9, 3.643788348338757*^9}, {
   3.643788761622875*^9, 3.643788792525875*^9}, 3.643789347750927*^9, 
   3.643885451247939*^9, 3.643891414562484*^9, 3.644871305228537*^9, 
   3.6448714016720324`*^9, 3.644876892408105*^9, 3.644877380621491*^9, 
   3.644878204652555*^9, 3.6448919464462833`*^9, 3.644892098259639*^9, 
   3.644892566068981*^9, {3.644893310736889*^9, 3.644893338498252*^9}, 
   3.6448935716054153`*^9, 3.644893878101162*^9, 3.644893981823812*^9, 
   3.644894018593646*^9, 3.644894473303731*^9, 3.644913144236909*^9, 
   3.644913904502141*^9, 3.644914223376664*^9, 3.644914402484721*^9, 
   3.644914570846467*^9, 3.644915119920911*^9, 3.64491562088056*^9, 
   3.6449158417844543`*^9, 3.644975054466241*^9, 3.664498369211999*^9, 
   3.724619728266749*^9, 3.724708790415567*^9, 3.7249743932937527`*^9, 
   3.724974522783283*^9, 
   3.724974590419758*^9},ExpressionUUID->"fa34b0c7-650f-41d0-a669-\
e7b04f9ad334"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindMultivariablePolynomial", "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], ",", 
    RowBox[{"-", 
     SuperscriptBox["x", 
      RowBox[{"-", "2"}]]}]}], " ", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6437855520345707`*^9, 3.6437855981004257`*^9}, {
  3.643785726351591*^9, 3.643785742289819*^9}, {3.643785776966511*^9, 
  3.643785807725706*^9}, {3.6437858487930603`*^9, 
  3.643785849543015*^9}},ExpressionUUID->"7dcc8545-daa2-49d9-a43c-\
3def3d89faec"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915841821576*^9, 3.644975054504065*^9, 
  3.664498369247479*^9, 3.724619728365728*^9, 3.724708790517874*^9, 
  3.72497439337822*^9, 3.724974522878693*^9, 
  3.7249745905104523`*^9},ExpressionUUID->"f83aa768-9e99-4aca-a052-\
71d9e98ae298"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915841821576*^9, 3.644975054504065*^9, 
  3.664498369247479*^9, 3.724619728365728*^9, 3.724708790517874*^9, 
  3.72497439337822*^9, 3.724974522878693*^9, 
  3.7249745905203447`*^9},ExpressionUUID->"b91b7908-2df0-4bce-82c9-\
39de2216f0a1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]]}]], "Output",
 CellChangeTimes->{{3.643785780393005*^9, 3.6437858087203827`*^9}, 
   3.643785878220111*^9, 3.643785910058611*^9, 3.6437859452230663`*^9, 
   3.643785988099873*^9, 3.643786058403986*^9, 3.64378831991897*^9, 
   3.643788793396593*^9, 3.64378934900111*^9, 3.6438854513184633`*^9, 
   3.6438914146017714`*^9, 3.64487130533316*^9, 3.6448714017956753`*^9, 
   3.644876892467814*^9, 3.6448773806555033`*^9, 3.644878204730453*^9, 
   3.644891946525243*^9, 3.64489209833384*^9, 3.644892566136922*^9, {
   3.644893310881988*^9, 3.644893338575447*^9}, 3.6448935716383*^9, 
   3.644893878130972*^9, 3.6448939818848343`*^9, 3.6448940186759987`*^9, 
   3.6448944734421186`*^9, 3.6449131442882223`*^9, 3.644913904592214*^9, 
   3.644914223485093*^9, 3.644914402544075*^9, 3.644914570882822*^9, 
   3.644915119964345*^9, 3.644915620924963*^9, 3.644915841827804*^9, 
   3.644975054510786*^9, 3.664498369258664*^9, 3.724619728386574*^9, 
   3.724708790538509*^9, 3.7249743933978653`*^9, 3.724974522898794*^9, 
   3.724974590531739*^9},ExpressionUUID->"3b75c0b1-cd24-4982-bb1e-\
c731e20a9cbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindMultivariablePolynomial", "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       SuperscriptBox["y", "3"], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "5"]}], "+", 
       SuperscriptBox["y", "6"]}], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "y", "-", 
         SuperscriptBox["y", "4"], "+", 
         SuperscriptBox["y", "5"]}], ")"}]}]]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.643785473934918*^9, 
  3.643785498718059*^9}},ExpressionUUID->"5475d802-8574-48a8-b609-\
73f6b4aab18f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915841873805*^9, 3.644975054556271*^9, 
  3.6644983692973137`*^9, 3.7246197284793262`*^9, 3.7247087906346273`*^9, 
  3.724974393492794*^9, 3.72497452299596*^9, 
  3.724974590621887*^9},ExpressionUUID->"07f75e3b-c0f9-48bf-b141-\
b0093100514f"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915841873805*^9, 3.644975054556271*^9, 
  3.6644983692973137`*^9, 3.7246197284793262`*^9, 3.7247087906346273`*^9, 
  3.724974393492794*^9, 3.72497452299596*^9, 
  3.72497459063229*^9},ExpressionUUID->"e9aa053d-9b70-400e-88ae-36a553d9b34b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "+", "y"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["x", "9"]}], "-", 
      RowBox[{"x", " ", "y"}], "+", 
      RowBox[{
       SuperscriptBox["x", "8"], " ", "y"}], "+", 
      SuperscriptBox["y", "2"], "+", 
      SuperscriptBox["y", "5"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y", "-", 
      SuperscriptBox["y", "4"], "+", 
      SuperscriptBox["y", "5"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.6437855390370913`*^9, 3.6437860011936398`*^9, 3.643786047944118*^9, 
   3.643788320843585*^9, 3.643788794095477*^9, 3.643789349947681*^9, 
   3.643885451402108*^9, 3.6438914146681547`*^9, 3.6448713060941687`*^9, 
   3.644871402060761*^9, 3.644876892530652*^9, 3.644877380707004*^9, 
   3.6448782049357643`*^9, 3.644891946579232*^9, 3.644892098390806*^9, 
   3.6448925662076473`*^9, {3.644893310948028*^9, 3.6448933387476892`*^9}, 
   3.64489357168841*^9, 3.6448938781733294`*^9, 3.644893981959896*^9, 
   3.644894018750167*^9, 3.644894473574319*^9, 3.6449131443387003`*^9, 
   3.6449139046891212`*^9, 3.6449142237573223`*^9, 3.644914402590506*^9, 
   3.6449145709180307`*^9, 3.64491512001647*^9, 3.644915620974843*^9, 
   3.644915841880374*^9, 3.6449750545636873`*^9, 3.664498369308446*^9, 
   3.724619728501506*^9, 3.7247087906553392`*^9, 3.724974393512609*^9, 
   3.724974523015983*^9, 
   3.724974590644197*^9},ExpressionUUID->"4ce6bb3a-7a1e-4f2a-94fd-\
0ea103d92acf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindVerifiedMultivariablePolynomial", "[", 
    RowBox[{"84", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "500"}]]}], "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "]"}], "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"P", "[", 
      RowBox[{"#1", "+", "#2"}], "]"}], 
     RowBox[{"P", "[", "#1", "]"}]], "+", 
    RowBox[{"P", "[", 
     RowBox[{
      SuperscriptBox["#1", "2"], "+", 
      SuperscriptBox["#2", 
       RowBox[{"-", "1"}]]}], "]"}]}], "&"}], "]"}]], "Input",
 CellChangeTimes->{{3.643783480357176*^9, 3.643783483596861*^9}, {
   3.643783611255939*^9, 3.643783633597768*^9}, {3.64378378805348*^9, 
   3.643783812258731*^9}, 
   3.643784509469309*^9},ExpressionUUID->"55874675-8ae2-4157-83f3-\
22d3ce52d1a3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.644915841952675*^9, 3.644975054650612*^9, 
  3.664498369380661*^9, 3.724619728608445*^9, 3.724708790858924*^9, 
  3.724974393611658*^9, 3.72497452311277*^9, 
  3.724974590731542*^9},ExpressionUUID->"c482a397-2e75-45d6-8a3e-\
202fa9003629"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{3.644915841952675*^9, 3.644975054650612*^9, 
  3.664498369380661*^9, 3.724619728608445*^9, 3.724708790858924*^9, 
  3.724974393611658*^9, 3.72497452311277*^9, 
  3.7249745907405233`*^9},ExpressionUUID->"2830d9c2-941f-4906-aa9a-\
5c43c05b13a0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"130", " ", "x"}], "+", 
       SuperscriptBox["x", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox["y", "12"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "343"}], "-", 
    RowBox[{"19110", " ", "x"}], "-", 
    RowBox[{"354900", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"2197000", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"147", " ", 
     SuperscriptBox["x", "4"]}], "+", 
    RowBox[{"5460", " ", 
     SuperscriptBox["x", "5"]}], "+", 
    RowBox[{"50700", " ", 
     SuperscriptBox["x", "6"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["x", "8"]}], "-", 
    RowBox[{"390", " ", 
     SuperscriptBox["x", "9"]}], "+", 
    SuperscriptBox["x", "12"], "-", 
    RowBox[{"390", " ", 
     SuperscriptBox["y", "21"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "21"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "22"]}], "+", 
    RowBox[{"12", " ", "x", " ", 
     SuperscriptBox["y", "23"]}], "+", 
    SuperscriptBox["y", "24"], "+", 
    RowBox[{"y", " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "3"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "4"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "5"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "6"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "7"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "8"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "9"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "10"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "11"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "12"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "13"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "14"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "15"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "16"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "17"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "18"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "19"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "20"], " ", "$Failed"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.644915841952675*^9, 3.644975054650612*^9, 
  3.664498369380661*^9, 3.724619728608445*^9, 3.724708790858924*^9, 
  3.724974393611658*^9, 3.72497452311277*^9, 
  3.724974592157731*^9},ExpressionUUID->"840374b5-df9a-4676-8820-\
d060c9978561"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"130", " ", "x"}], "+", 
       SuperscriptBox["x", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox["y", "12"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "343"}], "-", 
    RowBox[{"19110", " ", "x"}], "-", 
    RowBox[{"354900", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"2197000", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"147", " ", 
     SuperscriptBox["x", "4"]}], "+", 
    RowBox[{"5460", " ", 
     SuperscriptBox["x", "5"]}], "+", 
    RowBox[{"50700", " ", 
     SuperscriptBox["x", "6"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["x", "8"]}], "-", 
    RowBox[{"390", " ", 
     SuperscriptBox["x", "9"]}], "+", 
    SuperscriptBox["x", "12"], "-", 
    RowBox[{"19110", " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"709800", " ", "x", " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"6591000", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "13"]}], "+", 
    RowBox[{"588", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "13"]}], "+", 
    RowBox[{"27300", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "13"]}], "+", 
    RowBox[{"304200", " ", 
     SuperscriptBox["x", "5"], " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"168", " ", 
     SuperscriptBox["x", "7"], " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"3510", " ", 
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["y", "13"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["x", "11"], " ", 
     SuperscriptBox["y", "13"]}], "-", 
    RowBox[{"354900", " ", 
     SuperscriptBox["y", "14"]}], "-", 
    RowBox[{"6591000", " ", "x", " ", 
     SuperscriptBox["y", "14"]}], "+", 
    RowBox[{"882", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "14"]}], "+", 
    RowBox[{"54600", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "14"]}], "+", 
    RowBox[{"760500", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "14"]}], "-", 
    RowBox[{"588", " ", 
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["y", "14"]}], "-", 
    RowBox[{"14040", " ", 
     SuperscriptBox["x", "7"], " ", 
     SuperscriptBox["y", "14"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["x", "10"], " ", 
     SuperscriptBox["y", "14"]}], "-", 
    RowBox[{"2197000", " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"588", " ", "x", " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"54600", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"1014000", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "15"]}], "-", 
    RowBox[{"1176", " ", 
     SuperscriptBox["x", "5"], " ", 
     SuperscriptBox["y", "15"]}], "-", 
    RowBox[{"32760", " ", 
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["x", "9"], " ", 
     SuperscriptBox["y", "15"]}], "+", 
    RowBox[{"147", " ", 
     SuperscriptBox["y", "16"]}], "+", 
    RowBox[{"27300", " ", "x", " ", 
     SuperscriptBox["y", "16"]}], "+", 
    RowBox[{"760500", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "16"]}], "-", 
    RowBox[{"1470", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "16"]}], "-", 
    RowBox[{"49140", " ", 
     SuperscriptBox["x", "5"], " ", 
     SuperscriptBox["y", "16"]}], "+", 
    RowBox[{"495", " ", 
     SuperscriptBox["x", "8"], " ", 
     SuperscriptBox["y", "16"]}], "+", 
    RowBox[{"5460", " ", 
     SuperscriptBox["y", "17"]}], "+", 
    RowBox[{"304200", " ", "x", " ", 
     SuperscriptBox["y", "17"]}], "-", 
    RowBox[{"1176", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "17"]}], "-", 
    RowBox[{"49140", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "17"]}], "+", 
    RowBox[{"792", " ", 
     SuperscriptBox["x", "7"], " ", 
     SuperscriptBox["y", "17"]}], "+", 
    RowBox[{"50700", " ", 
     SuperscriptBox["y", "18"]}], "-", 
    RowBox[{"588", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "18"]}], "-", 
    RowBox[{"32760", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "18"]}], "+", 
    RowBox[{"924", " ", 
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["y", "18"]}], "-", 
    RowBox[{"168", " ", "x", " ", 
     SuperscriptBox["y", "19"]}], "-", 
    RowBox[{"14040", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "19"]}], "+", 
    RowBox[{"792", " ", 
     SuperscriptBox["x", "5"], " ", 
     SuperscriptBox["y", "19"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["y", "20"]}], "-", 
    RowBox[{"3510", " ", "x", " ", 
     SuperscriptBox["y", "20"]}], "+", 
    RowBox[{"495", " ", 
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["y", "20"]}], "-", 
    RowBox[{"390", " ", 
     SuperscriptBox["y", "21"]}], "+", 
    RowBox[{"220", " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "21"]}], "+", 
    RowBox[{"66", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "22"]}], "+", 
    RowBox[{"12", " ", "x", " ", 
     SuperscriptBox["y", "23"]}], "+", 
    SuperscriptBox["y", "24"], "+", 
    RowBox[{"y", " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "3"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "4"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "5"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "6"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "7"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "8"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "9"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "10"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "11"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "12"], " ", "$Failed"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.644915841952675*^9, 3.644975054650612*^9, 
  3.664498369380661*^9, 3.724619728608445*^9, 3.724708790858924*^9, 
  3.724974393611658*^9, 3.72497452311277*^9, 
  3.7249745944659233`*^9},ExpressionUUID->"74a0316a-2e2e-4355-8d87-\
f42162cd40c8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["y", "12"], " ", "$Failed"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"66", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "22"]}], "+", 
    RowBox[{"12", " ", "x", " ", 
     SuperscriptBox["y", "23"]}], "+", 
    SuperscriptBox["y", "24"], "+", "$Failed", "+", 
    RowBox[{"y", " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "3"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "4"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "5"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "6"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "7"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "8"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "9"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "10"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "11"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "12"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "13"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "14"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "15"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "16"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "17"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "18"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "19"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "20"], " ", "$Failed"}], "+", 
    RowBox[{
     SuperscriptBox["y", "21"], " ", "$Failed"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.644915841952675*^9, 3.644975054650612*^9, 
  3.664498369380661*^9, 3.724619728608445*^9, 3.724708790858924*^9, 
  3.724974393611658*^9, 3.72497452311277*^9, 
  3.724974600023141*^9},ExpressionUUID->"6c5ceddf-17e1-4297-b3fa-\
46dc7183cd59"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"130", " ", "x"}], "+", 
       SuperscriptBox["x", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox["y", "12"]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "-", 
     RowBox[{"130", " ", "x"}], "+", 
     SuperscriptBox["x", "4"], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["x", "2"], " ", "y"}], "-", 
     RowBox[{"520", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "6"], " ", "y"}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"780", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"910", " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"16900", " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"130", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"520", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "10"], " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"780", " ", "x", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"910", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"16900", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"130", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"130", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"130", " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"4", " ", "x", " ", 
      SuperscriptBox["y", "7"]}], "+", 
     SuperscriptBox["y", "8"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"49", "+", 
     RowBox[{"1820", " ", "x"}], "+", 
     RowBox[{"16900", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"260", " ", 
      SuperscriptBox["x", "5"]}], "+", 
     SuperscriptBox["x", "8"], "+", 
     RowBox[{"392", " ", 
      SuperscriptBox["x", "2"], " ", "y"}], "+", 
     RowBox[{"14560", " ", 
      SuperscriptBox["x", "3"], " ", "y"}], "+", 
     RowBox[{"135200", " ", 
      SuperscriptBox["x", "4"], " ", "y"}], "-", 
     RowBox[{"112", " ", 
      SuperscriptBox["x", "6"], " ", "y"}], "-", 
     RowBox[{"2080", " ", 
      SuperscriptBox["x", "7"], " ", "y"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "10"], " ", "y"}], "+", 
     RowBox[{"1372", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"50960", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"473200", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"392", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"7280", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["x", "12"], " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"12740", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"473200", " ", "x", " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"4394000", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"3640", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"67600", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"2744", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"101920", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"946140", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"784", " ", 
      SuperscriptBox["x", "10"], " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"14560", " ", 
      SuperscriptBox["x", "11"], " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["x", "14"], " ", 
      SuperscriptBox["y", "3"]}], "-", 
     RowBox[{"735", " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"27300", " ", "x", " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"317200", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"2366000", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"21969790", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"3900", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"18200", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"338000", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"3415", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"127400", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"1181700", " ", 
      SuperscriptBox["x", "10"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"980", " ", 
      SuperscriptBox["x", "12"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"18200", " ", 
      SuperscriptBox["x", "13"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["x", "16"], " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"910", " ", 
      SuperscriptBox["y", "5"]}], "-", 
     RowBox[{"16900", " ", "x", " ", 
      SuperscriptBox["y", "5"]}], "-", 
     RowBox[{"2940", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "5"]}], "-", 
     RowBox[{"109172", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "5"]}], "-", 
     RowBox[{"1140750", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "5"]}], "-", 
     RowBox[{"4732000", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "5"]}], "-", 
     RowBox[{"43939160", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"15596", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"36400", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"676000", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"2684", " ", 
      SuperscriptBox["x", "10"], " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"101920", " ", 
      SuperscriptBox["x", "11"], " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"943800", " ", 
      SuperscriptBox["x", "12"], " ", 
      SuperscriptBox["y", "5"]}], "-", 
     RowBox[{"784", " ", 
      SuperscriptBox["x", "14"], " ", 
      SuperscriptBox["y", "5"]}], "-", 
     RowBox[{"14560", " ", 
      SuperscriptBox["x", "15"], " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["x", "18"], " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{"828100", " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"30758000", " ", "x", " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"285606402", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"66820", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"241010", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"4557688", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"1645806", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"4732000", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"43921840", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"23384", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"36400", " ", 
      SuperscriptBox["x", "10"], " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"676000", " ", 
      SuperscriptBox["x", "11"], " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"1282", " ", 
      SuperscriptBox["x", "12"], " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"50960", " ", 
      SuperscriptBox["x", "13"], " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"470600", " ", 
      SuperscriptBox["x", "14"], " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"392", " ", 
      SuperscriptBox["x", "16"], " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"7280", " ", 
      SuperscriptBox["x", "17"], " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["x", "20"], " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"95550", " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"3549028", " ", "x", " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"34611720", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"61516000", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"571187408", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "7"]}], "-", 
     RowBox[{"605284", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "7"]}], "-", 
     RowBox[{"476140", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "7"]}], "-", 
     RowBox[{"8897032", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "7"]}], "-", 
     RowBox[{"1071874", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "7"]}], "-", 
     RowBox[{"2366000", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "7"]}], "-", 
     RowBox[{"21935360", " ", 
      SuperscriptBox["x", "10"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"15576", " ", 
      SuperscriptBox["x", "11"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"18200", " ", 
      SuperscriptBox["x", "12"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"338000", " ", 
      SuperscriptBox["x", "13"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"332", " ", 
      SuperscriptBox["x", "14"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"14560", " ", 
      SuperscriptBox["x", "15"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"133900", " ", 
      SuperscriptBox["x", "16"], " ", 
      SuperscriptBox["y", "7"]}], "-", 
     RowBox[{"112", " ", 
      SuperscriptBox["x", "18"], " ", 
      SuperscriptBox["y", "7"]}], "-", 
     RowBox[{"2080", " ", 
      SuperscriptBox["x", "19"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "22"], " ", 
      SuperscriptBox["y", "7"]}], "+", 
     RowBox[{"121100", " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"2300870", " ", "x", " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"1058850", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"3545472", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"33699881", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"30743180", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"285579312", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "8"]}], "-", 
     RowBox[{"569416", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "8"]}], "-", 
     RowBox[{"237278", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "8"]}], "-", 
     RowBox[{"4421188", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "8"]}], "-", 
     RowBox[{"261726", " ", 
      SuperscriptBox["x", "10"], " ", 
      SuperscriptBox["y", "8"]}], "-", 
     RowBox[{"473200", " ", 
      SuperscriptBox["x", "11"], " ", 
      SuperscriptBox["y", "8"]}], "-", 
     RowBox[{"4376890", " ", 
      SuperscriptBox["x", "12"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"3884", " ", 
      SuperscriptBox["x", "13"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"3640", " ", 
      SuperscriptBox["x", "14"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"67600", " ", 
      SuperscriptBox["x", "15"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["x", "16"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"1820", " ", 
      SuperscriptBox["x", "17"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"16640", " ", 
      SuperscriptBox["x", "18"], " ", 
      SuperscriptBox["y", "8"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["x", "20"], " ", 
      SuperscriptBox["y", "8"]}], "-", 
     RowBox[{"260", " ", 
      SuperscriptBox["x", "21"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["x", "24"], " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"8190", " ", 
      SuperscriptBox["y", "9"]}], "+", 
     RowBox[{"152100", " ", "x", " ", 
      SuperscriptBox["y", "9"]}], "+", 
     RowBox[{"112868", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "9"]}], "+", 
     RowBox[{"2095868", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "9"]}], "-", 
     RowBox[{"5850", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "9"]}], "-", 
     RowBox[{"3472", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "9"]}], "-", 
     RowBox[{"80604", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "9"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "9"]}], "-", 
     RowBox[{"742", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "9"]}], "-", 
     RowBox[{"13284", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "9"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["x", "11"], " ", 
      SuperscriptBox["y", "9"]}], "+", 
     RowBox[{"626", " ", 
      SuperscriptBox["x", "12"], " ", 
      SuperscriptBox["y", "9"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "15"], " ", 
      SuperscriptBox["y", "9"]}], "+", 
     RowBox[{"16900", " ", 
      SuperscriptBox["y", "10"]}], "-", 
     RowBox[{"3640", " ", "x", " ", 
      SuperscriptBox["y", "10"]}], "-", 
     RowBox[{"67978", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "10"]}], "-", 
     RowBox[{"8060", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "10"]}], "-", 
     RowBox[{"5418", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "10"]}], "-", 
     RowBox[{"100100", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "10"]}], "+", 
     RowBox[{"70", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "10"]}], "+", 
     RowBox[{"112", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "10"]}], "+", 
     RowBox[{"2854", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "10"]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["x", "10"], " ", 
      SuperscriptBox["y", "10"]}], "+", 
     RowBox[{"764", " ", 
      SuperscriptBox["x", "11"], " ", 
      SuperscriptBox["y", "10"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["x", "14"], " ", 
      SuperscriptBox["y", "10"]}], "-", 
     RowBox[{"910", " ", 
      SuperscriptBox["y", "11"]}], "-", 
     RowBox[{"17152", " ", "x", " ", 
      SuperscriptBox["y", "11"]}], "-", 
     RowBox[{"6240", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "11"]}], "-", 
     RowBox[{"3640", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "11"]}], "-", 
     RowBox[{"67470", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "11"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["x", "5"], " ", 
      SuperscriptBox["y", "11"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "11"]}], "+", 
     RowBox[{"1040", " ", 
      SuperscriptBox["x", "7"], " ", 
      SuperscriptBox["y", "11"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "11"]}], "+", 
     RowBox[{"516", " ", 
      SuperscriptBox["x", "10"], " ", 
      SuperscriptBox["y", "11"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "13"], " ", 
      SuperscriptBox["y", "11"]}], "-", 
     RowBox[{"63", " ", 
      SuperscriptBox["y", "12"]}], "-", 
     RowBox[{"2210", " ", "x", " ", 
      SuperscriptBox["y", "12"]}], "-", 
     RowBox[{"910", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "12"]}], "-", 
     RowBox[{"16900", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "12"]}], "+", 
     RowBox[{"77", " ", 
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox["y", "12"]}], "+", 
     RowBox[{"130", " ", 
      SuperscriptBox["x", "6"], " ", 
      SuperscriptBox["y", "12"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["x", "8"], " ", 
      SuperscriptBox["y", "12"]}], "+", 
     RowBox[{"130", " ", 
      SuperscriptBox["x", "9"], " ", 
      SuperscriptBox["y", "12"]}], "-", 
     RowBox[{
      SuperscriptBox["x", "12"], " ", 
      SuperscriptBox["y", "12"]}], "-", 
     RowBox[{"260", " ", 
      SuperscriptBox["y", "13"]}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "13"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "14"]}], "+", 
     RowBox[{"8", " ", "x", " ", 
      SuperscriptBox["y", "15"]}], "+", 
     SuperscriptBox["y", "16"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.643783612037018*^9, {3.643783657632641*^9, 3.643783686088252*^9}, {
   3.643783783571945*^9, 3.643783814248003*^9}, 3.6437838769539833`*^9, {
   3.643784508381091*^9, 3.643784510267047*^9}, 3.6437887987139587`*^9, 
   3.643789353461504*^9, 3.6438854526823874`*^9, 3.6438914166566553`*^9, 
   3.644871308688179*^9, 3.6448714044035*^9, 3.6448768946494093`*^9, 
   3.644877382866321*^9, 3.644878207588793*^9, 3.6448919491048737`*^9, 
   3.644892100562079*^9, 3.6448925682038794`*^9, {3.6448933119520597`*^9, 
   3.6448933399058867`*^9}, 3.644893573784113*^9, 3.6448938800851583`*^9, 
   3.644893985636003*^9, 3.64489402221774*^9, 3.644894477824213*^9, 
   3.6449131475986967`*^9, 3.6449139065551777`*^9, 3.64491422561485*^9, 
   3.6449144176448193`*^9, 3.644914585946665*^9, 3.64491513434811*^9, 
   3.644915636272449*^9, 3.644915858557686*^9, 3.64497506873647*^9, 
   3.664498381277585*^9, 3.724619741123124*^9, 3.724708801849966*^9, 
   3.724974405010055*^9, 3.7249745338903427`*^9, 
   3.724974601863035*^9},ExpressionUUID->"afb5962a-0492-4a76-a771-\
7c890cde0554"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], "-", "x"}], ",", 
       RowBox[{
        SuperscriptBox["x", "3"], "-", 
        RowBox[{"x", " ", "y"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "4"], "-", "x"}], 
        RowBox[{"x", "+", "y"}]], ",", 
       SuperscriptBox["y", "5"]}], "}"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6437841737411127`*^9, 3.643784184264493*^9}, 
   3.643784222222959*^9, {3.6437845178326063`*^9, 
   3.6437845183378572`*^9}},ExpressionUUID->"12636e6b-078b-4e63-9cb5-\
bc3d5273fd1b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", "3"], "-", 
     RowBox[{"x", " ", "y"}], "-", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     SuperscriptBox["y", "5"], "-", 
     RowBox[{"x", " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "5"]}], "-", 
     SuperscriptBox["y", "6"], "+", 
     RowBox[{"x", " ", 
      SuperscriptBox["y", "6"]}]}], ")"}]}], 
  RowBox[{"x", "+", "y"}]]], "Output",
 CellChangeTimes->{{3.643784176361306*^9, 3.643784184582411*^9}, 
   3.643784222980671*^9, {3.643784263018345*^9, 3.643784265229527*^9}, {
   3.643784513241152*^9, 3.64378451868431*^9}, 3.643788801018774*^9, 
   3.6437893585995913`*^9, 3.643885452853704*^9, 3.6438914167042217`*^9, 
   3.6448713087815*^9, 3.644871404482151*^9, 3.644876894757502*^9, 
   3.644877383005691*^9, 3.644878207663335*^9, 3.644891949176803*^9, 
   3.6448921007681417`*^9, 3.644892568284522*^9, {3.644893312047331*^9, 
   3.644893340038518*^9}, 3.644893573858189*^9, 3.644893880142014*^9, 
   3.644893985708569*^9, 3.644894022294827*^9, 3.644894477907872*^9, 
   3.6449131478805943`*^9, 3.64491390666888*^9, 3.644914225665743*^9, 
   3.644914417717225*^9, 3.644914586076132*^9, 3.644915134405246*^9, 
   3.644915636342724*^9, 3.6449158586069717`*^9, 3.6449750687969637`*^9, 
   3.6644983813168364`*^9, 3.724619742063849*^9, 3.724708801961234*^9, 
   3.7249744051951647`*^9, 3.724974534032707*^9, 
   3.724974601977799*^9},ExpressionUUID->"9151f35d-3c4d-4fd2-a664-\
b332f4c7a7c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], "-", "x"}], ",", 
       RowBox[{
        SuperscriptBox["x", "3"], "-", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "4"], "-", "x"}], 
        RowBox[{"x", "+", "y"}]], ",", 
       SuperscriptBox["y", "5"]}], "}"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.643784272150779*^9, 
  3.6437842772135077`*^9}},ExpressionUUID->"e03f883d-aa76-4d21-9a52-\
0175bb47bd3d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"x", "-", "y", "-", 
    SuperscriptBox["y", "4"], "+", 
    SuperscriptBox["y", "5"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.643784272820125*^9, 3.643784277542139*^9}, 
   3.6437845139265127`*^9, 3.643788801750827*^9, 3.643789359504817*^9, 
   3.643885452908741*^9, 3.643891416738174*^9, 3.6448713088338327`*^9, 
   3.64487140451805*^9, 3.644876894841247*^9, 3.6448773830532207`*^9, 
   3.644878207710458*^9, 3.644891949210396*^9, 3.644892100882297*^9, 
   3.644892568328538*^9, {3.644893312094632*^9, 3.64489334010968*^9}, 
   3.644893573917987*^9, 3.644893880176951*^9, 3.6448939857550297`*^9, 
   3.64489402235642*^9, 3.6448944779654007`*^9, 3.644913148025154*^9, 
   3.6449139067210903`*^9, 3.6449142257171917`*^9, 3.644914417772966*^9, 
   3.644914586161438*^9, 3.644915134451663*^9, 3.644915636380965*^9, 
   3.644915858631669*^9, 3.644975068840475*^9, 3.664498381344795*^9, 
   3.724619742166504*^9, 3.7247088020466146`*^9, 3.7249744053533163`*^9, 
   3.7249745341171703`*^9, 
   3.724974602064741*^9},ExpressionUUID->"e4408534-1383-4b38-a1ea-\
6843039c6c27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SchwartzZippelDeterminant", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "2"], "-", "x"}], ",", 
      RowBox[{
       SuperscriptBox["x", "3"], "-", 
       RowBox[{"x", " ", "y"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], "-", "x"}], 
       RowBox[{"x", "+", "y"}]], ",", 
      SuperscriptBox["y", "5"]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.643784257974537*^9, 
  3.643784258393241*^9}},ExpressionUUID->"3a66a2be-0360-41b6-8c64-\
bc8099bd5486"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"y", ",", "x"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`y, $CellContext`x}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.7249746021584253`*^9},ExpressionUUID->"03fa2a9c-de48-4dc1-bbda-\
818d1857da9d"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602167591*^9},ExpressionUUID->"f09be6df-0abe-4a92-aead-\
e47961131a03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"7928", ",", "x"}], "}"}]}],
  SequenceForm["evaluating at ", {7928, $CellContext`x}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.7249746021793547`*^9},ExpressionUUID->"8019a606-062e-4eae-84e6-\
6a792a943420"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17393", ",", "x"}], "}"}]}],
  SequenceForm["evaluating at ", {17393, $CellContext`x}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602189908*^9},ExpressionUUID->"76f731e4-64ac-48a6-93cb-\
dccd0980fd04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"41", ",", "39"}], "}"}]}],
  SequenceForm["evaluating at ", {41, 39}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.7249746022011423`*^9},ExpressionUUID->"06b4e4cb-0ac4-438f-b4d7-\
5d5175a703cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"62", ",", "90"}], "}"}]}],
  SequenceForm["evaluating at ", {62, 90}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602212141*^9},ExpressionUUID->"65619e5e-e1da-4e9c-89b8-\
16f10004dea6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"36", ",", "63"}], "}"}]}],
  SequenceForm["evaluating at ", {36, 63}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.7249746022233963`*^9},ExpressionUUID->"9e24cdb6-8572-4691-8eb6-\
908203915929"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"240", ",", "291"}], "}"}]}],
  SequenceForm["evaluating at ", {240, 291}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602234997*^9},ExpressionUUID->"80413106-1ce2-4868-a99c-\
58938519461f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"131", ",", "464"}], "}"}]}],
  SequenceForm["evaluating at ", {131, 464}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602246222*^9},ExpressionUUID->"4fa71fc9-94b4-41b9-9b81-\
a28b5fc391a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"139", ",", "166"}], "}"}]}],
  SequenceForm["evaluating at ", {139, 166}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602256679*^9},ExpressionUUID->"41eef6df-8206-4baa-ba3c-\
940f022b5a52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2440", ",", "1021"}], "}"}]}],
  SequenceForm["evaluating at ", {2440, 1021}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602268523*^9},ExpressionUUID->"a2342dff-afa8-4c3a-a29d-\
d091dc49718d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4058", ",", "5841"}], "}"}]}],
  SequenceForm["evaluating at ", {4058, 5841}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602282881*^9},ExpressionUUID->"a8413677-4d8c-4c02-befd-\
35c8d5b26fa7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4878", ",", "5937"}], "}"}]}],
  SequenceForm["evaluating at ", {4878, 5937}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.72497460229484*^9},ExpressionUUID->"7b1ff8eb-fca2-4c65-9ffa-\
56d2f66208d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4796", ",", "7446"}], "}"}]}],
  SequenceForm["evaluating at ", {4796, 7446}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602305437*^9},ExpressionUUID->"804318ff-e1b3-4b35-84e7-\
e7103b3dba51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"6235", ",", "23791"}], "}"}]}],
  SequenceForm["evaluating at ", {6235, 23791}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.7249746023167343`*^9},ExpressionUUID->"54433a2d-cb69-4f7c-b21a-\
6f4b28ca2e17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"76046", ",", "82186"}], "}"}]}],
  SequenceForm["evaluating at ", {76046, 82186}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602327855*^9},ExpressionUUID->"c8c04ae3-6669-4f4a-8cf6-\
dc20ff5ccaab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"148404", ",", "121744"}], "}"}]}],
  SequenceForm["evaluating at ", {148404, 121744}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602338603*^9},ExpressionUUID->"3a198f6f-ed5b-4804-acb5-\
d0565799a036"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"76986", ",", "306227"}], "}"}]}],
  SequenceForm["evaluating at ", {76986, 306227}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.7249746023495817`*^9},ExpressionUUID->"42989af9-1f0b-4a10-aa19-\
a4245d9cfea8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"138524", ",", "13429"}], "}"}]}],
  SequenceForm["evaluating at ", {138524, 13429}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.7249746023604813`*^9},ExpressionUUID->"905ca97e-ed79-4b8e-b433-\
9fc43d9f3704"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"76846", ",", "361127"}], "}"}]}],
  SequenceForm["evaluating at ", {76846, 361127}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602371337*^9},ExpressionUUID->"7f68e291-4bfb-4c23-8c59-\
80d0e3f95f09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"249954", ",", "143758"}], "}"}]}],
  SequenceForm["evaluating at ", {249954, 143758}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.7249746023839912`*^9},ExpressionUUID->"1218708d-cbd3-4229-95e3-\
e0cf5394e009"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"294049", ",", "30674"}], "}"}]}],
  SequenceForm["evaluating at ", {294049, 30674}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602398901*^9},ExpressionUUID->"13f017a0-4888-48b0-a5a6-\
74e8d1dc5306"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"87012", ",", "120090"}], "}"}]}],
  SequenceForm["evaluating at ", {87012, 120090}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.643788802402112*^9, 3.643789360344836*^9, 3.6438854529757433`*^9, 
   3.643891416772423*^9, 3.6448713088763943`*^9, 3.644871404569996*^9, 
   3.644876894887353*^9, 3.6448773831027613`*^9, 3.644878207761849*^9, 
   3.6448919492599297`*^9, 3.644892101002535*^9, 3.6448925683936977`*^9, {
   3.644893312166163*^9, 3.644893340194388*^9}, 3.644893573983161*^9, 
   3.644893880229061*^9, 3.644893985809579*^9, 3.6448940224224443`*^9, 
   3.644894478030126*^9, 3.644913148128026*^9, 3.644913906768456*^9, 
   3.644914225768498*^9, 3.644914417827155*^9, 3.644914586245462*^9, 
   3.6449151345042953`*^9, 3.6449156364225197`*^9, 3.6449158586539593`*^9, 
   3.6449750688754053`*^9, 3.6644983813676434`*^9, 3.724619742293642*^9, 
   3.724708802143734*^9, 3.724974405517268*^9, 3.724974534217103*^9, 
   3.724974602413211*^9},ExpressionUUID->"4eb33103-15d7-42e3-bfe4-\
248ca76ad1f7"]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", "3"], "-", 
     RowBox[{"x", " ", "y"}], "-", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     SuperscriptBox["y", "5"], "-", 
     RowBox[{"x", " ", 
      SuperscriptBox["y", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "5"]}], "-", 
     SuperscriptBox["y", "6"], "+", 
     RowBox[{"x", " ", 
      SuperscriptBox["y", "6"]}]}], ")"}]}], 
  RowBox[{"x", "+", "y"}]]], "Output",
 CellChangeTimes->{
  3.643784262125489*^9, 3.643784480463045*^9, 3.643784514632036*^9, 
   3.643786042822763*^9, 3.643788802484523*^9, 3.643789360431819*^9, 
   3.643885453068239*^9, 3.643891416970208*^9, 3.644871309911024*^9, 
   3.644871405048991*^9, 3.644876895172421*^9, 3.644877383349393*^9, 
   3.644878208190865*^9, 3.6448919495784597`*^9, 3.6448921014857264`*^9, 
   3.644892568858972*^9, {3.644893312615733*^9, 3.6448933405266314`*^9}, 
   3.6448935742364273`*^9, 3.644893880489605*^9, 3.644893986303473*^9, 
   3.644894022973831*^9, 3.644894478353609*^9, 3.644913148289206*^9, 
   3.644913906920013*^9, 3.644914226073373*^9, 3.644914418008264*^9, 
   3.644914586371513*^9, 3.644915134674605*^9, 3.6449156365343313`*^9, 
   3.6449158587608852`*^9, 3.644975069086706*^9, 3.664498381528311*^9, 
   3.7246197426162777`*^9, 3.724708802420618*^9, 3.72497440578187*^9, 
   3.724974534485222*^9, 
   3.724974602424667*^9},ExpressionUUID->"f6831d1b-6f09-4473-81df-\
a4b2a114b207"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SchwartzZippelDeterminant", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "2"], "-", "x"}], ",", 
      RowBox[{
       SuperscriptBox["x", "3"], "-", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], "-", "x"}], 
       RowBox[{"x", "+", "y"}]], ",", 
      SuperscriptBox["y", "5"]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.643784070431265*^9, 3.6437841063895683`*^9}, {
  3.643784228031474*^9, 
  3.6437842515758257`*^9}},ExpressionUUID->"058421a1-55f0-418d-baf1-\
8fc0dc2eabb0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"y", ",", "x"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`y, $CellContext`x}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602528693*^9},ExpressionUUID->"a2fe3db2-c3e7-4e9a-a30c-\
6fc4d28c9f6e"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602537999*^9},ExpressionUUID->"b817d605-5b36-43ff-9699-\
d3d211483f45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"7928", ",", "x"}], "}"}]}],
  SequenceForm["evaluating at ", {7928, $CellContext`x}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602550767*^9},ExpressionUUID->"facb5472-07bc-40b3-ba91-\
c95152551b3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17393", ",", "x"}], "}"}]}],
  SequenceForm["evaluating at ", {17393, $CellContext`x}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602561605*^9},ExpressionUUID->"538d8238-f563-4aed-814a-\
747d2d0eeae1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "5"}], "}"}]}],
  SequenceForm["evaluating at ", {9, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602572277*^9},ExpressionUUID->"9baa9ed2-effb-4d87-8084-\
20c813f74cad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "74"}], "}"}]}],
  SequenceForm["evaluating at ", {26, 74}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602583288*^9},ExpressionUUID->"4d48dcd6-ffe3-4cb1-ae33-\
bf4b5eee3284"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"85", ",", "90"}], "}"}]}],
  SequenceForm["evaluating at ", {85, 90}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602594222*^9},ExpressionUUID->"7fa1e6b3-b4fb-479f-89c8-\
a6cd078b6c0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"257", ",", "271"}], "}"}]}],
  SequenceForm["evaluating at ", {257, 271}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602605733*^9},ExpressionUUID->"0b3116ec-22ab-4e4c-b4dc-\
45f03fd91d87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"544", ",", "300"}], "}"}]}],
  SequenceForm["evaluating at ", {544, 300}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602616708*^9},ExpressionUUID->"f9ee6a95-d78b-4bcf-8ca5-\
a99c33316608"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"332", ",", "343"}], "}"}]}],
  SequenceForm["evaluating at ", {332, 343}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602629273*^9},ExpressionUUID->"8709d80e-6df6-4438-85c3-\
677af0319a12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1437", ",", "707"}], "}"}]}],
  SequenceForm["evaluating at ", {1437, 707}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602642396*^9},ExpressionUUID->"434aae84-7138-4056-864b-\
dfd5cd7ad0c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4239", ",", "2765"}], "}"}]}],
  SequenceForm["evaluating at ", {4239, 2765}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602653912*^9},ExpressionUUID->"93bf822f-745b-4658-babd-\
4c90e7b6143b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8458", ",", "4695"}], "}"}]}],
  SequenceForm["evaluating at ", {8458, 4695}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602664804*^9},ExpressionUUID->"8177b75c-3b6f-4bde-a7ac-\
0f4c90a5898f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16302", ",", "9423"}], "}"}]}],
  SequenceForm["evaluating at ", {16302, 9423}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602677343*^9},ExpressionUUID->"6e8b9e26-7eb8-414e-bef4-\
c58f0bb392c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33906", ",", "14785"}], "}"}]}],
  SequenceForm["evaluating at ", {33906, 14785}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602689089*^9},ExpressionUUID->"a2fd1c36-989c-4f4b-b2cd-\
6d098799f16b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"77798", ",", "5903"}], "}"}]}],
  SequenceForm["evaluating at ", {77798, 5903}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602703431*^9},ExpressionUUID->"8b486f6e-63df-4000-9115-\
2db9cb053dc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"163630", ",", "27645"}], "}"}]}],
  SequenceForm["evaluating at ", {163630, 27645}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.7249746027151003`*^9},ExpressionUUID->"eb83320b-08b6-4e11-914d-\
ad407ae3de78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25686", ",", "240448"}], "}"}]}],
  SequenceForm["evaluating at ", {25686, 240448}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.7249746027305717`*^9},ExpressionUUID->"39810a1d-99fb-4067-ba4d-\
8955476ddc2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"531053", ",", "512182"}], "}"}]}],
  SequenceForm["evaluating at ", {531053, 512182}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.7249746027421293`*^9},ExpressionUUID->"fe37f8a7-0364-44fe-8dce-\
daddb33cfb26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"791904", ",", "407562"}], "}"}]}],
  SequenceForm["evaluating at ", {791904, 407562}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.7249746027539454`*^9},ExpressionUUID->"fdae500e-8a74-4d3e-9907-\
d7b33af1ecf0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2499463", ",", "358859"}], "}"}]}],
  SequenceForm["evaluating at ", {2499463, 358859}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602764998*^9},ExpressionUUID->"b13c5f8f-2463-4abe-ae8e-\
d4b0fa0a305a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5008891", ",", "3486615"}], "}"}]}],
  SequenceForm["evaluating at ", {5008891, 3486615}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6437888087207003`*^9, 3.6437893621951838`*^9, 3.643885453106608*^9, 
   3.643891417023325*^9, 3.6448713099519567`*^9, 3.6448714050892477`*^9, 
   3.644876895232295*^9, 3.644877383396701*^9, 3.644878208245886*^9, 
   3.644891949618823*^9, 3.6448921016852713`*^9, 3.644892568930448*^9, {
   3.64489331268252*^9, 3.644893340591523*^9}, 3.644893574313182*^9, 
   3.644893880572825*^9, 3.644893986359177*^9, 3.6448940231393948`*^9, 
   3.644894478407599*^9, 3.644913148387622*^9, 3.644913906968462*^9, 
   3.6449142261476583`*^9, 3.644914418085774*^9, 3.644914586429455*^9, 
   3.6449151347132463`*^9, 3.6449156365794353`*^9, 3.6449158587986507`*^9, 
   3.6449750691717043`*^9, 3.6644983815585403`*^9, 3.724619742746908*^9, 
   3.724708802539276*^9, 3.7249744059624662`*^9, 3.724974534594953*^9, 
   3.724974602776627*^9},ExpressionUUID->"6e58a750-a490-40ff-9fb4-\
d60bd9e812fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["x", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"x", "-", "y", "-", 
    SuperscriptBox["y", "4"], "+", 
    SuperscriptBox["y", "5"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.643784110582972*^9, {3.643784175277852*^9, 3.6437841996706877`*^9}, {
   3.643784230646928*^9, 3.643784252100978*^9}, 3.6437860440467863`*^9, 
   3.643788808802849*^9, 3.6437893622883263`*^9, 3.643885453185009*^9, 
   3.643891417260825*^9, 3.644871310632869*^9, 3.644871405416019*^9, 
   3.6448768954470797`*^9, 3.644877383662566*^9, 3.644878208556282*^9, 
   3.644891949782976*^9, 3.644892101896822*^9, 3.6448925693831873`*^9, {
   3.644893313226323*^9, 3.644893340824144*^9}, 3.6448935746044693`*^9, 
   3.644893881097539*^9, 3.64489398671297*^9, 3.644894023356866*^9, 
   3.6448944789072104`*^9, 3.6449131485207567`*^9, 3.6449139070990868`*^9, 
   3.644914226398171*^9, 3.644914418361158*^9, 3.6449145866241503`*^9, 
   3.644915134826635*^9, 3.644915636769146*^9, 3.644915858984194*^9, 
   3.644975069310238*^9, 3.664498381791978*^9, 3.724619743047228*^9, 
   3.7247088028291063`*^9, 3.724974406263425*^9, 3.7249745348769627`*^9, 
   3.724974602787752*^9},ExpressionUUID->"4fccb0a5-ddb0-4229-991b-\
37150cad93d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NullSpace", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "2"], "-", "x"}], ",", 
      RowBox[{
       SuperscriptBox["x", "3"], "-", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}]}], ",", 
      RowBox[{"x", "+", "y"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], "-", "x"}], 
       RowBox[{"x", "+", "y"}]], ",", 
      SuperscriptBox["y", "5"], ",", 
      RowBox[{
       SuperscriptBox["x", "7"], "+", 
       FractionBox["y", "x"]}]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.643785288891159*^9, 
  3.643785290470912*^9}},ExpressionUUID->"94bdbc97-ba74-4521-8a8c-\
8c8a87194920"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       SuperscriptBox["y", "3"], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "5"]}], "+", 
       SuperscriptBox["y", "6"]}], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "y", "-", 
         SuperscriptBox["y", "4"], "+", 
         SuperscriptBox["y", "5"]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"x", "-", 
       SuperscriptBox["x", "8"], "+", 
       SuperscriptBox["x", "9"], "-", "y", "+", 
       RowBox[{"x", " ", "y"}], "-", 
       SuperscriptBox["y", "4"]}], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "y", "-", 
         SuperscriptBox["y", "4"], "+", 
         SuperscriptBox["y", "5"]}], ")"}]}]]}], ",", "1"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.643785290751297*^9, 3.64378936564023*^9, 3.643885453254697*^9, 
   3.6438914173388653`*^9, 3.644871310694813*^9, 3.644871405481061*^9, 
   3.644876895518012*^9, 3.644877383732669*^9, 3.644878208624058*^9, 
   3.64489194981918*^9, 3.644892101997401*^9, 3.644892569509076*^9, {
   3.6448933133134003`*^9, 3.644893340905958*^9}, 3.644893574679348*^9, 
   3.644893881146207*^9, 3.644893986805122*^9, 3.644894023733838*^9, 
   3.644894478994075*^9, 3.644913148561829*^9, 3.6449139071356153`*^9, 
   3.644914226482127*^9, 3.644914418435594*^9, 3.6449145866933727`*^9, 
   3.6449151348701153`*^9, 3.644915636829126*^9, 3.644915859048358*^9, 
   3.644975069361271*^9, 3.66449838184197*^9, 3.724619743247716*^9, 
   3.724708802939664*^9, 3.724974406469222*^9, 3.724974534983737*^9, 
   3.724974602882703*^9},ExpressionUUID->"273e1cfe-5512-4654-9777-\
95fe61c71e0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SchwartzZippelNullSpace", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], "-", "x"}], ",", 
       RowBox[{
        SuperscriptBox["x", "3"], "-", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]}], ",", 
       RowBox[{"x", "+", "y"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "4"], "-", "x"}], 
        RowBox[{"x", "+", "y"}]], ",", 
       SuperscriptBox["y", "5"], ",", 
       RowBox[{
        SuperscriptBox["x", "7"], "+", 
        FractionBox["y", "x"]}]}], "}"}]}], "}"}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.643785246400301*^9, 3.643785280990055*^9}, {
  3.6437863195740833`*^9, 
  3.643786322212459*^9}},ExpressionUUID->"840a0122-38d8-48e0-abe8-\
9a4133fdd07b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"y", ",", "x"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`y, $CellContext`x}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603014996*^9},ExpressionUUID->"dd26ffac-70ab-45f5-8bf4-\
c6c2a26e0e82"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603020835*^9},ExpressionUUID->"c7b50980-441d-459f-8dee-\
659e8d497367"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"7928", ",", "x"}], "}"}]}],
  SequenceForm["evaluating at ", {7928, $CellContext`x}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746030299473`*^9},ExpressionUUID->"2df7f928-efa7-4b8c-94da-\
52c5a6eceb84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17393", ",", "x"}], "}"}]}],
  SequenceForm["evaluating at ", {17393, $CellContext`x}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603033558*^9},ExpressionUUID->"6b8fc895-ceba-4b95-9200-\
d8c47fa240ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "29"}], "}"}]}],
  SequenceForm["evaluating at ", {25, 29}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603037184*^9},ExpressionUUID->"4ec2d0ea-41ee-4ec6-86a2-\
bd818ffd1909"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "11"}], "}"}]}],
  SequenceForm["evaluating at ", {24, 11}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746030407877`*^9},ExpressionUUID->"bb62878e-fc2e-425f-b944-\
ddec8309944d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"67", ",", "113"}], "}"}]}],
  SequenceForm["evaluating at ", {67, 113}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603044406*^9},ExpressionUUID->"80ceee3b-074a-4e53-a38e-\
9b035af2c3e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"164", ",", "319"}], "}"}]}],
  SequenceForm["evaluating at ", {164, 319}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603048108*^9},ExpressionUUID->"f7cf3ecd-9fa1-483d-a399-\
7abeae574885"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"556", ",", "383"}], "}"}]}],
  SequenceForm["evaluating at ", {556, 383}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603051507*^9},ExpressionUUID->"85c09c9a-cd30-41d4-9494-\
0c55663763a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1071", ",", "534"}], "}"}]}],
  SequenceForm["evaluating at ", {1071, 534}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603054833*^9},ExpressionUUID->"ac2ec7f2-220e-4e1a-bfdd-\
38107e2b9a7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"326", ",", "363"}], "}"}]}],
  SequenceForm["evaluating at ", {326, 363}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746030581493`*^9},ExpressionUUID->"752c3a03-2292-43d1-b495-\
8ccd1b9caf6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5035", ",", "1472"}], "}"}]}],
  SequenceForm["evaluating at ", {5035, 1472}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603061545*^9},ExpressionUUID->"82ae0a15-b3f4-410b-bbdb-\
9f42e5ca7849"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"6507", ",", "8277"}], "}"}]}],
  SequenceForm["evaluating at ", {6507, 8277}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746030650663`*^9},ExpressionUUID->"d12cf10d-0ba5-492f-8372-\
1fc5b694a633"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5702", ",", "17055"}], "}"}]}],
  SequenceForm["evaluating at ", {5702, 17055}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603068645*^9},ExpressionUUID->"9269fa00-6cf7-4d6a-b15e-\
d5caa82faea8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"6518", ",", "38666"}], "}"}]}],
  SequenceForm["evaluating at ", {6518, 38666}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746030722017`*^9},ExpressionUUID->"13ccfb92-7f59-4ad6-9557-\
dc4e58d0dde0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"74620", ",", "1640"}], "}"}]}],
  SequenceForm["evaluating at ", {74620, 1640}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603075808*^9},ExpressionUUID->"4bd54404-0e99-4b06-b9b5-\
00af83e98525"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"90777", ",", "6454"}], "}"}]}],
  SequenceForm["evaluating at ", {90777, 6454}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603079363*^9},ExpressionUUID->"b239bad0-88af-4f46-b943-\
f2a88f17b658"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"214683", ",", "182047"}], "}"}]}],
  SequenceForm["evaluating at ", {214683, 182047}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603082882*^9},ExpressionUUID->"7cd41ef1-e7eb-4ca6-9fe2-\
98aae5d69a07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"270895", ",", "242439"}], "}"}]}],
  SequenceForm["evaluating at ", {270895, 242439}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603086382*^9},ExpressionUUID->"97bf8f08-913a-4790-98e4-\
6d24d842530d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"175508", ",", "640698"}], "}"}]}],
  SequenceForm["evaluating at ", {175508, 640698}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746030897303`*^9},ExpressionUUID->"634b5699-0f84-4b12-bc2a-\
c35ea879d507"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2036263", ",", "2192809"}], "}"}]}],
  SequenceForm["evaluating at ", {2036263, 2192809}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746030932493`*^9},ExpressionUUID->"2db0b49d-9660-4754-ab0f-\
1169aae618de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1960471", ",", "5226468"}], "}"}]}],
  SequenceForm["evaluating at ", {1960471, 5226468}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746030966663`*^9},ExpressionUUID->"5c46c564-71d5-4c44-bc46-\
b1e5d817da0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603100132*^9},ExpressionUUID->"c17cd9a2-21c0-41f6-af0e-\
49133a37c41b"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603103567*^9},ExpressionUUID->"d25adc41-acab-4126-90a1-\
4101a6aa4a22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"7928", ",", "y"}], "}"}]}],
  SequenceForm["evaluating at ", {7928, $CellContext`y}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603107191*^9},ExpressionUUID->"401817e4-57e8-4882-8f61-\
5e7d3f657351"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17393", ",", "y"}], "}"}]}],
  SequenceForm["evaluating at ", {17393, $CellContext`y}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603110457*^9},ExpressionUUID->"5f80c303-3059-4cd3-bbac-\
27e808d60014"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "80"}], "}"}]}],
  SequenceForm["evaluating at ", {5, 80}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603113923*^9},ExpressionUUID->"7baae251-1c39-4f27-a866-\
c08d793bec54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"65", ",", "62"}], "}"}]}],
  SequenceForm["evaluating at ", {65, 62}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603117899*^9},ExpressionUUID->"7353c009-b390-4685-b919-\
35103f6c08df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"287", ",", "77"}], "}"}]}],
  SequenceForm["evaluating at ", {287, 77}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603121332*^9},ExpressionUUID->"ad97098a-2332-43a2-bcfb-\
097b039ba4ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"166", ",", "450"}], "}"}]}],
  SequenceForm["evaluating at ", {166, 450}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603124744*^9},ExpressionUUID->"65927fad-5928-4c97-80c6-\
0c2133bedbf8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"901", ",", "249"}], "}"}]}],
  SequenceForm["evaluating at ", {901, 249}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603128564*^9},ExpressionUUID->"c721c9c9-622c-4770-8fc6-\
5aa4d1df50fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1482", ",", "904"}], "}"}]}],
  SequenceForm["evaluating at ", {1482, 904}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603131957*^9},ExpressionUUID->"d53c78ae-265b-4e82-bc0a-\
f5543041d5bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"992", ",", "5396"}], "}"}]}],
  SequenceForm["evaluating at ", {992, 5396}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746031355247`*^9},ExpressionUUID->"b6d39bce-427f-48c6-91ad-\
3c32e2c54534"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2478", ",", "6129"}], "}"}]}],
  SequenceForm["evaluating at ", {2478, 6129}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603138937*^9},ExpressionUUID->"0625a04f-773d-45e3-b93d-\
7b83701d859e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15263", ",", "4240"}], "}"}]}],
  SequenceForm["evaluating at ", {15263, 4240}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603142435*^9},ExpressionUUID->"8d20ba06-35f3-4a0f-80f2-\
da50a14f6e3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19395", ",", "15871"}], "}"}]}],
  SequenceForm["evaluating at ", {19395, 15871}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603145934*^9},ExpressionUUID->"f643262d-6027-4678-b714-\
695627026a1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17772", ",", "16682"}], "}"}]}],
  SequenceForm["evaluating at ", {17772, 16682}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603149469*^9},ExpressionUUID->"190a2156-40c6-4382-90a1-\
e669cd52fcbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11099", ",", "18854"}], "}"}]}],
  SequenceForm["evaluating at ", {11099, 18854}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603152783*^9},ExpressionUUID->"f8ef2300-902d-4b09-a7a5-\
49f62a7aaa54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13853", ",", "14732"}], "}"}]}],
  SequenceForm["evaluating at ", {13853, 14732}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603156199*^9},ExpressionUUID->"e2a15126-7824-416d-8d8c-\
6ca10eab8915"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11423", ",", "11573"}], "}"}]}],
  SequenceForm["evaluating at ", {11423, 11573}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603159664*^9},ExpressionUUID->"1ced253e-520a-441d-b0c0-\
2323af13f562"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11192", ",", "11711"}], "}"}]}],
  SequenceForm["evaluating at ", {11192, 11711}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746031630373`*^9},ExpressionUUID->"4b5577aa-51e0-4ad9-a5fb-\
c78bd4e71ab6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3699", ",", "14974"}], "}"}]}],
  SequenceForm["evaluating at ", {3699, 14974}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603166748*^9},ExpressionUUID->"ddf7f3b1-abfb-4836-a2d7-\
345e30039448"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24270", ",", "8893"}], "}"}]}],
  SequenceForm["evaluating at ", {24270, 8893}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746031702633`*^9},ExpressionUUID->"156affaf-520f-4533-b219-\
9ad5e2484f4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28172", ",", "39900"}], "}"}]}],
  SequenceForm["evaluating at ", {28172, 39900}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746031742487`*^9},ExpressionUUID->"fb3a1505-2322-4fbd-810b-\
a51234972eac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2970", ",", "50649"}], "}"}]}],
  SequenceForm["evaluating at ", {2970, 50649}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603177745*^9},ExpressionUUID->"2eea7907-1c96-417c-a0a0-\
6c7411aed5a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"87009", ",", "157633"}], "}"}]}],
  SequenceForm["evaluating at ", {87009, 157633}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603181407*^9},ExpressionUUID->"01a45c96-67f9-4069-9571-\
d5f1c6ec584c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"84555", ",", "54992"}], "}"}]}],
  SequenceForm["evaluating at ", {84555, 54992}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603185357*^9},ExpressionUUID->"47b6415e-eb31-4947-99b4-\
180598c2e73a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"284924", ",", "339831"}], "}"}]}],
  SequenceForm["evaluating at ", {284924, 339831}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603188919*^9},ExpressionUUID->"b5c020af-9be8-40be-bad5-\
0f6a97bcc5ea"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", "+", "y"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{"x", " ", "y"}], "+", 
     RowBox[{
      SuperscriptBox["x", "8"], " ", "y"}], "+", 
     SuperscriptBox["y", "2"], "+", 
     SuperscriptBox["y", "5"]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"x", "-", "y", "-", 
     SuperscriptBox["y", "4"], "+", 
     SuperscriptBox["y", "5"]}], ")"}]}]]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603192854*^9},ExpressionUUID->"cb7f6d7d-c5ad-47c2-b9f6-\
07311b27b78f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`x, $CellContext`y}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603199279*^9},ExpressionUUID->"f7189a34-5794-46b8-b333-\
0c234682aeea"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603202579*^9},ExpressionUUID->"222034e6-2328-4655-9656-\
57022b765a3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"7928", ",", "y"}], "}"}]}],
  SequenceForm["evaluating at ", {7928, $CellContext`y}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603206093*^9},ExpressionUUID->"e013aba9-cd6e-4c20-ad17-\
4bc6f400c6dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17393", ",", "y"}], "}"}]}],
  SequenceForm["evaluating at ", {17393, $CellContext`y}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603209758*^9},ExpressionUUID->"5b8b101b-ce84-4e64-9ff1-\
7ed3451d09eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "37"}], "}"}]}],
  SequenceForm["evaluating at ", {25, 37}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603214972*^9},ExpressionUUID->"23dd3ce8-ca16-4d18-a0fb-\
5dce0347ad4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"38", ",", "57"}], "}"}]}],
  SequenceForm["evaluating at ", {38, 57}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603218967*^9},ExpressionUUID->"180f7e50-a0ee-49f5-afab-\
fbac329e7cff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"318", ",", "293"}], "}"}]}],
  SequenceForm["evaluating at ", {318, 293}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603222995*^9},ExpressionUUID->"5781abbe-8872-4e86-8ef4-\
737e0c64b9db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"341", ",", "364"}], "}"}]}],
  SequenceForm["evaluating at ", {341, 364}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603226708*^9},ExpressionUUID->"7172d901-1fe3-451b-b244-\
bb87edfcbac1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"319", ",", "611"}], "}"}]}],
  SequenceForm["evaluating at ", {319, 611}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603230444*^9},ExpressionUUID->"08646db3-63ea-4bb1-9fa3-\
ee254283ba75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2199", ",", "1641"}], "}"}]}],
  SequenceForm["evaluating at ", {2199, 1641}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603234324*^9},ExpressionUUID->"af6324db-b50a-453e-8d02-\
66b82bd59316"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1624", ",", "1489"}], "}"}]}],
  SequenceForm["evaluating at ", {1624, 1489}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603237886*^9},ExpressionUUID->"e8e87ee3-46e9-4cef-afab-\
8f5049e067fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4056", ",", "8226"}], "}"}]}],
  SequenceForm["evaluating at ", {4056, 8226}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603241473*^9},ExpressionUUID->"e2585491-e603-4347-9531-\
00094645564b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14651", ",", "931"}], "}"}]}],
  SequenceForm["evaluating at ", {14651, 931}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603245207*^9},ExpressionUUID->"7900c378-5b06-40b4-a1eb-\
9ed139a9506d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1095", ",", "7837"}], "}"}]}],
  SequenceForm["evaluating at ", {1095, 7837}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603250537*^9},ExpressionUUID->"4a11c724-759e-419b-937a-\
8a51ef3a994b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"40187", ",", "39773"}], "}"}]}],
  SequenceForm["evaluating at ", {40187, 39773}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746032537947`*^9},ExpressionUUID->"6d341222-a1cc-4817-9809-\
51c499ead968"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26068", ",", "50169"}], "}"}]}],
  SequenceForm["evaluating at ", {26068, 50169}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603257155*^9},ExpressionUUID->"f2c3c870-1946-4fbe-ab35-\
2b0e38132fb4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12819", ",", "55417"}], "}"}]}],
  SequenceForm["evaluating at ", {12819, 55417}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603260582*^9},ExpressionUUID->"2c1d8c70-78ea-4764-b6e5-\
0979563ac19b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"193553", ",", "302709"}], "}"}]}],
  SequenceForm["evaluating at ", {193553, 302709}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.72497460326457*^9},ExpressionUUID->"67f43173-9411-471f-8b72-\
170a235ccea9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"202824", ",", "551837"}], "}"}]}],
  SequenceForm["evaluating at ", {202824, 551837}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.72497460326829*^9},ExpressionUUID->"28bf140c-63e0-4c42-a22d-\
a0eebc4febd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"45550", ",", "668405"}], "}"}]}],
  SequenceForm["evaluating at ", {45550, 668405}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746032719316`*^9},ExpressionUUID->"5670af99-aee7-403f-b823-\
6a9dde68328a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"200524", ",", "694579"}], "}"}]}],
  SequenceForm["evaluating at ", {200524, 694579}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603275353*^9},ExpressionUUID->"d033c98a-8885-4267-8e7a-\
bcb84c559408"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1178323", ",", "711534"}], "}"}]}],
  SequenceForm["evaluating at ", {1178323, 711534}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746032789087`*^9},ExpressionUUID->"86674d11-37cf-48b3-8c54-\
405656fea94a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"145966", ",", "1142197"}], "}"}]}],
  SequenceForm["evaluating at ", {145966, 1142197}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.72497460328223*^9},ExpressionUUID->"d666abdc-b0a3-4e94-bc66-\
1d55a1837ef6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "x"}], "+", 
    SuperscriptBox["x", "8"], "-", 
    SuperscriptBox["x", "9"], "+", "y", "-", 
    RowBox[{"x", " ", "y"}], "+", 
    SuperscriptBox["y", "4"]}], 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"x", "-", "y", "-", 
      SuperscriptBox["y", "4"], "+", 
      SuperscriptBox["y", "5"]}], ")"}]}]]}]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603286068*^9},ExpressionUUID->"dac1e4a6-aeea-4c6b-b4fa-\
785a25326368"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"FindMultivariablePolynomial[\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"y", ",", "x"}], "}"}], "\[InvisibleSpace]", "\<\"][...]\"\>"}],
  SequenceForm[
  "FindMultivariablePolynomial[", {$CellContext`y, $CellContext`x}, "][...]"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746032896338`*^9},ExpressionUUID->"c6a55347-4893-46a6-a1c5-\
6c6acb6269ea"],

Cell[BoxData["$Failed"], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603293236*^9},ExpressionUUID->"2632165e-35da-441b-bafe-\
6ea0e1115c61"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"7928", ",", "x"}], "}"}]}],
  SequenceForm["evaluating at ", {7928, $CellContext`x}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603296788*^9},ExpressionUUID->"571d8c9d-655d-48a8-bf3e-\
2b110b3e64e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17393", ",", "x"}], "}"}]}],
  SequenceForm["evaluating at ", {17393, $CellContext`x}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603300418*^9},ExpressionUUID->"1fb5ef0c-87d4-47c3-a990-\
f201814fc49a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "20"}], "}"}]}],
  SequenceForm["evaluating at ", {27, 20}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603304171*^9},ExpressionUUID->"d3533fb4-9942-4e56-b2f8-\
e84640d6f27a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"66", ",", "18"}], "}"}]}],
  SequenceForm["evaluating at ", {66, 18}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603307983*^9},ExpressionUUID->"6ae1896d-98e2-409e-b095-\
5a2c9998dfaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"134", ",", "91"}], "}"}]}],
  SequenceForm["evaluating at ", {134, 91}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746033116837`*^9},ExpressionUUID->"e7c9ffda-27e5-449b-8aa8-\
f28ea9284c9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"57", ",", "148"}], "}"}]}],
  SequenceForm["evaluating at ", {57, 148}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603315206*^9},ExpressionUUID->"03cab817-6196-44b0-a0d5-\
0080b3b4d23c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"230", ",", "118"}], "}"}]}],
  SequenceForm["evaluating at ", {230, 118}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603318841*^9},ExpressionUUID->"9ad878a5-5c77-4c4d-b695-\
ad784d28d0f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"242", ",", "99"}], "}"}]}],
  SequenceForm["evaluating at ", {242, 99}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603322266*^9},ExpressionUUID->"8f631e56-dd4d-4414-b923-\
de28446996a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"939", ",", "293"}], "}"}]}],
  SequenceForm["evaluating at ", {939, 293}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.72497460332609*^9},ExpressionUUID->"59c9fdb7-d376-4bf6-867c-\
5ad8e4a18fc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1066", ",", "3110"}], "}"}]}],
  SequenceForm["evaluating at ", {1066, 3110}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746033301287`*^9},ExpressionUUID->"0c16e0bf-b894-421f-b572-\
56360c73b3ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4725", ",", "7242"}], "}"}]}],
  SequenceForm["evaluating at ", {4725, 7242}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603333956*^9},ExpressionUUID->"17920854-3273-4492-9b81-\
b10cc6521f01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15499", ",", "9215"}], "}"}]}],
  SequenceForm["evaluating at ", {15499, 9215}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603337771*^9},ExpressionUUID->"6fc9ac4c-c097-47bb-af0a-\
63e2ded129c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2002", ",", "10010"}], "}"}]}],
  SequenceForm["evaluating at ", {2002, 10010}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.72497460334125*^9},ExpressionUUID->"fed26151-6364-4de1-9ad2-\
f749bb654639"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18296", ",", "6528"}], "}"}]}],
  SequenceForm["evaluating at ", {18296, 6528}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746033450317`*^9},ExpressionUUID->"062846e3-2082-4e35-8abc-\
0c9d9a2da802"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29819", ",", "27648"}], "}"}]}],
  SequenceForm["evaluating at ", {29819, 27648}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603348982*^9},ExpressionUUID->"822ec571-666e-4c8d-b176-\
42cf4cf47e8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"36737", ",", "20971"}], "}"}]}],
  SequenceForm["evaluating at ", {36737, 20971}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603355048*^9},ExpressionUUID->"c391c3b6-d89a-44c7-b65d-\
3c028728cb95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34833", ",", "45070"}], "}"}]}],
  SequenceForm["evaluating at ", {34833, 45070}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603358721*^9},ExpressionUUID->"5ac293cc-a511-4459-a6fb-\
d2288f360fa5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"88333", ",", "75424"}], "}"}]}],
  SequenceForm["evaluating at ", {88333, 75424}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603362521*^9},ExpressionUUID->"a199f1f7-c932-4438-b110-\
5b1a48458b21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"176742", ",", "186299"}], "}"}]}],
  SequenceForm["evaluating at ", {176742, 186299}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603366398*^9},ExpressionUUID->"17819f91-cbbf-4650-baa7-\
9d5ef63c53af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"122027", ",", "225888"}], "}"}]}],
  SequenceForm["evaluating at ", {122027, 225888}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603370227*^9},ExpressionUUID->"12052909-8ba5-4abe-b01c-\
bf95418110ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3240", ",", "153805"}], "}"}]}],
  SequenceForm["evaluating at ", {3240, 153805}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603374216*^9},ExpressionUUID->"badea7a8-233b-4d5d-a602-\
1ad966001742"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"evaluating at \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"261807", ",", "443658"}], "}"}]}],
  SequenceForm["evaluating at ", {261807, 443658}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.724974603460907*^9},ExpressionUUID->"144a9899-2bb6-48c0-a7ac-\
ed5a4cd5682a"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{
  3.64388545331054*^9, 3.6438914173725443`*^9, 3.644871310729126*^9, 
   3.644871405566207*^9, 3.644876895572003*^9, 3.64487738378646*^9, 
   3.644878208699052*^9, 3.644891949857527*^9, 3.644892102070675*^9, 
   3.644892569595949*^9, {3.644893313373475*^9, 3.644893341005698*^9}, 
   3.644893574752919*^9, 3.6448938812268877`*^9, 3.644893986869154*^9, 
   3.644894023805011*^9, 3.644894479065072*^9, 3.644913148608472*^9, 
   3.644913907185145*^9, 3.644914226551897*^9, 3.644914418506303*^9, 
   3.644914586731333*^9, 3.644915134919383*^9, 3.644915636913618*^9, 
   3.6449158590815077`*^9, 3.644975069410256*^9, 3.664498381866403*^9, 
   3.724619743439661*^9, 3.724708803089522*^9, 3.7249744066886177`*^9, 
   3.724974535128562*^9, 
   3.7249746034654922`*^9},ExpressionUUID->"ee2b6f97-6938-4229-b6ae-\
61355a07d398"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.059929`", ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "9"], "+", 
         RowBox[{"x", " ", "y"}], "-", 
         RowBox[{
          SuperscriptBox["x", "8"], " ", "y"}], "-", 
         SuperscriptBox["y", "2"], "-", 
         SuperscriptBox["y", "5"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "y", "-", 
         SuperscriptBox["y", "4"], "+", 
         SuperscriptBox["y", "5"]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", "-", 
        SuperscriptBox["x", "8"], "+", 
        SuperscriptBox["x", "9"], "-", "y", "+", 
        RowBox[{"x", " ", "y"}], "-", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "-", 
          SuperscriptBox["y", "4"], "+", 
          SuperscriptBox["y", "5"]}], ")"}]}]]}], ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.643785286860018*^9, 3.6437853026577587`*^9}, 
   3.6437854566629753`*^9, 3.643786007782463*^9, 3.64378608280026*^9, {
   3.643786310656865*^9, 3.64378632270951*^9}, 3.64378936770986*^9, 
   3.643885453381987*^9, 3.643891417715358*^9, 3.644871311758108*^9, 
   3.644871406121627*^9, 3.644876895964119*^9, 3.644877384207617*^9, 
   3.6448782092871532`*^9, 3.644891950243217*^9, 3.644892102637389*^9, 
   3.644892570182693*^9, {3.64489331388057*^9, 3.6448933414665956`*^9}, 
   3.644893575165483*^9, 3.644893881650277*^9, 3.644893987551857*^9, 
   3.644894024262385*^9, 3.644894479501471*^9, 3.644913148837747*^9, 
   3.644913907401705*^9, 3.644914226977212*^9, 3.644914418707859*^9, 
   3.644914587013102*^9, 3.6449151351296377`*^9, 3.644915637053646*^9, 
   3.644915859324596*^9, 3.644975069663559*^9, 3.664498382093237*^9, 
   3.72461974388869*^9, 3.7247088035620003`*^9, 3.724974407183568*^9, 
   3.72497453558154*^9, 
   3.72497460347157*^9},ExpressionUUID->"5f983c7d-2723-4d7f-ac53-\
1ab74dbbb6c6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
Evaluator->"Local (4)",
WindowSize->{1258, 847},
WindowMargins->{{Automatic, 83}, {Automatic, 1}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 243, 5, 69, "Chapter",ExpressionUUID->"36209e31-1673-4238-95be-6915d9497fd8",
 InitializationCell->True],
Cell[826, 29, 346, 8, 35, "Text",ExpressionUUID->"3c9dc0bc-8e63-4986-b4c5-a53c09379314",
 InitializationCell->True],
Cell[1175, 39, 336, 9, 46, "Input",ExpressionUUID->"2222bbfd-3d3f-4990-81a5-dc509f206125",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1536, 52, 282, 5, 67, "Section",ExpressionUUID->"a1c895c1-26a1-4f50-8fd8-d253953e99af",
 InitializationCell->True],
Cell[1821, 59, 593, 11, 46, "Input",ExpressionUUID->"4737a3ae-3154-4ec0-8610-188dc058b255",
 InitializationCell->True],
Cell[2417, 72, 620, 10, 194, "Input",ExpressionUUID->"5eaba16a-ee5e-49da-9355-97aef14fbecd",
 InitializationCell->True],
Cell[3040, 84, 177, 4, 46, "Input",ExpressionUUID->"8171c310-14b4-4846-a579-5da7eff8dfa7",
 InitializationCell->True],
Cell[3220, 90, 433, 9, 46, "Input",ExpressionUUID->"88405531-7946-4724-ab2b-bfea7d2eb275",
 InitializationCell->True],
Cell[3656, 101, 5118, 117, 404, "Input",ExpressionUUID->"ea4757ae-7420-448f-8dd5-c8965ac587ff",
 InitializationCell->True],
Cell[8777, 220, 4422, 110, 312, "Input",ExpressionUUID->"2fce9dc9-629e-43fe-bc7b-7bdbbaece1b3",
 InitializationCell->True],
Cell[13202, 332, 4409, 113, 469, "Input",ExpressionUUID->"d97b0dde-99fa-43ac-83f9-7bc124c59439",
 InitializationCell->True],
Cell[17614, 447, 7326, 161, 595, "Input",ExpressionUUID->"3c1d10ed-b148-4e19-8624-13c6fb7ea215",
 InitializationCell->True],
Cell[24943, 610, 7960, 190, 651, "Input",ExpressionUUID->"3d656ca2-b4d4-46a6-8b29-a6aeb530c4e5",
 InitializationCell->True],
Cell[32906, 802, 5858, 138, 597, "Input",ExpressionUUID->"16debd38-8917-4a11-b84c-8bcdf9440206",
 InitializationCell->True],
Cell[38767, 942, 899, 27, 70, "Input",ExpressionUUID->"3727b0d2-4d66-4c29-bb4d-7d586c2ffe75",
 InitializationCell->True],
Cell[39669, 971, 2217, 56, 177, "Input",ExpressionUUID->"0fc13b1b-14bf-4935-ac83-a154854d85ff",
 InitializationCell->True],
Cell[41889, 1029, 3079, 70, 154, "Input",ExpressionUUID->"465fd7ad-5781-4614-85dc-f3c747da4ad3",
 InitializationCell->True],
Cell[44971, 1101, 6520, 149, 280, "Input",ExpressionUUID->"5a0cf43b-b47c-4391-819c-002eb0c6d2ed",
 InitializationCell->True],
Cell[51494, 1252, 318, 9, 48, "Input",ExpressionUUID->"9282ca63-38d6-4994-ac64-c9a759a77886",
 InitializationCell->True],
Cell[51815, 1263, 2299, 61, 160, "Input",ExpressionUUID->"d53b3d63-28b2-409e-a4e1-73545e6f10cf",
 InitializationCell->True],
Cell[54117, 1326, 1308, 35, 154, "Input",ExpressionUUID->"2fc21659-9a16-4d11-8dc6-f5ad6a0ffc70",
 InitializationCell->True],
Cell[55428, 1363, 742, 21, 48, "Input",ExpressionUUID->"1022362e-d98c-4307-ac16-9c543972ff32",
 InitializationCell->True],
Cell[56173, 1386, 2764, 77, 254, "Input",ExpressionUUID->"40fa2de4-e297-472c-8a0d-b332479e98d1",
 InitializationCell->True],
Cell[58940, 1465, 5592, 124, 574, "Input",ExpressionUUID->"8dc0e268-83b2-4820-9697-7d928cbab3c1",
 InitializationCell->True],
Cell[64535, 1591, 5733, 125, 238, "Input",ExpressionUUID->"f1e72d32-e986-40ff-9a39-6659335476aa",
 InitializationCell->True],
Cell[70271, 1718, 1323, 31, 196, "Input",ExpressionUUID->"5f346eb8-ee2e-43c6-b99c-38f2462dcb7b",
 InitializationCell->True],
Cell[71597, 1751, 2996, 75, 280, "Input",ExpressionUUID->"1225cb8d-d16c-48a8-92bc-dcdc52e4ae2f",
 InitializationCell->True],
Cell[74596, 1828, 2150, 51, 259, "Input",ExpressionUUID->"00519f25-3949-42cc-8d83-c1fe54b2e968",
 InitializationCell->True],
Cell[76749, 1881, 4307, 105, 385, "Input",ExpressionUUID->"385851d4-4a5f-47a3-a190-5da4fcb35da4",
 InitializationCell->True],
Cell[81059, 1988, 7107, 167, 875, "Input",ExpressionUUID->"a4c99102-a66c-4d58-a186-dff5cb084baf",
 InitializationCell->True],
Cell[88169, 2157, 154, 4, 48, "Input",ExpressionUUID->"af7ccd7f-cdda-4aa0-a517-91d74edab9a7",
 InitializationCell->True],
Cell[88326, 2163, 161, 4, 48, "Input",ExpressionUUID->"ec16f81f-dd97-4275-a869-858c0bfc9191",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[88524, 2172, 152, 3, 64, "Section",ExpressionUUID->"611936f3-6109-4cc2-8a40-9dff78fa8d6b"],
Cell[88679, 2177, 387, 11, 36, "Input",ExpressionUUID->"fc0a764a-111f-43c0-be10-d55c1ec4e3a1"],
Cell[CellGroupData[{
Cell[89091, 2192, 256, 7, 32, "Input",ExpressionUUID->"dede9f7e-7f6a-4d2c-93e4-3c29b6127e6c"],
Cell[89350, 2201, 1590, 27, 36, "Output",ExpressionUUID->"663ca08c-4d60-408a-96ed-a28502e9656d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90977, 2233, 311, 8, 32, "Input",ExpressionUUID->"43daf85c-8df9-4791-9d68-a473f4a7e067"],
Cell[91291, 2243, 1529, 23, 32, "Output",ExpressionUUID->"e125f6ac-e5aa-4cd1-ab53-330ba6f65d1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92857, 2271, 531, 15, 32, "Input",ExpressionUUID->"cf1ff597-d16a-4863-bbfa-851120e94497"],
Cell[CellGroupData[{
Cell[93413, 2290, 593, 13, 24, "Print",ExpressionUUID->"97071715-05c6-412e-8334-f637e422f43a"],
Cell[94009, 2305, 297, 5, 24, "Print",ExpressionUUID->"8c8a0b8a-5080-4c3e-b37a-9edf5010aac8"]
}, Open  ]],
Cell[94321, 2313, 1559, 23, 32, "Output",ExpressionUUID->"0879df65-d232-4e3b-a30c-57a95bc3cdc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95917, 2341, 589, 18, 32, "Input",ExpressionUUID->"3cd87793-0bf3-4b50-83ff-059da07cb801"],
Cell[CellGroupData[{
Cell[96531, 2363, 593, 13, 24, "Print",ExpressionUUID->"4932a5fa-76b3-4c8b-b848-f0cc48635be4"],
Cell[97127, 2378, 299, 5, 24, "Print",ExpressionUUID->"9af20fb0-4c27-4562-ba7a-aaa495566878"]
}, Open  ]],
Cell[97441, 2386, 1556, 23, 32, "Output",ExpressionUUID->"e063b9b1-9afb-4c3f-aa5d-5a7f2010247c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99034, 2414, 601, 14, 32, "Input",ExpressionUUID->"41252ee1-86d8-4688-b186-e09a98f885d3"],
Cell[CellGroupData[{
Cell[99660, 2432, 588, 13, 24, "Print",ExpressionUUID->"cabd3f01-f0bf-4720-ae6e-c89320b0368f"],
Cell[100251, 2447, 294, 5, 24, "Print",ExpressionUUID->"aa00e3d0-c227-44e6-bfe6-8f0f36eedc9a"]
}, Open  ]],
Cell[100560, 2455, 1591, 23, 32, "Output",ExpressionUUID->"70273626-3009-4351-bbad-4192bf5e36cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102188, 2483, 912, 21, 35, "Input",ExpressionUUID->"bff1793b-7b81-4353-bf3b-aa7d6b6e65fe"],
Cell[CellGroupData[{
Cell[103125, 2508, 595, 13, 24, "Print",ExpressionUUID->"cf6ad490-81b7-434f-b625-7f2ae9cb56ff"],
Cell[103723, 2523, 301, 5, 24, "Print",ExpressionUUID->"a8c0b2ac-0d3d-4456-906a-b36cc4d17b84"]
}, Open  ]],
Cell[104039, 2531, 1766, 26, 32, "Output",ExpressionUUID->"3bb84ee8-a536-46ba-9197-d156ab445e83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105842, 2562, 532, 15, 35, "Input",ExpressionUUID->"ba0ecaf3-e6c0-422c-82a1-ad939b3253db"],
Cell[CellGroupData[{
Cell[106399, 2581, 593, 13, 24, "Print",ExpressionUUID->"e4b7220b-3012-44c2-af65-063d2d0f5913"],
Cell[106995, 2596, 301, 5, 24, "Print",ExpressionUUID->"bedbecc7-442a-41ad-8cf6-8c5f151c3903"]
}, Open  ]],
Cell[107311, 2604, 1447, 21, 32, "Output",ExpressionUUID->"e4b21148-6958-44da-b13c-99ba93fa34e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108795, 2630, 584, 15, 35, "Input",ExpressionUUID->"80d3314f-756e-410d-bf0b-9e46efae2487"],
Cell[CellGroupData[{
Cell[109404, 2649, 588, 13, 24, "Print",ExpressionUUID->"aebcc63d-a17b-4409-a254-529c037e9e2a"],
Cell[109995, 2664, 294, 5, 24, "Print",ExpressionUUID->"f179cab5-b609-43c7-aa71-0c855b243baf"],
Cell[110292, 2671, 296, 5, 24, "Print",ExpressionUUID->"2a20c778-5386-4479-abb4-e6a1c8d0aaee"],
Cell[110591, 2678, 294, 5, 24, "Print",ExpressionUUID->"ea61ee47-f61e-4efd-9956-f97170ce7c43"],
Cell[110888, 2685, 294, 5, 24, "Print",ExpressionUUID->"f9e1ed0f-8758-4558-a6e5-2f867120f302"],
Cell[111185, 2692, 294, 5, 24, "Print",ExpressionUUID->"4593cf81-5c49-4cb3-bb87-52f3b694ae22"],
Cell[111482, 2699, 294, 5, 24, "Print",ExpressionUUID->"06bd54d8-8c7a-471e-b992-65140bc108e2"]
}, Open  ]],
Cell[111791, 2707, 316, 5, 32, "Output",ExpressionUUID->"82ecccbd-7e20-4ce8-ba33-ac8a97ad5f62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112144, 2717, 574, 17, 35, "Input",ExpressionUUID->"3d4458d0-49c8-43c2-a5b6-f37380407b81"],
Cell[CellGroupData[{
Cell[112743, 2738, 592, 13, 24, "Print",ExpressionUUID->"ae286de2-2da2-4372-8d84-f0b24d9182c9"],
Cell[113338, 2753, 300, 5, 24, "Print",ExpressionUUID->"e86871fc-0bb1-4360-89b5-2d44098c6903"]
}, Open  ]],
Cell[113653, 2761, 1372, 20, 32, "Output",ExpressionUUID->"c7886be6-6c6f-47b9-b375-de0598c61f7b"]
}, Open  ]],
Cell[115040, 2784, 234, 5, 32, "Input",ExpressionUUID->"edadea22-417d-4e2e-983b-6208ba2aec32"],
Cell[CellGroupData[{
Cell[115299, 2793, 626, 17, 35, "Input",ExpressionUUID->"0120d33e-d6c4-4b47-a0dd-86f7e3c79e64"],
Cell[CellGroupData[{
Cell[115950, 2814, 601, 13, 24, "Print",ExpressionUUID->"8280450a-03fb-4112-a1df-8ca349a8dece"],
Cell[116554, 2829, 305, 5, 24, "Print",ExpressionUUID->"92e0d7e9-98aa-4cb6-83cc-0035332fab8d"]
}, Open  ]],
Cell[116874, 2837, 1505, 22, 32, "Output",ExpressionUUID->"9bffbb04-256e-4b40-a6d1-4107807f3bca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118416, 2864, 672, 20, 51, "Input",ExpressionUUID->"556180c2-69f4-469b-80b7-253bea5045d9"],
Cell[CellGroupData[{
Cell[119113, 2888, 590, 13, 24, "Print",ExpressionUUID->"f1a8d1c3-c657-4b34-a4c7-fa7e2ee2a732"],
Cell[119706, 2903, 296, 5, 24, "Print",ExpressionUUID->"15387447-0f3e-417f-9251-0e0f431c67a3"]
}, Open  ]],
Cell[120017, 2911, 1255, 19, 32, "Output",ExpressionUUID->"74af069d-54b7-4e51-8106-82f611568512"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121309, 2935, 1322, 37, 51, "Input",ExpressionUUID->"839e2371-9f05-4692-b4b7-9b07228185fe"],
Cell[CellGroupData[{
Cell[122656, 2976, 592, 13, 24, "Print",ExpressionUUID->"a0260bc1-568d-4d23-8ead-a1b8cec9d869"],
Cell[123251, 2991, 298, 5, 24, "Print",ExpressionUUID->"a614ac81-18f6-4042-9f58-f707ae690d21"],
Cell[123552, 2998, 2869, 84, 90, "Print",ExpressionUUID->"10f9274b-8feb-4b5a-afb3-1597fc765979"],
Cell[126424, 3084, 6522, 189, 151, "Print",ExpressionUUID->"496e289a-1e0c-4a60-9e51-3328264dabad"],
Cell[132949, 3275, 2057, 58, 68, "Print",ExpressionUUID->"f1680096-0de3-48b0-ad56-d4413c1bf133"]
}, Open  ]],
Cell[135021, 3336, 1194, 19, 32, "Output",ExpressionUUID->"18b40db6-bd37-45c6-84aa-108bd7fa07f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136252, 3360, 1062, 31, 36, "Input",ExpressionUUID->"03f07fa0-1f8a-45d1-83ae-642cf8a6a86a"],
Cell[CellGroupData[{
Cell[137339, 3395, 592, 13, 24, "Print",ExpressionUUID->"e023a3ab-e810-4236-ba71-7a61f5e7a778"],
Cell[137934, 3410, 300, 5, 24, "Print",ExpressionUUID->"d6002622-fe54-43b3-b8dd-bd67b32cfddc"]
}, Open  ]],
Cell[138249, 3418, 1551, 34, 36, "Output",ExpressionUUID->"fa34b0c7-650f-41d0-a669-e7b04f9ad334"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139837, 3457, 617, 16, 35, "Input",ExpressionUUID->"7dcc8545-daa2-49d9-a43c-3def3d89faec"],
Cell[CellGroupData[{
Cell[140479, 3477, 590, 13, 24, "Print",ExpressionUUID->"f83aa768-9e99-4aca-a052-71d9e98ae298"],
Cell[141072, 3492, 296, 5, 24, "Print",ExpressionUUID->"b91b7908-2df0-4bce-82c9-39de2216f0a1"]
}, Open  ]],
Cell[141383, 3500, 1168, 19, 49, "Output",ExpressionUUID->"3b75c0b1-cd24-4982-bb1e-c731e20a9cbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142588, 3524, 1015, 31, 59, "Input",ExpressionUUID->"5475d802-8574-48a8-b609-73f6b4aab18f"],
Cell[CellGroupData[{
Cell[143628, 3559, 594, 13, 24, "Print",ExpressionUUID->"07f75e3b-c0f9-48bf-b141-b0093100514f"],
Cell[144225, 3574, 297, 4, 24, "Print",ExpressionUUID->"e9aa053d-9b70-400e-88ae-36a553d9b34b"]
}, Open  ]],
Cell[144537, 3581, 1585, 36, 60, "Output",ExpressionUUID->"4ce6bb3a-7a1e-4f2a-94fd-0ea103d92acf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146159, 3622, 814, 24, 51, "Input",ExpressionUUID->"55874675-8ae2-4157-83f3-22d3ce52d1a3"],
Cell[CellGroupData[{
Cell[146998, 3650, 588, 13, 24, "Print",ExpressionUUID->"c482a397-2e75-45d6-8a3e-202fa9003629"],
Cell[147589, 3665, 296, 5, 24, "Print",ExpressionUUID->"2830d9c2-941f-4906-aa9a-5c43c05b13a0"],
Cell[147888, 3672, 2863, 84, 90, "Print",ExpressionUUID->"840374b5-df9a-4676-8820-d060c9978561"],
Cell[150754, 3758, 6518, 189, 151, "Print",ExpressionUUID->"74a0316a-2e2e-4355-8d87-f42162cd40c8"],
Cell[157275, 3949, 2051, 58, 68, "Print",ExpressionUUID->"6c5ceddf-17e1-4297-b3fa-46dc7183cd59"]
}, Open  ]],
Cell[159341, 4010, 20509, 569, 402, "Output",ExpressionUUID->"afb5962a-0492-4a76-a771-7c890cde0554"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179887, 4584, 738, 22, 55, "Input",ExpressionUUID->"12636e6b-078b-4e63-9cb5-bc3d5273fd1b"],
Cell[180628, 4608, 1637, 35, 56, "Output",ExpressionUUID->"9151f35d-3c4d-4fd2-a664-b332f4c7a7c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182302, 4648, 692, 22, 55, "Input",ExpressionUUID->"e03f883d-aa76-4d21-9a52-0175bb47bd3d"],
Cell[182997, 4672, 1157, 21, 35, "Output",ExpressionUUID->"e4408534-1383-4b38-a1ea-6843039c6c27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184191, 4698, 632, 20, 55, "Input",ExpressionUUID->"3a66a2be-0360-41b6-8c64-bc8099bd5486"],
Cell[CellGroupData[{
Cell[184848, 4722, 1225, 22, 24, "Print",ExpressionUUID->"03fa2a9c-de48-4dc1-bbda-818d1857da9d"],
Cell[186076, 4746, 929, 14, 24, "Print",ExpressionUUID->"f09be6df-0abe-4a92-aead-e47961131a03"],
Cell[187008, 4762, 1135, 20, 24, "Print",ExpressionUUID->"8019a606-062e-4eae-84e6-6a792a943420"],
Cell[188146, 4784, 1135, 20, 24, "Print",ExpressionUUID->"76f731e4-64ac-48a6-93cb-dccd0980fd04"],
Cell[189284, 4806, 1120, 20, 24, "Print",ExpressionUUID->"06b4e4cb-0ac4-438f-b4d7-5d5175a703cb"],
Cell[190407, 4828, 1118, 20, 24, "Print",ExpressionUUID->"65619e5e-e1da-4e9c-89b8-16f10004dea6"],
Cell[191528, 4850, 1120, 20, 24, "Print",ExpressionUUID->"9e24cdb6-8572-4691-8eb6-908203915929"],
Cell[192651, 4872, 1122, 20, 24, "Print",ExpressionUUID->"80413106-1ce2-4868-a99c-58938519461f"],
Cell[193776, 4894, 1122, 20, 24, "Print",ExpressionUUID->"4fa71fc9-94b4-41b9-9b81-a28b5fc391a0"],
Cell[194901, 4916, 1122, 20, 24, "Print",ExpressionUUID->"41eef6df-8206-4baa-ba3c-940f022b5a52"],
Cell[196026, 4938, 1126, 20, 24, "Print",ExpressionUUID->"a2342dff-afa8-4c3a-a29d-d091dc49718d"],
Cell[197155, 4960, 1126, 20, 24, "Print",ExpressionUUID->"a8413677-4d8c-4c02-befd-35c8d5b26fa7"],
Cell[198284, 4982, 1125, 20, 24, "Print",ExpressionUUID->"7b1ff8eb-fca2-4c65-9ffa-56d2f66208d0"],
Cell[199412, 5004, 1126, 20, 24, "Print",ExpressionUUID->"804318ff-e1b3-4b35-84e7-e7103b3dba51"],
Cell[200541, 5026, 1130, 20, 24, "Print",ExpressionUUID->"54433a2d-cb69-4f7c-b21a-6f4b28ca2e17"],
Cell[201674, 5048, 1130, 20, 24, "Print",ExpressionUUID->"c8c04ae3-6669-4f4a-8cf6-dc20ff5ccaab"],
Cell[202807, 5070, 1134, 20, 24, "Print",ExpressionUUID->"3a198f6f-ed5b-4804-acb5-d0565799a036"],
Cell[203944, 5092, 1134, 20, 24, "Print",ExpressionUUID->"42989af9-1f0b-4a10-aa19-a4245d9cfea8"],
Cell[205081, 5114, 1134, 20, 24, "Print",ExpressionUUID->"905ca97e-ed79-4b8e-b433-9fc43d9f3704"],
Cell[206218, 5136, 1132, 20, 24, "Print",ExpressionUUID->"7f68e291-4bfb-4c23-8c59-80d0e3f95f09"],
Cell[207353, 5158, 1136, 20, 24, "Print",ExpressionUUID->"1218708d-cbd3-4229-95e3-e0cf5394e009"],
Cell[208492, 5180, 1132, 20, 24, "Print",ExpressionUUID->"13f017a0-4888-48b0-a5a6-74e8d1dc5306"],
Cell[209627, 5202, 1132, 20, 24, "Print",ExpressionUUID->"4eb33103-15d7-42e3-bfe4-248ca76ad1f7"]
}, Open  ]],
Cell[210774, 5225, 1565, 35, 56, "Output",ExpressionUUID->"f6831d1b-6f09-4473-81df-a4b2a114b207"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212376, 5265, 715, 22, 55, "Input",ExpressionUUID->"058421a1-55f0-418d-baf1-8fc0dc2eabb0"],
Cell[CellGroupData[{
Cell[213116, 5291, 1226, 22, 24, "Print",ExpressionUUID->"a2fe3db2-c3e7-4e9a-a30c-6fc4d28c9f6e"],
Cell[214345, 5315, 932, 14, 24, "Print",ExpressionUUID->"b817d605-5b36-43ff-9699-d3d211483f45"],
Cell[215280, 5331, 1136, 20, 24, "Print",ExpressionUUID->"facb5472-07bc-40b3-ba91-c95152551b3a"],
Cell[216419, 5353, 1138, 20, 24, "Print",ExpressionUUID->"538d8238-f563-4aed-814a-747d2d0eeae1"],
Cell[217560, 5375, 1117, 20, 24, "Print",ExpressionUUID->"9baa9ed2-effb-4d87-8084-20c813f74cad"],
Cell[218680, 5397, 1121, 20, 24, "Print",ExpressionUUID->"4d48dcd6-ffe3-4cb1-ae33-bf4b5eee3284"],
Cell[219804, 5419, 1121, 20, 24, "Print",ExpressionUUID->"7fa1e6b3-b4fb-479f-89c8-a6cd078b6c0e"],
Cell[220928, 5441, 1125, 20, 24, "Print",ExpressionUUID->"0b3116ec-22ab-4e4c-b4dc-45f03fd91d87"],
Cell[222056, 5463, 1125, 20, 24, "Print",ExpressionUUID->"f9ee6a95-d78b-4bcf-8ca5-a99c33316608"],
Cell[223184, 5485, 1125, 20, 24, "Print",ExpressionUUID->"8709d80e-6df6-4438-85c3-677af0319a12"],
Cell[224312, 5507, 1127, 20, 24, "Print",ExpressionUUID->"434aae84-7138-4056-864b-dfd5cd7ad0c0"],
Cell[225442, 5529, 1129, 20, 24, "Print",ExpressionUUID->"93bf822f-745b-4658-babd-4c90e7b6143b"],
Cell[226574, 5551, 1129, 20, 24, "Print",ExpressionUUID->"8177b75c-3b6f-4bde-a7ac-0f4c90a5898f"],
Cell[227706, 5573, 1131, 20, 24, "Print",ExpressionUUID->"6e8b9e26-7eb8-414e-bef4-c58f0bb392c7"],
Cell[228840, 5595, 1133, 20, 24, "Print",ExpressionUUID->"a2fd1c36-989c-4f4b-b2cd-6d098799f16b"],
Cell[229976, 5617, 1131, 20, 24, "Print",ExpressionUUID->"8b486f6e-63df-4000-9115-2db9cb053dc3"],
Cell[231110, 5639, 1137, 20, 24, "Print",ExpressionUUID->"eb83320b-08b6-4e11-914d-ad407ae3de78"],
Cell[232250, 5661, 1137, 20, 24, "Print",ExpressionUUID->"39810a1d-99fb-4067-ba4d-8955476ddc2c"],
Cell[233390, 5683, 1139, 20, 24, "Print",ExpressionUUID->"fe37f8a7-0364-44fe-8dce-daddb33cfb26"],
Cell[234532, 5705, 1139, 20, 24, "Print",ExpressionUUID->"fdae500e-8a74-4d3e-9907-d7b33af1ecf0"],
Cell[235674, 5727, 1139, 20, 24, "Print",ExpressionUUID->"b13c5f8f-2463-4abe-ae8e-d4b0fa0a305a"],
Cell[236816, 5749, 1141, 20, 24, "Print",ExpressionUUID->"6e58a750-a490-40ff-9fb4-d60bd9e812fc"]
}, Open  ]],
Cell[237972, 5772, 1234, 22, 35, "Output",ExpressionUUID->"4fccb0a5-ddb0-4229-991b-37150cad93d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239243, 5799, 775, 25, 55, "Input",ExpressionUUID->"94bdbc97-ba74-4521-8a8c-8c8a87194920"],
Cell[240021, 5826, 2034, 51, 58, "Output",ExpressionUUID->"273e1cfe-5512-4654-9777-95fe61c71e0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242092, 5882, 901, 28, 55, "Input",ExpressionUUID->"840a0122-38d8-48e0-abe8-9a4133fdd07b"],
Cell[CellGroupData[{
Cell[243018, 5914, 1163, 22, 24, "Print",ExpressionUUID->"dd26ffac-70ab-45f5-8bf4-c6c2a26e0e82"],
Cell[244184, 5938, 869, 14, 24, "Print",ExpressionUUID->"c7b50980-441d-459f-8dee-659e8d497367"],
Cell[245056, 5954, 1075, 20, 24, "Print",ExpressionUUID->"2df7f928-efa7-4b8c-94da-52c5a6eceb84"],
Cell[246134, 5976, 1075, 20, 24, "Print",ExpressionUUID->"6b8fc895-ceba-4b95-9200-d8c47fa240ce"],
Cell[247212, 5998, 1058, 20, 24, "Print",ExpressionUUID->"4ec2d0ea-41ee-4ec6-86a2-bd818ffd1909"],
Cell[248273, 6020, 1060, 20, 24, "Print",ExpressionUUID->"bb62878e-fc2e-425f-b944-ddec8309944d"],
Cell[249336, 6042, 1060, 20, 24, "Print",ExpressionUUID->"80ceee3b-074a-4e53-a38e-9b035af2c3e1"],
Cell[250399, 6064, 1062, 20, 24, "Print",ExpressionUUID->"f7cf3ecd-9fa1-483d-a399-7abeae574885"],
Cell[251464, 6086, 1062, 20, 24, "Print",ExpressionUUID->"85c09c9a-cd30-41d4-9494-0c55663763a3"],
Cell[252529, 6108, 1064, 20, 24, "Print",ExpressionUUID->"ac2ec7f2-220e-4e1a-bfdd-38107e2b9a7c"],
Cell[253596, 6130, 1064, 20, 24, "Print",ExpressionUUID->"752c3a03-2292-43d1-b495-8ccd1b9caf6e"],
Cell[254663, 6152, 1066, 20, 24, "Print",ExpressionUUID->"82ae0a15-b3f4-410b-bbdb-9f42e5ca7849"],
Cell[255732, 6174, 1068, 20, 24, "Print",ExpressionUUID->"d12cf10d-0ba5-492f-8372-1fc5b694a633"],
Cell[256803, 6196, 1068, 20, 24, "Print",ExpressionUUID->"9269fa00-6cf7-4d6a-b15e-d5caa82faea8"],
Cell[257874, 6218, 1070, 20, 24, "Print",ExpressionUUID->"13ccfb92-7f59-4ad6-9557-dc4e58d0dde0"],
Cell[258947, 6240, 1068, 20, 24, "Print",ExpressionUUID->"4bd54404-0e99-4b06-b9b5-00af83e98525"],
Cell[260018, 6262, 1068, 20, 24, "Print",ExpressionUUID->"b239bad0-88af-4f46-b943-f2a88f17b658"],
Cell[261089, 6284, 1074, 20, 24, "Print",ExpressionUUID->"7cd41ef1-e7eb-4ca6-9fe2-98aae5d69a07"],
Cell[262166, 6306, 1074, 20, 24, "Print",ExpressionUUID->"97bf8f08-913a-4790-98e4-6d24d842530d"],
Cell[263243, 6328, 1076, 20, 24, "Print",ExpressionUUID->"634b5699-0f84-4b12-bc2a-c35ea879d507"],
Cell[264322, 6350, 1080, 20, 24, "Print",ExpressionUUID->"2db0b49d-9660-4754-ab0f-1169aae618de"],
Cell[265405, 6372, 1080, 20, 24, "Print",ExpressionUUID->"5c46c564-71d5-4c44-bc46-b1e5d817da0e"],
Cell[266488, 6394, 1163, 22, 24, "Print",ExpressionUUID->"c17cd9a2-21c0-41f6-af0e-49133a37c41b"],
Cell[267654, 6418, 869, 14, 24, "Print",ExpressionUUID->"d25adc41-acab-4126-90a1-4101a6aa4a22"],
Cell[268526, 6434, 1073, 20, 24, "Print",ExpressionUUID->"401817e4-57e8-4882-8f61-5e7d3f657351"],
Cell[269602, 6456, 1075, 20, 24, "Print",ExpressionUUID->"5f80c303-3059-4cd3-bbac-27e808d60014"],
Cell[270680, 6478, 1056, 20, 24, "Print",ExpressionUUID->"7baae251-1c39-4f27-a866-c08d793bec54"],
Cell[271739, 6500, 1058, 20, 24, "Print",ExpressionUUID->"7353c009-b390-4685-b919-35103f6c08df"],
Cell[272800, 6522, 1060, 20, 24, "Print",ExpressionUUID->"ad97098a-2332-43a2-bcfb-097b039ba4ea"],
Cell[273863, 6544, 1062, 20, 24, "Print",ExpressionUUID->"65927fad-5928-4c97-80c6-0c2133bedbf8"],
Cell[274928, 6566, 1062, 20, 24, "Print",ExpressionUUID->"c721c9c9-622c-4770-8fc6-5aa4d1df50fb"],
Cell[275993, 6588, 1064, 20, 24, "Print",ExpressionUUID->"d53c78ae-265b-4e82-bc0a-f5543041d5bb"],
Cell[277060, 6610, 1066, 20, 24, "Print",ExpressionUUID->"b6d39bce-427f-48c6-91ad-3c32e2c54534"],
Cell[278129, 6632, 1066, 20, 24, "Print",ExpressionUUID->"0625a04f-773d-45e3-b93d-7b83701d859e"],
Cell[279198, 6654, 1068, 20, 24, "Print",ExpressionUUID->"8d20ba06-35f3-4a0f-80f2-da50a14f6e3f"],
Cell[280269, 6676, 1070, 20, 24, "Print",ExpressionUUID->"f643262d-6027-4678-b714-695627026a1e"],
Cell[281342, 6698, 1070, 20, 24, "Print",ExpressionUUID->"190a2156-40c6-4382-90a1-e669cd52fcbb"],
Cell[282415, 6720, 1070, 20, 24, "Print",ExpressionUUID->"f8ef2300-902d-4b09-a7a5-49f62a7aaa54"],
Cell[283488, 6742, 1070, 20, 24, "Print",ExpressionUUID->"e2a15126-7824-416d-8d8c-6ca10eab8915"],
Cell[284561, 6764, 1070, 20, 24, "Print",ExpressionUUID->"1ced253e-520a-441d-b0c0-2323af13f562"],
Cell[285634, 6786, 1072, 20, 24, "Print",ExpressionUUID->"4b5577aa-51e0-4ad9-a5fb-c78bd4e71ab6"],
Cell[286709, 6808, 1068, 20, 24, "Print",ExpressionUUID->"ddf7f3b1-abfb-4836-a2d7-345e30039448"],
Cell[287780, 6830, 1070, 20, 24, "Print",ExpressionUUID->"156affaf-520f-4533-b219-9ad5e2484f4d"],
Cell[288853, 6852, 1072, 20, 24, "Print",ExpressionUUID->"fb3a1505-2322-4fbd-810b-a51234972eac"],
Cell[289928, 6874, 1068, 20, 24, "Print",ExpressionUUID->"2eea7907-1c96-417c-a0a0-6c7411aed5a6"],
Cell[290999, 6896, 1072, 20, 24, "Print",ExpressionUUID->"01a45c96-67f9-4069-9571-d5f1c6ec584c"],
Cell[292074, 6918, 1070, 20, 24, "Print",ExpressionUUID->"47b6415e-eb31-4947-99b4-180598c2e73a"],
Cell[293147, 6940, 1074, 20, 24, "Print",ExpressionUUID->"b5c020af-9be8-40be-bad5-0f6a97bcc5ea"],
Cell[294224, 6962, 1388, 33, 50, "Print",ExpressionUUID->"cb7f6d7d-c5ad-47c2-b9f6-07311b27b78f"],
Cell[295615, 6997, 1163, 22, 24, "Print",ExpressionUUID->"f7189a34-5794-46b8-b333-0c234682aeea"],
Cell[296781, 7021, 869, 14, 24, "Print",ExpressionUUID->"222034e6-2328-4655-9656-57022b765a3a"],
Cell[297653, 7037, 1073, 20, 24, "Print",ExpressionUUID->"e013aba9-cd6e-4c20-ad17-4bc6f400c6dc"],
Cell[298729, 7059, 1075, 20, 24, "Print",ExpressionUUID->"5b8b101b-ce84-4e64-9ff1-7ed3451d09eb"],
Cell[299807, 7081, 1058, 20, 24, "Print",ExpressionUUID->"23dd3ce8-ca16-4d18-a0fb-5dce0347ad4c"],
Cell[300868, 7103, 1058, 20, 24, "Print",ExpressionUUID->"180f7e50-a0ee-49f5-afab-fbac329e7cff"],
Cell[301929, 7125, 1062, 20, 24, "Print",ExpressionUUID->"5781abbe-8872-4e86-8ef4-737e0c64b9db"],
Cell[302994, 7147, 1062, 20, 24, "Print",ExpressionUUID->"7172d901-1fe3-451b-b244-bb87edfcbac1"],
Cell[304059, 7169, 1062, 20, 24, "Print",ExpressionUUID->"08646db3-63ea-4bb1-9fa3-ee254283ba75"],
Cell[305124, 7191, 1066, 20, 24, "Print",ExpressionUUID->"af6324db-b50a-453e-8d02-66b82bd59316"],
Cell[306193, 7213, 1066, 20, 24, "Print",ExpressionUUID->"e8e87ee3-46e9-4cef-afab-8f5049e067fb"],
Cell[307262, 7235, 1066, 20, 24, "Print",ExpressionUUID->"e2585491-e603-4347-9531-00094645564b"],
Cell[308331, 7257, 1066, 20, 24, "Print",ExpressionUUID->"7900c378-5b06-40b4-a1eb-9ed139a9506d"],
Cell[309400, 7279, 1066, 20, 24, "Print",ExpressionUUID->"4a11c724-759e-419b-937a-8a51ef3a994b"],
Cell[310469, 7301, 1072, 20, 24, "Print",ExpressionUUID->"6d341222-a1cc-4817-9809-51c499ead968"],
Cell[311544, 7323, 1070, 20, 24, "Print",ExpressionUUID->"f2c3c870-1946-4fbe-ab35-2b0e38132fb4"],
Cell[312617, 7345, 1070, 20, 24, "Print",ExpressionUUID->"2c1d8c70-78ea-4764-b6e5-0979563ac19b"],
Cell[313690, 7367, 1073, 20, 24, "Print",ExpressionUUID->"67f43173-9411-471f-8b72-170a235ccea9"],
Cell[314766, 7389, 1073, 20, 24, "Print",ExpressionUUID->"28bf140c-63e0-4c42-a22d-a0eebc4febd3"],
Cell[315842, 7411, 1074, 20, 24, "Print",ExpressionUUID->"5670af99-aee7-403f-b823-6a9dde68328a"],
Cell[316919, 7433, 1074, 20, 24, "Print",ExpressionUUID->"d033c98a-8885-4267-8e7a-bcb84c559408"],
Cell[317996, 7455, 1078, 20, 24, "Print",ExpressionUUID->"86674d11-37cf-48b3-8c54-405656fea94a"],
Cell[319077, 7477, 1075, 20, 24, "Print",ExpressionUUID->"d666abdc-b0a3-4e94-bc66-1d55a1837ef6"],
Cell[320155, 7499, 1265, 28, 49, "Print",ExpressionUUID->"dac1e4a6-aeea-4c6b-b4fa-785a25326368"],
Cell[321423, 7529, 1165, 22, 24, "Print",ExpressionUUID->"c6a55347-4893-46a6-a1c5-6c6acb6269ea"],
Cell[322591, 7553, 869, 14, 24, "Print",ExpressionUUID->"2632165e-35da-441b-bafe-6ea0e1115c61"],
Cell[323463, 7569, 1073, 20, 24, "Print",ExpressionUUID->"571d8c9d-655d-48a8-bf3e-2b110b3e64e8"],
Cell[324539, 7591, 1075, 20, 24, "Print",ExpressionUUID->"1fb5ef0c-87d4-47c3-a990-f201814fc49a"],
Cell[325617, 7613, 1058, 20, 24, "Print",ExpressionUUID->"d3533fb4-9942-4e56-b2f8-e84640d6f27a"],
Cell[326678, 7635, 1058, 20, 24, "Print",ExpressionUUID->"6ae1896d-98e2-409e-b095-5a2c9998dfaa"],
Cell[327739, 7657, 1062, 20, 24, "Print",ExpressionUUID->"e7c9ffda-27e5-449b-8aa8-f28ea9284c9e"],
Cell[328804, 7679, 1060, 20, 24, "Print",ExpressionUUID->"03cab817-6196-44b0-a0d5-0080b3b4d23c"],
Cell[329867, 7701, 1062, 20, 24, "Print",ExpressionUUID->"9ad878a5-5c77-4c4d-b695-ad784d28d0f3"],
Cell[330932, 7723, 1060, 20, 24, "Print",ExpressionUUID->"8f631e56-dd4d-4414-b923-de28446996a5"],
Cell[331995, 7745, 1061, 20, 24, "Print",ExpressionUUID->"59c9fdb7-d376-4bf6-867c-5ad8e4a18fc3"],
Cell[333059, 7767, 1068, 20, 24, "Print",ExpressionUUID->"0c16e0bf-b894-421f-b572-56360c73b3ad"],
Cell[334130, 7789, 1066, 20, 24, "Print",ExpressionUUID->"17920854-3273-4492-9b81-b10cc6521f01"],
Cell[335199, 7811, 1068, 20, 24, "Print",ExpressionUUID->"6fc9ac4c-c097-47bb-af0a-63e2ded129c7"],
Cell[336270, 7833, 1067, 20, 24, "Print",ExpressionUUID->"fed26151-6364-4de1-9ad2-f749bb654639"],
Cell[337340, 7855, 1070, 20, 24, "Print",ExpressionUUID->"062846e3-2082-4e35-8abc-0c9d9a2da802"],
Cell[338413, 7877, 1070, 20, 24, "Print",ExpressionUUID->"822ec571-666e-4c8d-b176-42cf4cf47e8b"],
Cell[339486, 7899, 1070, 20, 24, "Print",ExpressionUUID->"c391c3b6-d89a-44c7-b65d-3c028728cb95"],
Cell[340559, 7921, 1070, 20, 24, "Print",ExpressionUUID->"5ac293cc-a511-4459-a6fb-d2288f360fa5"],
Cell[341632, 7943, 1070, 20, 24, "Print",ExpressionUUID->"a199f1f7-c932-4438-b110-5b1a48458b21"],
Cell[342705, 7965, 1074, 20, 24, "Print",ExpressionUUID->"17819f91-cbbf-4650-baa7-9d5ef63c53af"],
Cell[343782, 7987, 1074, 20, 24, "Print",ExpressionUUID->"12052909-8ba5-4abe-b01c-bf95418110ac"],
Cell[344859, 8009, 1070, 20, 24, "Print",ExpressionUUID->"badea7a8-233b-4d5d-a602-1ad966001742"],
Cell[345932, 8031, 1074, 20, 24, "Print",ExpressionUUID->"144a9899-2bb6-48c0-a7ac-ed5a4cd5682a"],
Cell[347009, 8053, 882, 15, 24, "Print",ExpressionUUID->"ee2b6f97-6938-4229-b6ae-61355a07d398"]
}, Open  ]],
Cell[347906, 8071, 2176, 52, 60, "Output",ExpressionUUID->"5f983c7d-2723-4d7f-ac53-1ab74dbbb6c6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> arxiv-code/QES-Knot-Polynomials.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    523271,      11142]
NotebookOptionsPosition[    506321,      10881]
NotebookOutlinePosition[    506713,      10898]
CellTagsIndexPosition[    506670,      10895]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "Install", " ", "the", " ", "KnotTheory", " ", "and", " ", 
      "QuantumGroups", " ", "packages", " ", "from", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"github", ".", "com"}], "/", "semorrison"}], "/", 
       "KnotTheory"}], " ", "and", " ", 
      RowBox[{"https", ":"}]}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"github", ".", "com"}], "/", "semorrison"}], "/", 
      RowBox[{"QuantumGroups", ".", " ", "Update"}]}], " ", "the", " ", 
     "first", " ", "two", " ", "lines", " ", "of", " ", "the", " ", 
     "notebook", " ", "with", " ", "you", " ", 
     RowBox[{"path", ".", " ", "Note"}], " ", "that", " ", "this", " ", 
     "relies", " ", "on", " ", "precomputed", " ", "data", " ", "for", " ", 
     "the", " ", "action", " ", "of", " ", "braidings"}]}], ",", " ", "forks",
    ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"etc", ".", " ", "on"}], " ", "invariant", " ", "spaces", " ", 
     "up", " ", "to", " ", "6"}], "-", 
    RowBox[{
     RowBox[{"boxes", ".", " ", "Those"}], " ", "were", " ", "computed", " ", 
     "with", " ", "code", " ", "that", " ", "we", " ", 
     RowBox[{"can", "'"}], "t", " ", "currently", " ", "replicate"}]}], ",", 
   " ", 
   RowBox[{
   "but", " ", "they", " ", "pass", " ", "thorough", " ", "consistency", " ", 
    "tests", " ", "in", " ", "this", " ", 
    RowBox[{"notebook", ".", " ", "You"}], " ", "only", " ", "need", " ", 
    "to", " ", "run", " ", "through", " ", "\"\<stuff\>\"", " ", "to", " ", 
    "compute", " ", "QES", " ", "knot", " ", 
    RowBox[{"invariants", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8871202365342703`*^9, 3.887120376580667*^9}, 
   3.887120830516361*^9, {3.887123417495163*^9, 3.887123459749056*^9}, {
   3.887123558349743*^9, 3.8871235592832527`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"efabc330-e476-4e6a-a2e0-19b381aa8c10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", "\"\<~/GitRepositories/KnotTheory/\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.87451392677592*^9, 3.874513928968124*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2a153357-6b01-4ba6-9ec6-67f050268324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{
   "$Path", ",", "\"\<~/GitRepositories/QuantumGroupsFork/package/\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.875385891758165*^9, 3.8753859086320543`*^9}, {
  3.875386867842461*^9, 3.875386869589282*^9}, {3.887118746345298*^9, 
  3.88711874700211*^9}, {3.88711897783887*^9, 3.887118978627633*^9}, {
  3.887122000292018*^9, 3.887122001476247*^9}, {3.887122060873773*^9, 
  3.8871220617422333`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"ed9f0cff-9a78-4aee-8afa-b801092b38c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "KnotTheory`"}]], "Input",
 CellChangeTimes->{{3.627946822338113*^9, 3.6279468274164886`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e5fcd65d-5f9c-4c31-877b-bb65c28c1bad"],

Cell[BoxData["\<\"Loading KnotTheory` version of January 20, 2015, \
10:42:19.1122.\\nRead more at http://katlas.org/wiki/KnotTheory.\"\>"], \
"Print",
 CellChangeTimes->{
  3.757514537127047*^9, 3.773368646295682*^9, 3.87451395478811*^9, 
   3.874514391513441*^9, 3.874515915386001*^9, 3.875385790599609*^9, {
   3.875385898941263*^9, 3.875385912277396*^9}, 3.875385979976739*^9, {
   3.875386941758533*^9, 3.875386960648869*^9}, 3.875387910047187*^9, 
   3.875391185645783*^9, 3.87539136332977*^9, 3.8753914350609093`*^9, {
   3.875391655978611*^9, 3.875391685454294*^9}, {3.875391758557992*^9, 
   3.875391786078661*^9}, {3.8871187513290462`*^9, 3.887118773845738*^9}, {
   3.887118906551303*^9, 3.88711892307366*^9}, 3.8871194747163687`*^9, 
   3.887120523619235*^9, 3.8871208356928368`*^9, 3.88712093635851*^9, 
   3.8871212380511913`*^9, 3.887121366990035*^9, 3.887121544161378*^9, 
   3.887121673722802*^9, 3.887122023180731*^9, {3.887122056635915*^9, 
   3.887122075175818*^9}, 3.8871224281376953`*^9, 3.887123086742525*^9, 
   3.887123147249145*^9, {3.887123634163805*^9, 3.887123676950328*^9}, 
   3.8871244657462387`*^9, 3.887124685039904*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"6f99bbac-ffd0-469a-b9ed-88631635780e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "QuantumGroups`"}]], "Input",
 CellChangeTimes->{{3.875385792853137*^9, 3.8753857980280533`*^9}, {
  3.875386324036714*^9, 3.875386336202664*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d3f7b6ad-b93e-4bc0-8c50-092d4ba515bc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading QuantumGroups` version 2.0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://katlas.math.toronto.edu/wiki/QuantumGroups\"\>"}],
  SequenceForm[
  "Loading QuantumGroups` version 2.0\n", 
   "Read more at http://katlas.math.toronto.edu/wiki/QuantumGroups"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.887122075224751*^9, 3.88712242818456*^9, 3.887123086796463*^9, 
   3.8871231472844877`*^9, {3.8871236342095547`*^9, 3.8871236769977207`*^9}, 
   3.8871244657898283`*^9, 3.8871246850801077`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"082dcd8e-e39c-475d-bb94-6a6619a1a22b"],

Cell[BoxData["\<\"Remember to set QuantumGroupsDataDirectory[] to the \
appropriate path, if you've downloaded precomputed data.\"\>"], "Print",
 CellChangeTimes->{
  3.887122075224751*^9, 3.88712242818456*^9, 3.887123086796463*^9, 
   3.8871231472844877`*^9, {3.8871236342095547`*^9, 3.8871236769977207`*^9}, 
   3.8871244657898283`*^9, 3.887124685081232*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"ad542cdf-1f2c-4473-80b4-da0811ddbd37"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup", "Subsection",
 CellChangeTimes->{{3.887124643529818*^9, 
  3.8871246478042393`*^9}},ExpressionUUID->"75b269fa-befd-46be-8ed3-\
89a6a50d2179"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"brace", "[", "l_", "]"}], ":=", 
  RowBox[{"brace", "[", 
   RowBox[{"0", ",", "l"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"brace", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "+", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bracket", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "-", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.646523809058119*^9, 3.6465238846634073`*^9}, 
   3.8871239579870872`*^9, {3.887124158820719*^9, 3.887124160395162*^9}, 
   3.8871246711684427`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"634f41ac-80f3-4268-86e4-a8e2594c31f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dw", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"brace", "[", "2", "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", "5"}], "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "6"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", "0"}], "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646796728250423*^9, 3.646796736788974*^9}, {
   3.648946767927742*^9, 3.648946774456189*^9}, 3.887123957987565*^9, 
   3.88712467116862*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"5af38d72-85bf-492b-a642-dafe365fecc2"],

Cell[BoxData[
 RowBox[{"Clear", "[", "i", "]"}]], "Input",
 CellChangeTimes->{{3.658436876290496*^9, 3.658436877442873*^9}, 
   3.887123957987836*^9, 3.887124671168728*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"58c2f69e-20ca-40dc-811d-967ebd724c76"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "[", "X_Times", "]"}], ":=", 
  RowBox[{"i", "/@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "[", 
   RowBox[{"Power", "[", 
    RowBox[{"X_", ",", "k_"}], "]"}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"i", "[", "X", "]"}], "k"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "[", "n_Integer", "]"}], ":=", "n"}]}], "Input",
 CellChangeTimes->{{3.658436487996249*^9, 3.658436533090674*^9}, {
   3.6584366041622*^9, 3.658436682721279*^9}, 3.8871239579881153`*^9, 
   3.887124671169302*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"75e470ae-3986-4fb8-9653-eb60b418e77e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "[", 
   RowBox[{"1", "-", "x_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"i", "[", 
    RowBox[{"x", "-", "1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "v", "]"}], "=", "v"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "w", "]"}], "=", "w"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "q", "]"}], "=", "q"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "X_Plus", "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=!=",
      "1"}], "\[And]", 
    RowBox[{
     RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=!=", 
     RowBox[{"-", "1"}]}]}]}], ":=", 
  RowBox[{
   RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
   RowBox[{"i", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"X", "/", 
      RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.658436855213171*^9, 3.658436889346715*^9}, {
   3.658436959306121*^9, 3.6584369913811827`*^9}, {3.658437064271122*^9, 
   3.658437068629953*^9}, {3.658437207289184*^9, 3.658437224070833*^9}, {
   3.6584372677341633`*^9, 3.658437269635625*^9}, {3.6584399606124153`*^9, 
   3.658439995565715*^9}, {3.658626186215685*^9, 3.6586261884569902`*^9}, 
   3.887123957988387*^9, 3.8871246711694727`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"bd842aa7-2e3c-430e-b3ab-f5ec847f4e0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"n_", ",", "z_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{"z", ",", "v"}], "]"}]}], ",", 
      RowBox[{"b", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Product", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["v", "a"], 
             SuperscriptBox["w", "b"]}], ")"}], 
           RowBox[{"n", "/", 
            RowBox[{"(", 
             RowBox[{"2", "d"}], ")"}]}]], "]"}], 
         RowBox[{"brk", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"n", " ", "b"}], 
            RowBox[{"2", " ", "d"}]], ",", 
           FractionBox[
            RowBox[{"n", " ", "a"}], 
            RowBox[{"2", "d"}]]}], "]"}]}], ")"}], 
       RowBox[{"MoebiusMu", "[", "d", "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", 
        RowBox[{"Divisors", "[", "n", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.658440493124386*^9, 3.658440493535334*^9}, {
   3.658532053492127*^9, 3.658532058825417*^9}, 3.887123957988719*^9, 
   3.887124671169664*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"3634eba3-3ffd-46ce-b108-c7f76ef29dc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cq", "[", "n_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Product", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{"n", "/", 
         RowBox[{"(", 
          RowBox[{"2", "d"}], ")"}]}]], 
       RowBox[{"qi", "[", 
        FractionBox["n", 
         RowBox[{" ", 
          RowBox[{"2", "d"}]}]], "]"}]}], ")"}], 
     RowBox[{"MoebiusMu", "[", "d", "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"Divisors", "[", "n", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.658625824413604*^9, 3.658625853379389*^9}, {
   3.658625931804193*^9, 3.6586259537975397`*^9}, {3.658626067023962*^9, 
   3.6586260676939507`*^9}, 3.658626266448032*^9, 3.887123957988969*^9, 
   3.887124671169773*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"e6c37671-87dd-40fb-bba0-6367286d7391"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "[", 
      RowBox[{"Cyclotomic", "[", 
       RowBox[{"n", ",", "z"}], "]"}], "]"}], "=", 
     RowBox[{"c", "[", 
      RowBox[{"n", ",", "z"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["v", "k"], 
            SuperscriptBox["w", "l"]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"-", "12"}], ",", "12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
        "1"}], "]"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.658436687182006*^9, 3.658436774800123*^9}, {
   3.658436909103149*^9, 3.658436933495618*^9}, {3.658437005079433*^9, 
   3.658437048731647*^9}, {3.6584371074753437`*^9, 3.658437135534185*^9}, {
   3.658531997468272*^9, 3.6585320005889683`*^9}, {3.6623286148098097`*^9, 
   3.66232861590399*^9}, {3.6623286484193*^9, 3.662328649399716*^9}, 
   3.88712395798923*^9, 3.887124671169909*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"7765297e-baf8-46a4-9986-1a2a93321056"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "[", 
      RowBox[{"Cyclotomic", "[", 
       RowBox[{"n", ",", "z"}], "]"}], "]"}], "=", 
     RowBox[{"c", "[", 
      RowBox[{"n", ",", "z"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          SuperscriptBox["v", "k"], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.662329225155841*^9, 3.662329247566093*^9}, 
   3.887123957989493*^9, 3.887124671170067*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"1a4dea9e-02e2-4449-91be-19fa2bf47ba4"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "[", 
     RowBox[{"Cyclotomic", "[", 
      RowBox[{"n", ",", "q"}], "]"}], "]"}], "=", 
    RowBox[{"cq", "[", "n", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6586258091344357`*^9, 3.6586258379514513`*^9}, {
   3.6586260852285213`*^9, 3.658626086664551*^9}, 3.887123957989707*^9, 
   3.887124671170168*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"c51707a0-e6b4-4703-82b7-72b29444cf44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DrawPD", "[", 
  RowBox[{"Knot", "[", 
   RowBox[{"8", ",", "19"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6486443855557127`*^9, 3.648644390109385*^9}, 
   3.88712395798989*^9, 3.887124671170292*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"03f62365-7eaa-4f9d-a3c3-26f9c9c4780d"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory","loading",
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"PD4Knots`\\\\\\\"\\\"}]\\).\"",2,24,1,
   30087757540700638630,"Local","KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122091660035*^9, 3.887122430888529*^9, 3.887123089494177*^9, 
   3.887123149924601*^9, {3.887123637355372*^9, 3.887123679604568*^9}, 
   3.887123957990253*^9, 3.887124468556349*^9, {3.8871246711705008`*^9, 
   3.887124687812479*^9}},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"1262486c-fe4c-4074-af1a-7a4e3696f142"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory","credits",
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"DrawPD was written by Emily Redelmeier at \
the University of Toronto in the summers of 2003 and \
2004.\\\\\\\"\\\"}]\\)\"",2,24,2,30087757540700638630,"Local",
   "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122091660035*^9, 3.887122430888529*^9, 3.887123089494177*^9, 
   3.887123149924601*^9, {3.887123637355372*^9, 3.887123679604568*^9}, 
   3.887123957990253*^9, 3.887124468556349*^9, {3.8871246711705008`*^9, 
   3.88712468782019*^9}},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"5c3aa203-e88b-426a-b178-154262ac54c5"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.3956292187217044, -0.04009740999523165}, 
     0.4088525004170062, {1.5838497787743835`, 2.368420965471408}], 
    CircleBox[{-0.3956292187217044, -0.04009740999523165}, 
     0.4088525004170062, {0.9946384636898347, 1.4963626762305253`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.08628600095345818, 0.25259000758551575}, 
     0.4834845685988016, {2.1283615566151215`, 3.3410978239825977`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.2602621688260102, -0.31066459142098274}, 
     0.3117601822026677, {-3.8667821055569167`, -3.534813949119552}], 
    CircleBox[{-0.2602621688260102, -0.31066459142098274}, 
     0.3117601822026677, {-3.4200805011962934`, -2.4566154132784077`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.5352521278518116, 0.02376062564228748}, 
     0.23248333041041522, {-2.812612618646659, -1.110107906174398}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.2380019786474583, 0.1550930489145722}, 
     0.816737803204482, {-1.4401690421107416`, -0.9358593571889937}], 
    CircleBox[{-0.2380019786474583, 0.1550930489145722}, 
     0.816737803204482, {-0.8920640039079848, -0.6237267618736809}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.4689777016222587, -0.09925790510158128}, 
     0.4442869118762377, {-2.699325688785111, -1.3558303205335365`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.212661844961492, 0.0418999338543298}, 0.23733390344383318, {
     0.536341243431417, 0.9380686949780013}], 
    CircleBox[{-0.212661844961492, 0.0418999338543298}, 0.23733390344383318, {
     0.13037550597321013`, 0.3856281758491429}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.3031175765095107, -0.14919781951101388}, 
     0.42421204968055176, {2.074701488637608, 2.5440531862964995`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.3849836018733674, 0.06810207199236107}, 
     0.4461227129213824, {-3.085677592208678, -2.959400066462427}], 
    CircleBox[{0.3849836018733674, 0.06810207199236107}, 
     0.4461227129213824, {-2.8792218563124345`, -2.6339663190940907`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.16000062427892559, 0.15381541855022327}, 
     0.21434482647276887, {-1.5577894450489516`, -0.6656121276636097}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.4821874317873577, -0.048267732184188394}, 
     0.43700204540687254, {0.9599044639559627, 1.5820981820044069`}], 
    CircleBox[{0.4821874317873577, -0.048267732184188394}, 
     0.43700204540687254, {1.6639497911793528`, 2.2175998601821574`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.19107128295653536, 0.036706633326518745}, 
     0.7393129615453508, {0.19534134939824346`, 1.007422048313573}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.1595467057252219, -0.2969587162710239}, 
     0.560889748474084, {-0.12424354920325464`, 0.30599556604505546`}], 
    CircleBox[{0.1595467057252219, -0.2969587162710239}, 0.560889748474084, {
     0.36976802886258203`, 0.6944191065151041}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.2906276520463019, 0.24267417096779198}, 
     0.5325283700941955, {-1.1075800290132423`, -0.25035677857517896`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.6949346821585514, -0.010166538844042554}, 
     0.332915458181012, {-0.08867776130203346, 0.1722637242961788}], 
    CircleBox[{-0.6949346821585514, -0.010166538844042554}, 
     0.332915458181012, {-0.3865984215896875, -0.19612041603705915`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.305703466539164, -0.575545141226051}, 0.5215581532086407, {
     1.4743704924243326`, 1.8366659415465245`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.016244574524478913, 0.36491456390582394}, 
     0.3511115828020003, {1.007422048313573, 2.1283615566151215`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-4.41027353567878, -0.6565915075697065}, 4.104070193360806, {
     0.1722637242961807, 0.19950517039280616`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.4737199722413374, -0.10021953479221582}, 
     0.09407348121088469, {-1.110107906174398, -0.3865984215896876}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.4802944307013383, 0.04252239395102847}, 
     0.2905552894453404, {2.3684209654714086`, 3.470572688532927}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-1.3501475043601499, -1.509285842844113}, 2.160885550571914, {
     0.9380686949780042, 0.9946384636898375}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.045392295932520726, 0.06383219350860547}, 
     0.06863261107801283, {-0.6656121276636094, 0.13037550597321018`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.16890935470080287, 0.8387011736648129}, 
     0.8992885198057402, {-1.6672221611654603`, -1.5577894450489511`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.41523862743250994, -0.17331029028092576}, 
     0.10467588351277284, {1.8366659415465245`, 2.416403201622669}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.18490096348232668, -0.2491000080883649}, 
     0.4090715853976257, {-2.4566154132784077`, -1.4401690421107418`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.6554753730090911, -0.4878087648932181}, 
     0.28400036735223505, {2.0340126245765506`, 2.5178658917161125`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.6258846781345552, 0.1569415750094142}, 
     0.18648306735002848, {-0.25035677857517874`, 0.9599044639559627}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-0.387609823913338, 1.1035178931204384}, 
     1.0063126786512004, {-1.0668911649521857`, -0.923992793407636}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.014296960030050349, 0.04735347769966963}, 
     0.07485584043449017, {2.5440531862964995`, 3.197507714970908}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{-2.1198730109171104, -1.3252156490195617}, 
     2.4201712221672786, {0.44226696480468347`, 0.5076263344957039}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.5220276525043317, -0.3422278071759547}, 
     0.19559298231095656, {-1.3558303205335367`, -0.12424354920325474`}]}, 
   {RGBColor[0, 0, 0], 
    CircleBox[{0.7943274925901207, 0.2316820648982934}, 
     0.2651899830822143, {-2.94625130419155, -2.4471735470746894`}]}, 
   {RGBColor[0, 0, 0]}},
  AspectRatio->1]], "Output",
 CellChangeTimes->{
  3.713491990354066*^9, 3.724539165838772*^9, 3.875391610689945*^9, 
   3.8753916600641336`*^9, 3.875391697671628*^9, {3.875391763471019*^9, 
   3.875391791136248*^9}, {3.887118755511704*^9, 3.887118780808941*^9}, {
   3.887118910480299*^9, 3.887118928238639*^9}, 3.8871194788703613`*^9, 
   3.887120528618699*^9, 3.887120840932967*^9, 3.887121242078796*^9, 
   3.887121372062606*^9, 3.887121549209391*^9, 3.8871216788061457`*^9, 
   3.887122027540925*^9, 3.8871220939906673`*^9, 3.887122433278591*^9, 
   3.8871230919122553`*^9, 3.887123152356061*^9, {3.887123639809464*^9, 
   3.887123682043455*^9}, 3.887123957990781*^9, 3.887124470995899*^9, {
   3.887124671171245*^9, 3.887124690205977*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"b9ec795c-b5f0-47cd-9444-1515e40bb6c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Writhe", "[", 
   RowBox[{"k", ":", 
    RowBox[{"(", 
     RowBox[{"_Knot", "|", "_Link", "|", "_BR"}], ")"}]}], "]"}], ":=", 
  RowBox[{"Writhe", "[", 
   RowBox[{"PD", "[", "k", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Writhe", "[", "p_PD", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"o", "=", 
      RowBox[{"OPD", "[", "p", "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"o", ",", "_Xp"}], "]"}], "-", 
     RowBox[{"Count", "[", 
      RowBox[{"o", ",", "_Xn"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.66192025014911*^9, 3.6619203164328003`*^9}, {
   3.875391748519747*^9, 3.8753917739993258`*^9}, {3.887120814377268*^9, 
   3.8871208170041523`*^9}, {3.887121112730706*^9, 3.887121115653269*^9}, {
   3.887121461707831*^9, 3.887121464100586*^9}, {3.887121506312262*^9, 
   3.8871215091938343`*^9}, {3.88712198294074*^9, 3.8871219850319157`*^9}, 
   3.887123957991323*^9, 3.88712467117153*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"dc7dd1e3-1e17-49da-b106-1055b31494fa"],

Cell[BoxData[
 TemplateBox[{
  "Get","noopen",
   "\"Cannot open \\!\\(\\*RowBox[{\\\"\\\\\\\"WikiLink`\\\\\\\"\\\"}]\\).\"",
   2,25,3,30087757540700638630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122094108241*^9, 3.887122433396428*^9, 3.887123092073517*^9, 
   3.887123152495366*^9, 3.887123639953237*^9, 3.887123682185506*^9, 
   3.887123957991558*^9, 3.887124471126944*^9, {3.887124671171645*^9, 
   3.887124690318778*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"9abe3f6c-7759-4ad9-bb4a-ba27f190ce6e"],

Cell[BoxData[
 TemplateBox[{
  "Needs","nocont",
   "\"Context \\!\\(\\*RowBox[{\\\"\\\\\\\"WikiLink`\\\\\\\"\\\"}]\\) was not \
created when Needs was evaluated.\"",2,25,4,30087757540700638630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122094108241*^9, 3.887122433396428*^9, 3.887123092073517*^9, 
   3.887123152495366*^9, 3.887123639953237*^9, 3.887123682185506*^9, 
   3.887123957991558*^9, 3.887124471126944*^9, {3.887124671171645*^9, 
   3.887124690319173*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"df47d087-447c-496c-a7bf-94d55052f340"],

Cell[BoxData[
 TemplateBox[{
  "Get","noopen",
   "\"Cannot open \\!\\(\\*RowBox[{\\\"\\\\\\\"WikiLink`\\\\\\\"\\\"}]\\).\"",
   2,25,5,30087757540700638630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122094108241*^9, 3.887122433396428*^9, 3.887123092073517*^9, 
   3.887123152495366*^9, 3.887123639953237*^9, 3.887123682185506*^9, 
   3.887123957991558*^9, 3.887124471126944*^9, {3.887124671171645*^9, 
   3.887124690323267*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"f627b273-4ea4-485a-bb4c-59a6d4681330"],

Cell[BoxData[
 TemplateBox[{
  "Needs","nocont",
   "\"Context \\!\\(\\*RowBox[{\\\"\\\\\\\"WikiLink`\\\\\\\"\\\"}]\\) was not \
created when Needs was evaluated.\"",2,25,6,30087757540700638630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122094108241*^9, 3.887122433396428*^9, 3.887123092073517*^9, 
   3.887123152495366*^9, 3.887123639953237*^9, 3.887123682185506*^9, 
   3.887123957991558*^9, 3.887124471126944*^9, {3.887124671171645*^9, 
   3.8871246903365927`*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"774dc9ac-6c03-41ec-a2aa-c272a543f0fe"],

Cell[BoxData[
 TemplateBox[{
  "Get","noopen",
   "\"Cannot open \\!\\(\\*RowBox[{\\\"\\\\\\\"WikiLink`\\\\\\\"\\\"}]\\).\"",
   2,25,7,30087757540700638630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122094108241*^9, 3.887122433396428*^9, 3.887123092073517*^9, 
   3.887123152495366*^9, 3.887123639953237*^9, 3.887123682185506*^9, 
   3.887123957991558*^9, 3.887124471126944*^9, {3.887124671171645*^9, 
   3.887124690340518*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"691365db-64e1-407c-81b2-e0bb9d2d7fe5"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Get\\\", \\\"::\\\", \\\
\"noopen\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,25,8,30087757540700638630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122094108241*^9, 3.887122433396428*^9, 3.887123092073517*^9, 
   3.887123152495366*^9, 3.887123639953237*^9, 3.887123682185506*^9, 
   3.887123957991558*^9, 3.887124471126944*^9, {3.887124671171645*^9, 
   3.8871246903442173`*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"2da56f1d-6f0e-4bb8-ad81-62e0d603d2a8"],

Cell[BoxData[
 TemplateBox[{
  "Needs","nocont",
   "\"Context \\!\\(\\*RowBox[{\\\"\\\\\\\"WikiLink`\\\\\\\"\\\"}]\\) was not \
created when Needs was evaluated.\"",2,25,9,30087757540700638630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122094108241*^9, 3.887122433396428*^9, 3.887123092073517*^9, 
   3.887123152495366*^9, 3.887123639953237*^9, 3.887123682185506*^9, 
   3.887123957991558*^9, 3.887124471126944*^9, {3.887124671171645*^9, 
   3.887124690348322*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b075cfa0-6c0d-443e-a3f1-3b73ad2f20fc"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Needs\\\", \\\"::\\\", \
\\\"nocont\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,25,10,30087757540700638630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.887122094108241*^9, 3.887122433396428*^9, 3.887123092073517*^9, 
   3.887123152495366*^9, 3.887123639953237*^9, 3.887123682185506*^9, 
   3.887123957991558*^9, 3.887124471126944*^9, {3.887124671171645*^9, 
   3.8871246903519697`*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"714230f1-f5b2-4fe4-9a74-4f31c8e80972"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RotateBox", "[", 
   RowBox[{"X_", ",", "0"}], "]"}], ":=", "X"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RotateBox", "[", 
   RowBox[{
    RowBox[{"RotateBox", "[", 
     RowBox[{"X_", ",", "k_"}], "]"}], ",", "l_"}], "]"}], ":=", 
  RowBox[{"RotateBox", "[", 
   RowBox[{"X", ",", 
    RowBox[{"k", "+", "l"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.648646019989891*^9, 3.648646046547612*^9}, 
   3.887123957992988*^9, 3.8871246711727657`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"1d52d230-bcbe-4b25-8ce7-0dd147b3df93"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "PlanarDiagram", "]"}]], "Input",
 CellChangeTimes->{{3.6486646105138187`*^9, 3.648664618374001*^9}, 
   3.8871239579931726`*^9, 3.887124671172846*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"5561dfb5-b655-4fb5-b8d7-4e7974e0b353"],

Cell[BoxData[
 RowBox[{"SetAttributes", "[", 
  RowBox[{"PlanarDiagram", ",", 
   RowBox[{"{", 
    RowBox[{"Flat", ",", "Orderless", ",", "OneIdentity"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.648644885059174*^9, 3.6486449070533457`*^9}, {
   3.648646767347574*^9, 3.6486467692057257`*^9}, 3.887123957993301*^9, 
   3.8871246711729307`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"e7da22fe-dafa-4f98-9f25-e46a3b8163f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"Box", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", "a_", ",", "b___"}], "}"}], ",", "X_"}], "]"}], 
   "]"}], ":=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"Box", "[", 
    RowBox[{
     RowBox[{"{", "b", "}"}], ",", 
     RowBox[{"Stitch", "[", "X", "]"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"Box", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a__", ",", "b_", ",", "b_", ",", "c___"}], "}"}], ",", "X_"}], 
    "]"}], "]"}], ":=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"Box", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", "b", ",", "c", ",", "a"}], "}"}], ",", 
     RowBox[{"RotateBox", "[", 
      RowBox[{"X", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"{", "a", "}"}], "]"}]}], "]"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.648644909243538*^9, 3.64864504374894*^9}, {
   3.64864513610292*^9, 3.648645139460362*^9}, 3.887123957993498*^9, 
   3.887124671173029*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"c0593b59-2f7d-47a4-ac6d-c1f388094fe3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b_", ",", "c_", ",", "d_"}], "}"}], ",", "X_"}], "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d_", ",", "c_", ",", "e___"}], "}"}], ",", "Y_"}], "]"}]}], 
   "]"}], ":=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"Box", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", "e"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Multiply", "[", "2", "]"}], "[", 
      RowBox[{"X", ",", "Y"}], "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], ",", "X_"}], 
     "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d_", ",", "c_", ",", "e___"}], "}"}], ",", "Y_"}], "]"}]}], 
   "]"}], ":=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"Box", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "e"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Multiply", "[", "2", "]"}], "[", 
      RowBox[{"X", ",", "Y"}], "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a___", ",", "b_", ",", "c_", ",", "d___"}], "}"}], ",", 
      "X_"}], "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"e___", ",", "c_", ",", "b_", ",", "f___"}], "}"}], ",", 
      "Y_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", ",", "a", ",", "b", ",", "c"}], "}"}], ",", 
      RowBox[{"RotateBox", "[", 
       RowBox[{"X", ",", 
        RowBox[{"-", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "d", "}"}], "]"}]}]}], "]"}]}], "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c", ",", "b", ",", "f", ",", "e"}], "}"}], ",", 
      RowBox[{"RotateBox", "[", 
       RowBox[{"Y", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "e", "}"}], "]"}]}], "]"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b___", ",", "c_"}], "}"}], ",", "X_"}], "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d___", ",", "a_", ",", "c_", ",", "e___"}], "}"}], ",", 
      "Y_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", ",", "c", ",", "a"}], "}"}], ",", 
      RowBox[{"RotateBox", "[", 
       RowBox[{"X", ",", "1"}], "]"}]}], "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "c", ",", "e", ",", "d"}], "}"}], ",", 
      RowBox[{"RotateBox", "[", 
       RowBox[{"Y", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "d", "}"}], "]"}]}], "]"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a___", ",", "b_", ",", "c_", ",", "d__"}], "}"}], ",", "X_"}],
      "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b_", ",", "e___", ",", "c_"}], "}"}], ",", "Y_"}], "]"}]}], 
   "]"}], ":=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", ",", "a", ",", "b", ",", "c"}], "}"}], ",", 
      RowBox[{"RotateBox", "[", 
       RowBox[{"X", ",", 
        RowBox[{"-", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "d", "}"}], "]"}]}]}], "]"}]}], "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c", ",", "b", ",", "e"}], "}"}], ",", 
      RowBox[{"RotateBox", "[", 
       RowBox[{"Y", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b___", ",", "c_"}], "}"}], ",", "X_"}], "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c_", ",", "d___", ",", "a_"}], "}"}], ",", "Y_"}], "]"}]}], 
   "]"}], ":=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", ",", "c", ",", "a"}], "}"}], ",", 
      RowBox[{"RotateBox", "[", 
       RowBox[{"X", ",", "1"}], "]"}]}], "]"}], ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "c", ",", "d"}], "}"}], ",", 
      RowBox[{"RotateBox", "[", 
       RowBox[{"Y", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.648645236093882*^9, 3.648645383326126*^9}, {
   3.648645424351965*^9, 3.648645426357231*^9}, {3.648645556505618*^9, 
   3.6486456748702173`*^9}, {3.648645728307845*^9, 3.648645867906443*^9}, {
   3.648645905199848*^9, 3.648645961208946*^9}, {3.648646012278125*^9, 
   3.648646013094318*^9}, {3.648646068650135*^9, 3.64864607033663*^9}, {
   3.648661483436668*^9, 3.648661490272332*^9}, {3.648661564806775*^9, 
   3.648661635268127*^9}, 3.648664206313895*^9, {3.662333192408222*^9, 
   3.662333199852785*^9}, 3.887123957993843*^9, 3.8871246711735783`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"8968483b-49b8-4029-bd52-312ec77b7433"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a___", ",", "b_", ",", "c___"}], "}"}], ",", "X_"}], "]"}], 
    ",", 
    RowBox[{"Box", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d___", ",", "b_", ",", "e___"}], "}"}], ",", "Y_"}], "]"}]}], 
   "]"}], ":=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"Box", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", "a", ",", "e", ",", "d"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Multiply", "[", "1", "]"}], "[", 
      RowBox[{
       RowBox[{"RotateBox", "[", 
        RowBox[{"X", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "c", "}"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"RotateBox", "[", 
        RowBox[{"Y", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "d", "}"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.648664627632711*^9, 3.648664740463376*^9}, {
   3.6486647723694572`*^9, 3.648664809174317*^9}, 3.887123957994*^9, 
   3.8871246711737013`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"f5591cbc-a9f8-4bb7-a11c-42b4dfa5df1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PlanarDiagram", "[", "p_PD", "]"}], ":=", 
  RowBox[{"PlanarDiagram", "@@", 
   RowBox[{"(", 
    RowBox[{"p", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"Box", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "}"}], ",", "X"}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Box", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", "Y"}], "]"}]}]}], 
      "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.662332706916979*^9, 3.66233271484422*^9}, {
   3.662332984225191*^9, 3.66233300748982*^9}, 3.8871239579941397`*^9, 
   3.887124671173769*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"ebad45cb-ecb6-4c7d-b26a-193dca374619"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"K", ":", 
    RowBox[{"(", 
     RowBox[{"_Knot", "|", "_Link"}], ")"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "result", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"result", "=", 
      RowBox[{"Quiet", "[", 
       RowBox[{
        RowBox[{"PlanarDiagram", "[", 
         RowBox[{"PD", "[", "K", "]"}], "]"}], ",", 
        RowBox[{"$IterationLimit", "::", "itlim"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"result", ",", "Hold"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"PlanarDiagram", "[", "K", "]"}], "=", "result"}], ",", 
       "\[IndentingNewLine]", "$Failed"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.648646256733515*^9, 3.648646308021194*^9}, {
   3.6486463553762827`*^9, 3.648646362886242*^9}, 3.648646580854578*^9, 
   3.648647342084605*^9, {3.6486633989771557`*^9, 3.648663405259487*^9}, {
   3.6619808696423492`*^9, 3.661980911642665*^9}, {3.661980975207452*^9, 
   3.661980983363872*^9}, 3.662332945621992*^9, 3.8871239579971333`*^9, 
   3.887124671173869*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"198e43b5-06c9-4141-8551-07d78c9d434c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Loading matrices", "Subsection",
 CellChangeTimes->{{3.661975054903441*^9, 
  3.661975060615954*^9}},ExpressionUUID->"fb58d9e3-30c3-45b8-ba7e-\
d1b580a76ed5"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "QESRotation", ",", "QESBraiding", ",", "QESInverseBraiding", ",", 
   "QESCupCap", ",", "QESCap", ",", "QESCup", ",", "QESI", ",", "QESH", ",", 
   "QESFork", ",", "QESFuse"}], "]"}]], "Input",
 CellChangeTimes->{{3.6486480284038353`*^9, 3.64864802924786*^9}, {
  3.648655629649304*^9, 3.6486556541897593`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"46e70f2f-df81-4800-a85f-5c290863513e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZeroMatrix", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", "n", "}"}], ",", 
    RowBox[{"{", "n", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZeroMatrix", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", "n", "}"}], ",", 
    RowBox[{"{", "m", "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.66197558403199*^9, 3.6619755932741213`*^9}, {
  3.661975650613912*^9, 3.6619756563168488`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"31d8bf4b-6b02-44bd-9f1b-e5721749d244"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESDimension", "[", "n_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"QESRotation", "[", "n", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.66197562357417*^9, 3.661975629924838*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"434bcdcb-81bb-493f-a68c-5fc43b260f17"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QESId", "[", "n_", "]"}], ":=", 
  RowBox[{"IdentityMatrix", "[", 
   RowBox[{"QESDimension", "[", "n", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESZero", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"ZeroMatrix", "[", 
   RowBox[{
    RowBox[{"QESDimension", "[", "n", "]"}], ",", 
    RowBox[{"QESDimension", "[", "m", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", "0", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"{", "1", "}"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", "1", "]"}], ":=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESRotation", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"QESRotation", "[", "n", "]"}], "=", 
    RowBox[{"Get", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
        RowBox[{
         RowBox[{"ToString", "[", "n", "]"}], "<>", 
         "\"\<-box-rotation-matrix.m\>\""}]}], "}"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESRotation", "[", 
    RowBox[{"n_", ",", "k_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"k", "<", "0"}], "\[Or]", 
    RowBox[{"k", "\[GreaterEqual]", "n"}]}]}], ":=", 
  RowBox[{"QESRotation", "[", 
   RowBox[{"n", ",", 
    RowBox[{"Mod", "[", 
     RowBox[{"k", ",", "n"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", 
   RowBox[{"n_", ",", "0"}], "]"}], ":=", 
  RowBox[{"IdentityMatrix", "[", 
   RowBox[{"Length", "[", 
    RowBox[{"QESRotation", "[", "n", "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", 
   RowBox[{"n_", ",", "1"}], "]"}], ":=", 
  RowBox[{"QESRotation", "[", "n", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESRotation", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESRotation", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESRotation", "[", "n", "]"}], ".", 
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", 
       RowBox[{"k", "-", "1"}]}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESBraiding", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"QESBraiding", "[", "n", "]"}], "=", 
    RowBox[{"Get", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
        RowBox[{
         RowBox[{"ToString", "[", "n", "]"}], "<>", 
         "\"\<-box-braiding-matrix.m\>\""}]}], "}"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESBraiding", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESBraiding", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", 
       RowBox[{"-", "k"}]}], "]"}], ".", 
     RowBox[{"QESBraiding", "[", "n", "]"}], ".", 
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESInverseBraiding", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"QESInverseBraiding", "[", "n", "]"}], "=", 
    RowBox[{"Get", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
        RowBox[{
         RowBox[{"ToString", "[", "n", "]"}], "<>", 
         "\"\<-box-inverse-braiding-matrix.m\>\""}]}], "}"}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESInverseBraiding", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESInverseBraiding", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", 
       RowBox[{"-", "k"}]}], "]"}], ".", 
     RowBox[{"QESInverseBraiding", "[", "n", "]"}], ".", 
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESCupCap", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESCupCap", "[", "n", "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESCup", "[", 
      RowBox[{"n", "-", "2"}], "]"}], ".", 
     RowBox[{"QESCap", "[", "n", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESCupCap", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESCup", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESCup", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESCup", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESCup", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-cup-matrix.m\>\""}]}], "}"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESCap", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", "d", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESCap", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESCap", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-cap-matrix.m\>\""}]}], "}"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESI", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESI", "[", "n", "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESFork", "[", 
      RowBox[{"n", "-", "1"}], "]"}], ".", 
     RowBox[{"QESFuse", "[", "n", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESFork", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESFork", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-fork-matrix.m\>\""}]}], "}"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESFuse", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESFuse", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-fuse-matrix.m\>\""}]}], "}"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESH", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESH", "[", "n", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
       
       RowBox[{
        RowBox[{"ToString", "[", "n", "]"}], "<>", 
        "\"\<-box-H-matrix.m\>\""}]}], "}"}], "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/SXYbFu25mvHoHS97SB68YukylwgXdW1sApES7yo
u2Wr/9rxR53LYxCtdFn+M4iuOHeBwQ5Ia3w5UwSi/x3sqAXRC9e9/OgIpJ9k
Xf4Eones4vkDoh18fjI5Aemetpe1IPp92Mo6EH3mWswKEC19Ix5MSz06ulvB
4LXjlLTMvSDa52zFYRCdtETjCIhmKxT+sdIDaG/OBzAtYDf5L4i+d/bIPxD9
wc+daxWQPvM/kxtEv3d7LwKiWW72K4Foj6IWNRB9ynACmO7aIKENoqv+m+mA
6J5TTw1AdEDCeUMQzWcbFQqig+ZVxoDo/3ZKdtaerx1n3GK1B9Fxp1maxb+9
cZRSW9ECojOEJ3SA6FOHWntBNADdNK8x
  "],
 CellLabel->"In[46]:=",ExpressionUUID->"e9cc8b73-5043-4b7a-80a5-c010a8ec00f9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying matrices", "Subsection",
 CellChangeTimes->{{3.661975044481271*^9, 
  3.6619750512088127`*^9}},ExpressionUUID->"5aecb383-64c2-4222-9ba4-\
29f19d7b9920"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"QESRotation", "[", 
       RowBox[{"k", ",", 
        RowBox[{"k", "-", "1"}]}], "]"}], ".", 
      RowBox[{"QESRotation", "[", "k", "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"QESId", "[", "k", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6619750756366653`*^9, 3.661975142560932*^9}, {
  3.661975443580112*^9, 3.661975443653323*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"03c077bf-b04c-4e87-8196-1029d8773bee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.661975080439806*^9, 3.661975143133956*^9}, 
   3.661975444169272*^9, 3.662013646345649*^9, 3.662501629013727*^9, 
   3.713492019052648*^9, 3.874514320651403*^9, 3.8745143932299013`*^9, 
   3.8745159170943203`*^9, {3.875386944070222*^9, 3.875386963809561*^9}, 
   3.8753879107348413`*^9, 3.8753911862975082`*^9, 3.875391440922552*^9, {
   3.875391763893971*^9, 3.875391791624248*^9}, 3.887118781352054*^9, 
   3.887118928813438*^9, 3.887119480134054*^9, 3.887120529769496*^9, 
   3.88712084226783*^9, 3.887121243184066*^9, 3.887121373205785*^9, 
   3.887121550468441*^9, 3.887121679938506*^9, 3.887122125193552*^9, 
   3.887122434452965*^9, 3.887123093200452*^9, 3.887123153610059*^9, 
   3.887123641173367*^9, 3.887123683395156*^9, 3.887124472230342*^9, 
   3.887124691371861*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"138776c6-e34f-4c8d-b18e-df27227859c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QESCupCap", "[", "k", "]"}], ".", 
     RowBox[{"QESCupCap", "[", "k", "]"}]}], "==", 
    RowBox[{"d", " ", 
     RowBox[{"QESCupCap", "[", "k", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6619754022590017`*^9, 3.6619754541214437`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"ac7eade3-0155-48f2-85d2-6bac10782bdd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.661975410442172*^9, 3.661975454522667*^9}, {
   3.6619754991452093`*^9, 3.661975503667207*^9}, 3.662013646897138*^9, 
   3.662501629451388*^9, 3.713492019355604*^9, 3.8745143207476387`*^9, 
   3.874514394430485*^9, 3.874515918263576*^9, {3.875386944290896*^9, 
   3.8753869640068083`*^9}, 3.87538791091157*^9, 3.875391186467678*^9, 
   3.875391441103202*^9, {3.875391764040444*^9, 3.875391791779088*^9}, 
   3.887118781521721*^9, 3.8871189290430098`*^9, 3.887119480324029*^9, 
   3.887120529966528*^9, 3.887120842505466*^9, 3.887121243360512*^9, 
   3.887121373391657*^9, 3.887121550666464*^9, 3.887121680114935*^9, 
   3.887122125332453*^9, 3.887122434641328*^9, 3.887123093418406*^9, 
   3.887123153804577*^9, 3.8871236414397087`*^9, 3.887123683656501*^9, 
   3.887124472471532*^9, 3.8871246916407003`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"c5ee2502-a552-438d-a627-01db319d40c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QESFuse", "[", 
      RowBox[{"k", "+", "2"}], "]"}], ".", 
     RowBox[{"QESCup", "[", "k", "]"}]}], "\[Equal]", 
    RowBox[{"QESZero", "[", 
     RowBox[{
      RowBox[{"k", "+", "1"}], ",", "k"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.661975514652478*^9, 3.661975559241859*^9}, {
  3.661975608423265*^9, 3.661975619369111*^9}, {3.661975661684532*^9, 
  3.661975679998342*^9}, {3.6619758628636837`*^9, 3.661975868167934*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"0bb9519a-9a2c-4093-81d0-9716d3144bfd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6619755600052567`*^9, {3.661975671423386*^9, 3.661975680247652*^9}, 
   3.661975730267746*^9, 3.661975774642395*^9, {3.661975837911358*^9, 
   3.661975875982141*^9}, 3.6619759129133*^9, 3.6619759588732643`*^9, 
   3.662013646967939*^9, 3.662501629602625*^9, 3.7134920194323874`*^9, 
   3.874514320833394*^9, 3.874514394565428*^9, 3.874515918381522*^9, {
   3.875386944453673*^9, 3.875386964188671*^9}, 3.875387911045767*^9, 
   3.8753911865979843`*^9, 3.875391441273398*^9, {3.875391764198393*^9, 
   3.875391791923623*^9}, 3.887118781700502*^9, 3.8871189292445393`*^9, 
   3.887119480405212*^9, 3.887120530031418*^9, 3.887120842564947*^9, 
   3.887121243404314*^9, 3.887121373436179*^9, 3.887121550740395*^9, 
   3.8871216801682453`*^9, 3.887122125405088*^9, 3.8871224346881933`*^9, 
   3.887123093471973*^9, 3.887123153865118*^9, 3.887123641497327*^9, 
   3.887123683705152*^9, 3.8871244725592823`*^9, 3.887124691728465*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"8502e49e-3775-4753-9111-7f985bb7a8e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"QESBraiding", "[", "k", "]"}], ".", 
      RowBox[{"QESInverseBraiding", "[", "k", "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"QESId", "[", "k", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.661976091789171*^9, 3.661976117993162*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"53c5686f-5b30-4ee5-aaba-a7894ba592f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.661976112101595*^9, 3.6619761212629633`*^9}, 
   3.662013649941601*^9, 3.662501632701713*^9, 3.7134920234539003`*^9, 
   3.87451432106975*^9, 3.8745143948008127`*^9, 3.874515918611919*^9, {
   3.8753869446391287`*^9, 3.8753869643428497`*^9}, 3.875387911297181*^9, 
   3.875391186829926*^9, 3.875391441524769*^9, {3.8753917644606743`*^9, 
   3.875391792124316*^9}, 3.8871187818672733`*^9, 3.887118929433435*^9, 
   3.8871194823550653`*^9, 3.887120531874145*^9, 3.887120844535231*^9, 
   3.8871212452627068`*^9, 3.887121375309473*^9, 3.887121552662137*^9, 
   3.887121681990243*^9, 3.8871221272148123`*^9, 3.887122436696671*^9, 
   3.887123095349798*^9, 3.887123155784101*^9, 3.8871236434114647`*^9, 
   3.88712368555379*^9, 3.8871244744317102`*^9, 3.887124693802786*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"aa0d082a-f3d3-4a94-a48f-69f0746ab5cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"QESInverseBraiding", "[", "k", "]"}], ".", 
      RowBox[{"QESBraiding", "[", "k", "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"QESId", "[", "k", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.661976126564204*^9, 3.6619761297307053`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"09e7c136-7989-4af7-b3cd-1bcb9ff280b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6619761330427237`*^9, 3.662013652884479*^9, 3.662501635584545*^9, 
   3.7134920274581213`*^9, 3.874514321114419*^9, 3.874514394823221*^9, 
   3.874515918628224*^9, {3.87538694465102*^9, 3.875386964438756*^9}, 
   3.87538791130332*^9, 3.875391186875187*^9, 3.87539144153235*^9, {
   3.875391764496542*^9, 3.8753917921578503`*^9}, 3.887118781921026*^9, 
   3.887118929520644*^9, 3.887119484237208*^9, 3.887120533668095*^9, 
   3.887120846373708*^9, 3.8871212471199102`*^9, 3.887121377140278*^9, 
   3.887121554732985*^9, 3.887121683786892*^9, 3.8871221289962797`*^9, 
   3.887122438455916*^9, 3.8871230971923113`*^9, 3.887123157675831*^9, 
   3.887123644879456*^9, 3.887123687458041*^9, 3.8871244763299828`*^9, 
   3.887124695740436*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"18db6ca8-cf64-4cdf-8ae3-97b23c04c006"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QESBraiding", "[", 
      RowBox[{"k", "+", "1"}], "]"}], ".", 
     RowBox[{"QESFork", "[", "k", "]"}]}], "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       SuperscriptBox["v", "6"]}], ")"}], 
     RowBox[{"QESFork", "[", "k", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6619759794097548`*^9, 3.6619759825039577`*^9}, {
  3.661976012908883*^9, 3.661976084311037*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"3ec7f116-4f3d-4aae-b243-cb05823c604a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.6619760356691637`*^9, 3.661976085538492*^9}, 
   3.662013653026016*^9, 3.662501635751231*^9, 3.7134920275731697`*^9, 
   3.874514321207203*^9, 3.874514394927278*^9, 3.8745159187092953`*^9, {
   3.875386944826852*^9, 3.875386964622994*^9}, 3.8753879114614267`*^9, 
   3.875391187127428*^9, 3.8753914416811647`*^9, {3.8753917647111673`*^9, 
   3.8753917923718557`*^9}, 3.887118782080727*^9, 3.887118929713369*^9, 
   3.887119484315331*^9, 3.8871205337725487`*^9, 3.887120846456339*^9, 
   3.887121247189055*^9, 3.887121377216329*^9, 3.887121554830782*^9, 
   3.887121683886307*^9, 3.887122129077074*^9, 3.887122438534265*^9, 
   3.887123097291609*^9, 3.8871231577515163`*^9, 3.8871236875401506`*^9, 
   3.88712447641674*^9, 3.8871246958456297`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"c0587ecf-b12f-4d03-96de-3e38ce35e2a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QESInverseBraiding", "[", 
      RowBox[{"k", "+", "1"}], "]"}], ".", 
     RowBox[{"QESFork", "[", "k", "]"}]}], "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       SuperscriptBox["v", 
        RowBox[{"-", "6"}]]}], ")"}], 
     RowBox[{"QESFork", "[", "k", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.661976146802847*^9, 3.661976153913106*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"5a822f40-ce76-4cb9-8890-a2460a95b240"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.661976147856333*^9, 3.661976154804617*^9}, 
   3.662013653098875*^9, 3.662501635839497*^9, 3.71349202763741*^9, 
   3.874514321210175*^9, 3.8745143949303703`*^9, 3.874515918719842*^9, {
   3.8753869448371077`*^9, 3.875386964632058*^9}, 3.8753879115021143`*^9, 
   3.875391187143516*^9, 3.875391441690468*^9, {3.875391764721099*^9, 
   3.8753917923784323`*^9}, 3.887118782110487*^9, 3.887118929721987*^9, 
   3.8871194843501177`*^9, 3.887120533827944*^9, 3.887120846490855*^9, 
   3.887121247220841*^9, 3.8871213772489443`*^9, 3.887121554867722*^9, 
   3.887121683925366*^9, 3.887122129110392*^9, 3.88712243856673*^9, 
   3.887123097329584*^9, 3.8871231577870827`*^9, 3.8871236875764923`*^9, 
   3.887124476452301*^9, 3.887124695886766*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"9cae33be-4b6b-456a-914a-8ae8f70a2209"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QESBraiding", "[", 
      RowBox[{"k", "+", "2"}], "]"}], ".", 
     RowBox[{"QESCup", "[", "k", "]"}]}], "==", 
    RowBox[{
     RowBox[{"(", 
      SuperscriptBox["v", "12"], ")"}], 
     RowBox[{"QESCup", "[", "k", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6619761703575573`*^9, 3.661976198285776*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"a8f2b402-85b6-4231-b580-a032dbb43805"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.661976178799369*^9, 3.6619761989382057`*^9}, 
   3.662013653147215*^9, 3.6625016358864822`*^9, 3.71349202767476*^9, 
   3.874514321212441*^9, 3.874514394932804*^9, 3.874515918722651*^9, {
   3.8753869448678503`*^9, 3.875386964670093*^9}, 3.875387911510962*^9, 
   3.8753911871798773`*^9, 3.875391441731949*^9, {3.875391764749343*^9, 
   3.875391792410613*^9}, 3.887118782119151*^9, 3.887118929759551*^9, 
   3.8871194843747063`*^9, 3.887120533868484*^9, 3.887120846524753*^9, 
   3.887121247246125*^9, 3.887121377261712*^9, 3.887121554877263*^9, 
   3.887121683952105*^9, 3.887122129136622*^9, 3.887122438580711*^9, 
   3.887123097361877*^9, 3.8871231578028603`*^9, 3.887123687594563*^9, 
   3.88712447646174*^9, 3.8871246959054203`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"9dea3a08-242a-4b8d-a056-5316dbf6279e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QESInverseBraiding", "[", 
      RowBox[{"k", "+", "2"}], "]"}], ".", 
     RowBox[{"QESCup", "[", "k", "]"}]}], "==", 
    RowBox[{
     RowBox[{"(", 
      SuperscriptBox["v", 
       RowBox[{"-", "12"}]], ")"}], 
     RowBox[{"QESCup", "[", "k", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.661976204218355*^9, 3.66197620806709*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"937fe40c-1ae7-4b71-8a79-b1433145cf49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6619762090776587`*^9, 3.662013653198352*^9, 3.662501635938479*^9, 
   3.7134920277200747`*^9, 3.874514321214726*^9, 3.874514394935152*^9, 
   3.874515918725089*^9, {3.875386944875001*^9, 3.875386964677876*^9}, 
   3.875387911548235*^9, 3.875391187196281*^9, 3.875391441745038*^9, {
   3.875391764756089*^9, 3.875391792422625*^9}, 3.8871187821558313`*^9, 
   3.887118929769253*^9, 3.8871194844060497`*^9, 3.887120533912431*^9, 
   3.887120846557446*^9, 3.887121247258843*^9, 3.8871213772760153`*^9, 
   3.8871215549237967`*^9, 3.887121683962758*^9, 3.8871221291481752`*^9, 
   3.8871224386030893`*^9, 3.887123097395338*^9, 3.8871231578352127`*^9, 
   3.8871236876311274`*^9, 3.887124476493067*^9, 3.8871246959418507`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"173dcae9-d042-4ed3-ba8d-6e2c58cec9af"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"QESBraiding", "[", 
         RowBox[{"k", ",", "0"}], "]"}], ".", 
        RowBox[{"QESBraiding", "[", 
         RowBox[{"k", ",", "1"}], "]"}], ".", 
        RowBox[{"QESBraiding", "[", 
         RowBox[{"k", ",", "0"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"QESBraiding", "[", 
         RowBox[{"k", ",", "1"}], "]"}], ".", 
        RowBox[{"QESBraiding", "[", 
         RowBox[{"k", ",", "0"}], "]"}], ".", 
        RowBox[{"QESBraiding", "[", 
         RowBox[{"k", ",", "1"}], "]"}]}]}], "]"}], "\[Equal]", 
     RowBox[{"QESZero", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "2", ",", "6"}], "}"}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6619762958779373`*^9, 3.661976381303237*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"52977bab-7c76-4db4-84a3-a9698db0385d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"There", "'"}], "s", " ", "still", " ", "lots", " ", "more", " ", 
   "interesting", " ", "stuff", " ", "that", " ", "could", " ", "be", " ", 
   "verified", " ", 
   RowBox[{"here", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.661976418223599*^9, 3.661976429410983*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"04cd7616-6abf-42a3-880f-66034c7fa122"]
}, Closed]],

Cell[CellGroupData[{

Cell["Stuff", "Subsection",
 CellChangeTimes->{{3.661975062540359*^9, 
  3.661975064481688*^9}},ExpressionUUID->"b26419b9-367e-464c-ab43-\
5b8d4e28b9f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotateBox", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"QESBox", "[", "n_", "]"}], "[", "v_", "]"}], ",", "k_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"QESBox", "[", "n", "]"}], "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESRotation", "[", 
      RowBox[{"n", ",", "k"}], "]"}], ".", "v"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6486470209816103`*^9, 3.64864704586101*^9}, {
  3.648647179543927*^9, 3.648647191134592*^9}, {3.648656330040353*^9, 
  3.648656331408938*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"4d92390a-3449-4c8d-a462-3279cdd724fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Stitch", "[", 
   RowBox[{
    RowBox[{"QESBox", "[", "n_", "]"}], "[", "v_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESBox", "[", 
    RowBox[{"n", "-", "2"}], "]"}], "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESCap", "[", "n", "]"}], ".", "v"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Stitch", "[", 
   RowBox[{
    RowBox[{"QESBox", "[", "3", "]"}], "[", "v_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESBox", "[", "1", "]"}], "[", 
   RowBox[{"{", "}"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6486552580488997`*^9, 3.648655277662054*^9}, {
  3.6486563265499477`*^9, 3.648656327874332*^9}, {3.662334161852893*^9, 
  3.6623341877179832`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"ab1ce193-48a9-40ee-96ae-7e0b4bf253f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddStrand", "[", 
   RowBox[{
    RowBox[{"QESBox", "[", "n_", "]"}], "[", "v_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESBox", "[", 
    RowBox[{"n", "+", "2"}], "]"}], "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"QESCup", "[", "n", "]"}], ".", "v"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6486651652954407`*^9, 3.648665174145219*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"afc7d843-27a9-4ffc-8ac4-125b87f93610"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Multiply", "[", "2", "]"}], "[", 
   RowBox[{
    RowBox[{
     RowBox[{"QESBox", "[", "4", "]"}], "[", "w_", "]"}], ",", 
    RowBox[{
     RowBox[{"QESBox", "[", "n_", "]"}], "[", "v_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESBox", "[", "n", "]"}], "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"Together", "[", 
      RowBox[{"w", ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"QESCupCap", "[", "n", "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"Length", "[", "v", "]"}], "]"}], ",", 
         RowBox[{"QESI", "[", "n", "]"}], ",", 
         RowBox[{"QESH", "[", "n", "]"}], ",", 
         RowBox[{"QESBraiding", "[", "n", "]"}]}], "}"}]}], "]"}], ".", "v"}],
     "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648655295973105*^9, 3.6486553223993797`*^9}, {
  3.648655405456358*^9, 3.6486555036366863`*^9}, {3.6486562925715227`*^9, 
  3.64865631855167*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"0a522ef4-4cce-447b-88ad-0f502df31a9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Multiply", "[", "2", "]"}], "[", 
   RowBox[{
    RowBox[{
     RowBox[{"QESBox", "[", "3", "]"}], "[", "w_", "]"}], ",", 
    RowBox[{
     RowBox[{"QESBox", "[", "n_", "]"}], "[", "v_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESBox", "[", 
    RowBox[{"n", "-", "1"}], "]"}], "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"Together", "[", 
      RowBox[{"w", ".", 
       RowBox[{"{", 
        RowBox[{"QESFuse", "[", "n", "]"}], "}"}]}], "]"}], ".", "v"}], "]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.648655295973105*^9, 3.6486553223993797`*^9}, {
  3.648655405456358*^9, 3.6486555036366863`*^9}, {3.6486562925715227`*^9, 
  3.64865631855167*^9}, {3.662334060274045*^9, 3.662334060357213*^9}, {
  3.662334108438051*^9, 3.6623341086972322`*^9}, {3.662334241017434*^9, 
  3.662334241097466*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"e53d07ab-5dd0-4ded-8019-dee3f0484941"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Multiply", "[", "1", "]"}], "[", 
   RowBox[{
    RowBox[{"b1", ":", 
     RowBox[{
      RowBox[{"QESBox", "[", "n1_", "]"}], "[", "w_", "]"}]}], ",", 
    RowBox[{"b2", ":", 
     RowBox[{
      RowBox[{"QESBox", "[", "n2_", "]"}], "[", "v_", "]"}]}]}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"Multiply", "[", "2", "]"}], "[", 
   RowBox[{"b1", ",", 
    RowBox[{"RotateBox", "[", 
     RowBox[{
      RowBox[{"AddStrand", "[", 
       RowBox[{"RotateBox", "[", 
        RowBox[{"b2", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6619767371251717`*^9, 3.661976738904112*^9}, {
  3.662334946334702*^9, 3.662334951047612*^9}, {3.662335573947801*^9, 
  3.662335573987339*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"c891b97e-297c-4bac-b137-18a8a25ba956"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Multiply", "[", "1", "]"}], "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QESBox", "[", "4", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}], ",", 
   RowBox[{
    RowBox[{"QESBox", "[", "4", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6486651826768227`*^9, 3.648665200921529*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"b0b3dfb6-6a9d-45e1-9848-cc258fa27416"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESBox", "[", "6", "]"}], "[", 
  RowBox[{"{", 
   RowBox[{
   "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
   "]"}]], "Output",
 CellChangeTimes->{
  3.648665202352911*^9, 3.649111801611248*^9, 3.66191967906211*^9, 
   3.6619767430527163`*^9, 3.662013420032576*^9, 3.662013662033959*^9, 
   3.6623287075809393`*^9, 3.662335721575634*^9, 3.662501657728425*^9, 
   3.662506959645422*^9, 3.663269274018393*^9, 3.6632699501745577`*^9, 
   3.687198616663632*^9, 3.7033612252619057`*^9, 3.713492051509062*^9, 
   3.724539221198699*^9, 3.7575146929098787`*^9, 3.7733687036814327`*^9, 
   3.874514321440402*^9, 3.874514395157524*^9, 3.874515918921913*^9, {
   3.875386945058447*^9, 3.875386964824053*^9}, 3.8753879116548223`*^9, 
   3.875391188159281*^9, 3.875391441926606*^9, {3.875391764858821*^9, 
   3.875391792527183*^9}, 3.887118782309622*^9, 3.8871189300279007`*^9, 
   3.887119485097334*^9, 3.887120534508172*^9, 3.887120847183104*^9, 
   3.887121247848324*^9, 3.8871213778704*^9, 3.887121555534563*^9, 
   3.887121684549967*^9, 3.887122129734694*^9, 3.887122439206787*^9, 
   3.887123098023962*^9, 3.887123158462385*^9, 3.887123688280155*^9, 
   3.8871244771744823`*^9, 3.887124696565819*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"558388c4-97fc-491b-b75d-10de85434f38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PlanarDiagram", "[", 
  RowBox[{"unlink", "=", 
   RowBox[{"PD", "[", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"2", ",", "3", ",", "1", ",", "4"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.648660678240362*^9, 3.648660696045135*^9}, {
  3.648660756112475*^9, 3.648660775931498*^9}, {3.648660816422964*^9, 
  3.648660817239008*^9}, {3.662335723468298*^9, 3.6623357266864033`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"184f687a-98c2-4b33-bcad-83473f43775f"],

Cell[BoxData[
 RowBox[{"PlanarDiagram", "[", 
  RowBox[{"Box", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"Stitch", "[", 
     RowBox[{"Stitch", "[", 
      RowBox[{"RotateBox", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Multiply", "[", "2", "]"}], "[", 
         RowBox[{
          RowBox[{"RotateBox", "[", 
           RowBox[{"X", ",", "1"}], "]"}], ",", 
          RowBox[{"RotateBox", "[", 
           RowBox[{"X", ",", 
            RowBox[{"-", "2"}]}], "]"}]}], "]"}], ",", "1"}], "]"}], "]"}], 
     "]"}]}], "]"}], "]"}]], "Output",
 CellChangeTimes->{
  3.6486607762028*^9, 3.648660817782761*^9, 3.648662063255991*^9, 
   3.6486624083862467`*^9, 3.648663869707336*^9, 3.64911180858849*^9, 
   3.661919680040633*^9, 3.662013420206028*^9, 3.6620136620888557`*^9, 
   3.662328707725189*^9, 3.662335727483382*^9, 3.66250165777912*^9, 
   3.662506959812454*^9, 3.663269274191462*^9, 3.663269950331365*^9, 
   3.6871986167829742`*^9, 3.703361225324856*^9, 3.7134920515565166`*^9, 
   3.72453922145866*^9, 3.757514693027698*^9, 3.773368703802533*^9, 
   3.874514321443363*^9, 3.874514395160447*^9, 3.874515918924708*^9, {
   3.875386945084865*^9, 3.875386964858843*^9}, 3.8753879116971283`*^9, 
   3.875391188202758*^9, 3.87539144196134*^9, {3.875391764887162*^9, 
   3.875391792556031*^9}, 3.887118782338723*^9, 3.887118930067924*^9, 
   3.887119485107671*^9, 3.88712053451698*^9, 3.887120847192071*^9, 
   3.887121247854445*^9, 3.887121377878607*^9, 3.887121555542886*^9, 
   3.887121684561391*^9, 3.8871221297411737`*^9, 3.887122439214088*^9, 
   3.8871230980398293`*^9, 3.88712315846946*^9, 3.887123688311015*^9, 
   3.8871244772017813`*^9, 3.8871246965865726`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"20050b03-90a9-45c7-96b0-0c81a26c72e0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPD", "[", 
   RowBox[{"PD", "[", "crossings___", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"OPD", "[", "crossings", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], "/;", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"j", "-", "l"}], "\[Equal]", "1"}], "||", 
         RowBox[{
          RowBox[{"l", "-", "j"}], ">", "1"}]}], ")"}]}], "\[RuleDelayed]", 
      RowBox[{"Xp", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], "/;", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"l", "-", "j"}], "\[Equal]", "1"}], "||", 
         RowBox[{
          RowBox[{"j", "-", "l"}], ">", "1"}]}], ")"}]}], "\[RuleDelayed]", 
      RowBox[{"Xn", "[", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], 
    "}"}]}]}]], "Input",
 CellLabel->"In[90]:=",ExpressionUUID->"be7073a3-d9aa-474c-9c42-d5f34f73fe97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OPD", "[", "K_Knot", "]"}], ":=", 
  RowBox[{"OPD", "[", 
   RowBox[{"PD", "[", "K", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OPD", "[", "L_Link", "]"}], ":=", 
  RowBox[{"OPD", "[", 
   RowBox[{"PD", "[", "L", "]"}], "]"}]}]}], "Input",
 CellLabel->"In[91]:=",ExpressionUUID->"c118a1a2-5725-44f1-847b-480643b8f254"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PD", "[", 
   RowBox[{"OPD", "[", "f___", "]"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pairs", ",", "rules", ",", 
      RowBox[{"n", "=", "0"}], ",", "cycles"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pairs", " ", "=", " ", 
      RowBox[{"Unordered", "@@", 
       RowBox[{"(", 
        RowBox[{"Join", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", "f", "}"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Xp", "[", 
               RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], 
              "\[RuleDelayed]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "k"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "j"}], "}"}]}], "}"}]}], ",", 
             RowBox[{
              RowBox[{"Xn", "[", 
               RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], 
              "\[RuleDelayed]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "k"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "l"}], "}"}]}], "}"}]}]}], "}"}]}], 
          ")"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cycles", "=", 
      RowBox[{"List", "@@", 
       RowBox[{"(", 
        RowBox[{"pairs", "//.", 
         RowBox[{
          RowBox[{"Unordered", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x___", ",", "y_"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"y_", ",", "z___"}], "}"}]}], "]"}], "\[RuleDelayed]", 
          RowBox[{"Unordered", "[", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], "]"}]}]}], ")"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"rules", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[Rule]", 
         RowBox[{"++", "n"}]}], "&"}], "/@", 
       RowBox[{"Flatten", "[", "cycles", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"PD", "[", "f", "]"}], "/.", "rules"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Xp", "|", "Xn"}], "\[Rule]", "X"}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.648661181894614*^9, 3.6486611826633043`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"4300c141-2b41-44a7-b9da-e6a2e57e3c5b"],

Cell[BoxData[
 RowBox[{"Clear", "[", "QESInvariant", "]"}]], "Input",
 CellChangeTimes->{{3.648647405668351*^9, 3.648647432331593*^9}, {
   3.648647500134657*^9, 3.648647543344245*^9}, {3.648656274286215*^9, 
   3.6486562768185472`*^9}, {3.648656394142439*^9, 3.648656416349921*^9}, {
   3.648660651716035*^9, 3.648660661705102*^9}, {3.6486607635238237`*^9, 
   3.648660764438244*^9}, {3.648662115627014*^9, 3.6486621170080967`*^9}, {
   3.649111831071697*^9, 3.6491118346232033`*^9}, {3.661976750849802*^9, 
   3.6619767551494007`*^9}, 3.662264996511559*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"65172034-4437-40f7-b746-d8e5c9f528a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QESInvariant", "[", 
   RowBox[{"K", ":", 
    RowBox[{"(", 
     RowBox[{"_Knot", "|", "_Link", "|", "_PD", "|", "_OPD"}], ")"}]}], "]"}],
   ":=", 
  RowBox[{
   SuperscriptBox["v", 
    RowBox[{
     RowBox[{"-", "12"}], " ", 
     RowBox[{"Writhe", "[", "K", "]"}]}]], 
   RowBox[{"QESInvariant", "[", 
    RowBox[{"PlanarDiagram", "[", "K", "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QESInvariant", "[", "planarDiagram_PlanarDiagram", "]"}], ":=", 
  RowBox[{
   RowBox[{"QESInvariant", "[", "planarDiagram", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"planarDiagram", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X", "\[Rule]", 
         RowBox[{
          RowBox[{"QESBox", "[", "4", "]"}], "[", 
          RowBox[{
           RowBox[{"QESBraiding", "[", "4", "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "]"}]}], ",", 
        RowBox[{"Y", "\[Rule]", 
         RowBox[{
          RowBox[{"QESBox", "[", "3", "]"}], "[", 
          RowBox[{"{", "1", "}"}], "]"}]}]}], "}"}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"PlanarDiagram", "[", 
      RowBox[{"Box", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{
         RowBox[{"QESBox", "[", "0", "]"}], "[", 
         RowBox[{"{", "z_", "}"}], "]"}]}], "]"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"Together", "[", "z", "]"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.648647405668351*^9, 3.648647432331593*^9}, {
   3.648647500134657*^9, 3.648647543344245*^9}, {3.648656274286215*^9, 
   3.6486562768185472`*^9}, {3.648656394142439*^9, 3.648656416349921*^9}, {
   3.648660651716035*^9, 3.648660661705102*^9}, {3.6486607635238237`*^9, 
   3.648660764438244*^9}, {3.648662115627014*^9, 3.6486621170080967`*^9}, {
   3.649111831071697*^9, 3.6491118346232033`*^9}, {3.661976750849802*^9, 
   3.6619767551494007`*^9}, {3.662264996511559*^9, 3.66226503594862*^9}, {
   3.6623327611224203`*^9, 3.6623327825007267`*^9}, {3.662333950471198*^9, 
   3.662333962798831*^9}, {3.662334003015964*^9, 3.6623340087339897`*^9}, {
   3.662335624420661*^9, 3.662335632976697*^9}, {3.703362068181924*^9, 
   3.7033620761505737`*^9}, 3.703362599703103*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"4968421b-4be9-48a0-a079-92def99e6ee3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"timesToList", "[", "X_Times", "]"}], ":=", 
  RowBox[{"List", "@@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timesToList", "[", "X_", "]"}], ":=", 
  RowBox[{"{", "X", "}"}]}]}], "Input",
 CellChangeTimes->{{3.703362862090157*^9, 3.70336287143674*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"4ab4a7da-7220-4aee-86f9-c9c0d51f7343"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", 
   RowBox[{"brk", "[", 
    RowBox[{"0", ",", "k_"}], "]"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", "d", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"Divisors", "[", "k", "]"}], ",", 
        RowBox[{"d_", "/;", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"d", ",", "4"}], "]"}], "\[NotEqual]", "2"}]}]}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.703361659637933*^9, 3.703361736032762*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"a0bac09d-fbd4-4cf1-857b-6d3dbe2c5d06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESInvariant\[CapitalPhi]", "[", "K_", "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"timesToList", "[", 
        RowBox[{"i", "[", 
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{"QESInvariant", "[", "K", "]"}], "/.", 
           RowBox[{"d", "\[Rule]", "dw"}]}], "]"}], "]"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"i", "[", "t_", "]"}], "\[RuleDelayed]", 
        RowBox[{"Collect", "[", 
         RowBox[{"t", ",", "w", ",", 
          RowBox[{
           RowBox[{"i", "[", 
            RowBox[{"Factor", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"i", "[", "t_", "]"}], "\[RuleDelayed]", "t"}]}], "/.", 
     RowBox[{
      RowBox[{"brk", "[", 
       RowBox[{"0", ",", "k_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "k"}], "]"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.703362760952607*^9, 3.7033628106294737`*^9}, {
  3.703362850435072*^9, 3.703362911393023*^9}, {3.703362955527452*^9, 
  3.703363096893482*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"35e92d43-ed68-4187-bbc0-e612d940a1ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]v", "[", "k_", "]"}], "/;", 
   RowBox[{"OddQ", "[", "k", "]"}]}], ":=", 
  RowBox[{
   SuperscriptBox["v", 
    RowBox[{"-", 
     RowBox[{"EulerPhi", "[", "k", "]"}]}]], 
   RowBox[{"Cyclotomic", "[", 
    RowBox[{"k", ",", "v"}], "]"}], 
   RowBox[{"Cyclotomic", "[", 
    RowBox[{
     RowBox[{"2", "k"}], ",", "v"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]v", "[", "k_", "]"}], "/;", 
   RowBox[{
    RowBox[{"Mod", "[", 
     RowBox[{"k", ",", "4"}], "]"}], "\[Equal]", "0"}]}], ":=", 
  RowBox[{
   SuperscriptBox["v", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"EulerPhi", "[", "k", "]"}]}], "/", "2"}]], 
   RowBox[{"Cyclotomic", "[", 
    RowBox[{"k", ",", "v"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7033640833125677`*^9, 3.7033642052778*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"04b26217-289b-437b-9ad3-ad133e24d6eb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Denominators", "Subsection",
 CellChangeTimes->{{3.6623358260476227`*^9, 
  3.662335830266715*^9}},ExpressionUUID->"8f5506d4-3271-49ce-b337-\
d87fd7b44c28"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "This", " ", "section", " ", "defines", " ", "a", " ", "normalized", " ", 
   "version", " ", "with", " ", "fewer", " ", "denominators"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.887120657609599*^9, 3.887120703456727*^9}, 
   3.8871216905759363`*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"3ae858a7-4be3-4603-b472-ad884ea405f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AbortProtect", "[", 
   RowBox[{"Put", "[", 
    RowBox[{
     RowBox[{"DownValues", "[", "QESInvariant", "]"}], ",", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", 
        "\"\<QES-Knot-Polynomials.m\>\""}], "}"}], "]"}]}], "]"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6621418287873096`*^9, 3.662141872782037*^9}, {
  3.7575155247796097`*^9, 3.7575155298911953`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"7d4425d8-bfd3-49b6-a242-167c25e25590"],

Cell[BoxData[
 RowBox[{"Clear", "[", "QESPolynomial", "]"}]], "Input",
 CellChangeTimes->{{3.757527266180814*^9, 3.757527269072497*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"28c2042e-7046-404b-aea7-ca1f5a861567"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESPolynomial", "[", 
   RowBox[{"L", ":", 
    RowBox[{"(", 
     RowBox[{"_Knot", "|", "_Link"}], ")"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QESPolynomial", "[", "L", "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"Together", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"QESInvariant", "[", "L", "]"}], "-", 
         SuperscriptBox["d", 
          RowBox[{"Length", "[", 
           RowBox[{"Skeleton", "[", "L", "]"}], "]"}]]}], ")"}], "/.", 
       RowBox[{"d", "\[Rule]", "dw"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"bracket", "[", 
         RowBox[{"0", ",", "4"}], "]"}], " ", 
        RowBox[{"bracket", "[", 
         RowBox[{"0", ",", "6"}], "]"}], " ", 
        RowBox[{"bracket", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "6"}]}], "]"}], " ", 
        RowBox[{"bracket", "[", 
         RowBox[{"1", ",", "5"}], "]"}]}], 
       RowBox[{"  ", 
        RowBox[{
         RowBox[{"bracket", "[", 
          RowBox[{"0", ",", "2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"bracket", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "]"}], 
          RowBox[{"Length", "[", 
           RowBox[{"Skeleton", "[", "L", "]"}], "]"}]], " ", 
         SuperscriptBox[
          RowBox[{"bracket", "[", 
           RowBox[{"1", ",", "0"}], "]"}], 
          RowBox[{"Length", "[", 
           RowBox[{"Skeleton", "[", "L", "]"}], "]"}]]}]}]]], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.662446956243348*^9, 3.662447024559032*^9}, {
   3.6624472327590723`*^9, 3.662447256282641*^9}, {3.7575149950584793`*^9, 
   3.757514996384493*^9}, {3.7575150967590303`*^9, 3.757515099424612*^9}, {
   3.757527259175015*^9, 3.757527262864208*^9}, 3.757527300586417*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"8af797fc-688c-429b-8b72-22e72e1a3de0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QESPolynomial", "[", 
  RowBox[{"Knot", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.887122147056542*^9, 3.88712216915377*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"bea953c7-8780-4bd6-8da9-31403e10e324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["v", "6"]}], "-", 
  SuperscriptBox["v", "18"], "+", 
  SuperscriptBox["v", "32"], "+", 
  SuperscriptBox["v", "38"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["v", "42"]}], "+", 
  SuperscriptBox["v", "46"], "-", 
  SuperscriptBox["v", "50"], "+", 
  SuperscriptBox["v", "52"], "+", 
  SuperscriptBox["v", "54"], "+", 
  FractionBox[
   SuperscriptBox["v", "34"], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   SuperscriptBox["v", "44"], 
   SuperscriptBox["w", "4"]], "+", 
  FractionBox[
   SuperscriptBox["v", "36"], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   SuperscriptBox["v", "40"], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   SuperscriptBox["v", "44"], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   SuperscriptBox["v", "46"], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   SuperscriptBox["v", "50"], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   SuperscriptBox["v", "54"], 
   SuperscriptBox["w", "2"]], "+", 
  RowBox[{
   SuperscriptBox["v", "34"], " ", 
   SuperscriptBox["w", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["v", "38"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["v", "42"], " ", 
   SuperscriptBox["w", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["v", "44"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["v", "48"], " ", 
   SuperscriptBox["w", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["v", "52"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["v", "30"], " ", 
   SuperscriptBox["w", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["v", "40"], " ", 
   SuperscriptBox["w", "4"]}]}]], "Output",
 CellChangeTimes->{{3.887122149333864*^9, 3.887122169712721*^9}, 
   3.887122439443017*^9, 3.88712309827601*^9, 3.8871231587098837`*^9, 
   3.887123688618535*^9, 3.8871244775058823`*^9, 3.887124696895851*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"982114e1-b28a-40bc-a522-ddf49f525b90"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparisons with A2 and G2", "Subsection",
 CellChangeTimes->{{3.661919965177861*^9, 3.661919974236919*^9}, {
  3.662332183534967*^9, 
  3.662332188892461*^9}},ExpressionUUID->"16a69a36-ca19-4af9-a3dc-\
932c41311627"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "This", " ", "checks", " ", "that", " ", "our", " ", "invariant", " ", 
   "agrees", " ", "with", " ", "some", " ", "already", " ", "computed", " ", 
   "quantum", " ", "knot", " ", 
   RowBox[{"invariants", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.887123598229053*^9, 3.887123616385007*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"b1e7388e-ff1e-40df-9c11-4b0fd668d250"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AdjointRepresentation", "[", 
   SubscriptBox["A", "n_"], "]"}], ":=", 
  RowBox[{
   RowBox[{"Irrep", "[", 
    SubscriptBox["A", "n"], "]"}], "[", 
   RowBox[{
    RowBox[{"UnitVector", "[", 
     RowBox[{"n", ",", "1"}], "]"}], "+", 
    RowBox[{"UnitVector", "[", 
     RowBox[{"n", ",", "n"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AdjointRepresentation", "[", "D4", "]"}], "=", 
   RowBox[{
    RowBox[{"Irrep", "[", "D4", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AdjointRepresentation", "[", "G2", "]"}], "=", 
   RowBox[{
    RowBox[{"Irrep", "[", "G2", "]"}], "[", 
    RowBox[{"UnitVector", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AdjointRepresentation", "[", "F4", "]"}], "=", 
   RowBox[{
    RowBox[{"Irrep", "[", "F4", "]"}], "[", 
    RowBox[{"UnitVector", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AdjointRepresentation", "[", "E6", "]"}], "=", 
   RowBox[{
    RowBox[{"Irrep", "[", "E6", "]"}], "[", 
    RowBox[{"UnitVector", "[", 
     RowBox[{"6", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AdjointRepresentation", "[", "E7", "]"}], "=", 
   RowBox[{
    RowBox[{"Irrep", "[", "E7", "]"}], "[", 
    RowBox[{"UnitVector", "[", 
     RowBox[{"7", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AdjointRepresentation", "[", "E8", "]"}], "=", 
   RowBox[{
    RowBox[{"Irrep", "[", "E8", "]"}], "[", 
    RowBox[{"UnitVector", "[", 
     RowBox[{"8", ",", "8"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.720833022382743*^9, 3.7208330395455847`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"6708820e-b951-46e2-973e-e4b18042ce71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qDimension", "[", "G2", "]"}], "[", 
  RowBox[{"AdjointRepresentation", "[", "G2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.658613218174183*^9, 3.658613228945403*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"fc85dbbc-4e61-4397-b216-a83d6c38bbff"],

Cell[BoxData[
 RowBox[{"2", "+", 
  FractionBox["1", 
   SuperscriptBox["q", "18"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "10"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "6"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "2"]], "+", 
  SuperscriptBox["q", "2"], "+", 
  SuperscriptBox["q", "6"], "+", 
  SuperscriptBox["q", "8"], "+", 
  SuperscriptBox["q", "10"], "+", 
  SuperscriptBox["q", "12"], "+", 
  SuperscriptBox["q", "18"]}]], "Output",
 CellChangeTimes->{{3.658613226175668*^9, 3.6586132293289213`*^9}, 
   3.661919795283*^9, 3.6623358420569*^9, 3.668887779603538*^9, 
   3.703365276375579*^9, 3.713836994541457*^9, 3.72083289814211*^9, 
   3.757526421159142*^9, {3.875386945262968*^9, 3.875386965008853*^9}, 
   3.8753879129356213`*^9, 3.8753911883839808`*^9, 3.875391442162589*^9, {
   3.8753917650610237`*^9, 3.875391792698024*^9}, 3.887118782554262*^9, 
   3.8871189303547163`*^9, 3.887119485442668*^9, 3.887120534684022*^9, 
   3.887120847471512*^9, 3.8871229181662483`*^9, 3.8871230984432697`*^9, 
   3.887123158879846*^9, 3.8871236886492243`*^9, 3.887124477541029*^9, 
   3.8871246969490747`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"55952d2a-1a4f-471b-a9b5-5b5b1db3dc28"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"TwistFactor", "[", 
   RowBox[{"\[CapitalGamma]_", ",", 
    RowBox[{
     RowBox[{"Irrep", "[", "\[CapitalGamma]_", "]"}], "[", "\[Lambda]_", 
     "]"}]}], "]"}], ":=", 
  SuperscriptBox["q", 
   RowBox[{
    RowBox[{"KillingForm", "[", "\[CapitalGamma]", "]"}], "[", 
    RowBox[{"\[Lambda]", ",", 
     RowBox[{"\[Lambda]", "+", 
      RowBox[{"2", 
       RowBox[{"\[Rho]", "[", "\[CapitalGamma]", "]"}]}]}]}], 
    "]"}]]}]], "Input",
 CellLabel->
  "In[117]:=",ExpressionUUID->"9e2874ed-795f-4e5a-a3c0-8b593214e98e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QESSubstitution", "[", 
    RowBox[{"\[CapitalGamma]_", ",", "V_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{
      RowBox[{"DecomposeRepresentation", "[", "\[CapitalGamma]", "]"}], "[", 
      RowBox[{"V", "\[CircleTimes]", "V"}], "]"}], "]"}], "\[LessEqual]", 
    "5"}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d", "\[Rule]", 
     RowBox[{
      RowBox[{"qDimension", "[", "\[CapitalGamma]", "]"}], "[", "V", "]"}]}], 
    ",", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"TwistFactor", "[", 
         RowBox[{"\[CapitalGamma]", ",", "V"}], "]"}], ",", 
        RowBox[{"1", "/", "12"}]}], "]"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"w", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"w", "/.", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"qDimension", "[", "\[CapitalGamma]", "]"}], "[", "V", 
             "]"}], "\[Equal]", "dw"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d", "\[Rule]", 
              RowBox[{
               RowBox[{"qDimension", "[", "\[CapitalGamma]", "]"}], "[", "V", 
               "]"}]}], ",", 
             RowBox[{"v", "\[Rule]", 
              RowBox[{"PowerExpand", "[", 
               RowBox[{"Power", "[", 
                RowBox[{
                 RowBox[{"TwistFactor", "[", 
                  RowBox[{"\[CapitalGamma]", ",", "V"}], "]"}], ",", 
                 RowBox[{"1", "/", "12"}]}], "]"}], "]"}]}]}], "}"}]}], ",", 
          "w"}], "]"}]}], ")"}]}]}], "*)"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.648657029918436*^9, 3.64865705066789*^9}, {
   3.648657153293881*^9, 3.648657216848529*^9}, {3.7576987888782997`*^9, 
   3.757698792403208*^9}, {3.7576988793988743`*^9, 3.75769893215825*^9}, 
   3.757701119535627*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"3eb78891-35ef-48bb-8c43-db287a404022"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESSubstitution", "[", "\[CapitalGamma]_", "]"}], ":=", 
  RowBox[{"QESSubstitution", "[", 
   RowBox[{"\[CapitalGamma]", ",", 
    RowBox[{"AdjointRepresentation", "[", "\[CapitalGamma]", "]"}]}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[119]:=",ExpressionUUID->"3f4b0022-dca9-49b0-9e78-6ccb522d3683"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QESSubstitution", "[", 
  RowBox[{"F4", ",", 
   RowBox[{
    RowBox[{"Irrep", "[", "F4", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.75769884274717*^9, 3.757698860786169*^9}, 
   3.757698920702908*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"d85ea9d3-4f08-48b8-ac24-2bc6244908c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"d", "\[Rule]", 
    RowBox[{"4", "+", 
     FractionBox["1", 
      SuperscriptBox["q", "32"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "28"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "24"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "22"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "20"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "18"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "16"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "14"]], "+", 
     FractionBox["3", 
      SuperscriptBox["q", "12"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "10"]], "+", 
     FractionBox["3", 
      SuperscriptBox["q", "8"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "6"]], "+", 
     FractionBox["3", 
      SuperscriptBox["q", "4"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "2"]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     SuperscriptBox["q", "6"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     SuperscriptBox["q", "14"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     SuperscriptBox["q", "18"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     SuperscriptBox["q", "22"], "+", 
     SuperscriptBox["q", "24"], "+", 
     SuperscriptBox["q", "28"], "+", 
     SuperscriptBox["q", "32"]}]}], ",", 
   RowBox[{"v", "\[Rule]", 
    SuperscriptBox["q", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7576988565593967`*^9, 3.757698872110428*^9}, {
   3.757698921025797*^9, 3.7576989364084797`*^9}, {3.875386945445013*^9, 
   3.875386965163157*^9}, 3.875387913114401*^9, 3.875391188541183*^9, 
   3.875391442339706*^9, {3.875391765218645*^9, 3.87539179287444*^9}, 
   3.887118782714302*^9, 3.887118930514488*^9, 3.887119485606542*^9, 
   3.887120534893155*^9, 3.887120847634666*^9, 3.8871229183229313`*^9, 
   3.887123098662096*^9, 3.887123159055067*^9, 3.887123688790407*^9, 
   3.887124477692704*^9, 3.887124697098455*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"1a9ce400-1cb8-4877-9087-357ff5c008f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QESSubstitution", "[", 
  RowBox[{"F4", ",", 
   RowBox[{
    RowBox[{"Irrep", "[", "F4", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7576989483215733`*^9, 3.7576990507284193`*^9}, {
  3.75769968788901*^9, 3.757699689590966*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"0c130176-8ef5-470b-b140-65fb715b337f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"d", "\[Rule]", 
    RowBox[{"2", "+", 
     FractionBox["1", 
      SuperscriptBox["q", "22"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "20"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "18"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "14"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "12"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "10"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "8"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "6"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "4"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "2"]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "+", 
     SuperscriptBox["q", "8"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     SuperscriptBox["q", "12"], "+", 
     SuperscriptBox["q", "14"], "+", 
     SuperscriptBox["q", "18"], "+", 
     SuperscriptBox["q", "20"], "+", 
     SuperscriptBox["q", "22"]}]}], ",", 
   RowBox[{"v", "\[Rule]", 
    SuperscriptBox["q", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.757701136306929*^9, {3.875386945479967*^9, 3.875386965202532*^9}, 
   3.8753879131620607`*^9, 3.875391188586203*^9, 3.875391442408882*^9, {
   3.875391765250804*^9, 3.8753917929065933`*^9}, 3.887118782752296*^9, 
   3.887118930586459*^9, 3.887119485638768*^9, 3.887120534935132*^9, 
   3.887120847669483*^9, 3.887122918354141*^9, 3.887123098710552*^9, 
   3.8871231590929203`*^9, 3.8871236888181477`*^9, 3.887124477719475*^9, 
   3.887124697129381*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"e1b326e3-22dc-4187-8ad2-441e8d91121e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Zeta]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Zeta]", "[", "n", "]"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{"Cyclotomic", "[", 
          RowBox[{"n", ",", "#"}], "]"}], "]"}], "&"}]}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", "=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "m", "}"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"p", "[", "m", "]"}], ",", "m"}], "]"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{"p", ",", "d"}], "]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"d", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.559513223258071*^9, 3.5595132326436863`*^9}, {
  3.559515807400446*^9, 3.559515812406694*^9}, {3.559516359567793*^9, 
  3.559516375742578*^9}, {3.559516452342175*^9, 3.559516572539567*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"319e4d33-f4bf-4afe-aaa7-a1a914405aeb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"qDimension", "[", "F4", "]"}], "[", 
     RowBox[{
      RowBox[{"Irrep", "[", "F4", "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], "]"}], "]"}], "/.", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"\[Zeta]", "[", "52", "]"}]}]}], ")"}], "==", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"qDimension", "[", "F4", "]"}], "[", 
     RowBox[{
      RowBox[{"Irrep", "[", "F4", "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], "]"}], "]"}], "/.", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"\[Zeta]", "[", "52", "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.7576994565134897`*^9, 3.757699460298039*^9}, {
  3.7576995007190933`*^9, 3.757699502792272*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"648ff696-63a1-488c-867a-ad159cb83f11"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.757699503452918*^9, {3.875386945520727*^9, 3.875386965246582*^9}, 
   3.875387913217265*^9, 3.875391188638618*^9, 3.87539144245127*^9, {
   3.8753917652923*^9, 3.875391792944913*^9}, 3.887118782794146*^9, 
   3.8871189306259403`*^9, 3.88711948569033*^9, 3.887120534984653*^9, 
   3.8871208477037153`*^9, 3.887122918394202*^9, 3.887123098761683*^9, 
   3.887123159141244*^9, 3.88712368884962*^9, 3.887124477742959*^9, 
   3.887124697165873*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"350b2e4a-ce7e-41c0-92b4-424760dacd2c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESSubstitution", "[", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", ":", "A2"}], ",", 
    RowBox[{"V", ":", 
     RowBox[{
      RowBox[{"Irrep", "[", 
       SubscriptBox["A", "2"], "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d", "\[Rule]", 
     RowBox[{
      RowBox[{"qDimension", "[", "\[CapitalGamma]", "]"}], "[", "V", "]"}]}], 
    ",", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"TwistFactor", "[", 
         RowBox[{"\[CapitalGamma]", ",", "V"}], "]"}], ",", 
        RowBox[{"1", "/", "12"}]}], "]"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.720832991545699*^9, 3.7208330005764027`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"0a10f285-6037-43e9-ab0c-6d6d19bd91f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QESSubstitution", "[", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", ":", "D4"}], ",", 
    RowBox[{"V", ":", 
     RowBox[{
      RowBox[{"Irrep", "[", "D4", "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d", "\[Rule]", 
     RowBox[{
      RowBox[{"qDimension", "[", "\[CapitalGamma]", "]"}], "[", "V", "]"}]}], 
    ",", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"TwistFactor", "[", 
         RowBox[{"\[CapitalGamma]", ",", "V"}], "]"}], ",", 
        RowBox[{"1", "/", "12"}]}], "]"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.720832991545699*^9, 3.7208330005764027`*^9}, {
  3.720833051133003*^9, 3.72083305846999*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"9f682f1c-37c6-4ba1-a042-4016529bfeb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[CapitalGamma]", ",", "v", ",", "w"}], "}"}], "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Together", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"qDimension", "[", "\[CapitalGamma]", "]"}], "[", 
           RowBox[{"AdjointRepresentation", "[", "\[CapitalGamma]", "]"}], 
           "]"}], "-", 
          RowBox[{"(", 
           RowBox[{"dw", "/.", 
            RowBox[{"QESSubstitution", "[", "\[CapitalGamma]", "]"}]}], 
           ")"}]}], "]"}], "\[Equal]", "0"}], ",", "w"}], "]"}]}], "/.", 
    RowBox[{"QESSubstitution", "[", "\[CapitalGamma]", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalGamma]", ",", 
     RowBox[{"{", 
      RowBox[{"A1", ",", "A2", ",", "D4"}], "}"}]}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.668887697369491*^9, 3.6688878067647257`*^9}, {
  3.668887909689238*^9, 3.668887970663993*^9}, {3.668888023411924*^9, 
  3.668888024300645*^9}, {3.720832712584609*^9, 3.720832714824554*^9}, {
  3.720834742017709*^9, 3.7208347439000187`*^9}, {3.8753909036191*^9, 
  3.875390906164201*^9}, {3.875390973358039*^9, 3.8753909738293877`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"3a93b590-2792-4f0a-82f9-b5602f46c835"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "1"], ",", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "3"}]], ",", 
       RowBox[{"-", 
        FractionBox["1", "q"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "1"], ",", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "3"}]], ",", 
       FractionBox["1", "q"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "1"], ",", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "3"}]], ",", 
       RowBox[{"-", 
        SuperscriptBox["q", 
         RowBox[{"4", "/", "3"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "1"], ",", 
       SuperscriptBox["q", 
        RowBox[{"1", "/", "3"}]], ",", 
       SuperscriptBox["q", 
        RowBox[{"4", "/", "3"}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "2"], ",", 
       SqrtBox["q"], ",", 
       RowBox[{"-", 
        FractionBox["1", "q"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "2"], ",", 
       SqrtBox["q"], ",", 
       FractionBox["1", "q"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "2"], ",", 
       SqrtBox["q"], ",", 
       RowBox[{"-", 
        SuperscriptBox["q", 
         RowBox[{"3", "/", "2"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "2"], ",", 
       SqrtBox["q"], ",", 
       SuperscriptBox["q", 
        RowBox[{"3", "/", "2"}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "4"], ",", "q", ",", 
       RowBox[{"-", 
        FractionBox["1", "q"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "4"], ",", "q", ",", 
       FractionBox["1", "q"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "4"], ",", "q", ",", 
       RowBox[{"-", 
        SuperscriptBox["q", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["D", "4"], ",", "q", ",", 
       SuperscriptBox["q", "2"]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.720832938210552*^9, 3.720833004277144*^9, {3.7208330465270967`*^9, 
   3.720833061009974*^9}, 3.720834744465047*^9, 3.875390966463112*^9, 
   3.875391007100157*^9, {3.875391166845345*^9, 3.8753911952295837`*^9}, 
   3.875391449263007*^9, 3.875391799463447*^9, 3.887118789320396*^9, 
   3.887118937111555*^9, 3.8871194924758*^9, 3.88712054147272*^9, 
   3.8871229249951878`*^9, 3.887123105531753*^9, 3.887123165611212*^9, 
   3.88712369553061*^9, 3.8871244778516483`*^9, 3.8871246973995028`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"7f87ea8d-913e-4b85-b9eb-f9694d676dbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QESSubstitution", "[", 
  RowBox[{"G2", ",", 
   RowBox[{
    RowBox[{"Irrep", "[", "G2", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.71383701817216*^9, 3.713837026189522*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"04c7bbb0-10c3-4c18-9423-65159d92fad2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"d", "\[Rule]", 
    RowBox[{"1", "+", 
     FractionBox["1", 
      SuperscriptBox["q", "10"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "8"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "2"]], "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "10"]}]}], ",", 
   RowBox[{"v", "\[Rule]", "q"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.648662192583901*^9, 3.648662536623473*^9, 3.6486638708033047`*^9, 
   3.64911203261178*^9, 3.6586132504592133`*^9, 3.661919795602045*^9, 
   3.6623358456435833`*^9, {3.71383702177842*^9, 3.7138370265625668`*^9}, 
   3.875391195507763*^9, 3.875391449532585*^9, 3.875391799702259*^9, 
   3.887118789563239*^9, 3.887118937348659*^9, 3.887119492733807*^9, 
   3.887120541824588*^9, 3.887122925195898*^9, 3.887123105789592*^9, 
   3.887123165856935*^9, 3.887123695721072*^9, 3.887124477862245*^9, 
   3.887124697425556*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"4fdf2a2c-d415-4692-bc26-d6317519adc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QESSubstitution", "[", "E8", "]"}]], "Input",
 CellChangeTimes->{{3.6586133560214863`*^9, 3.658613356284274*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"3727af1e-2819-437f-9a3e-56c1c152e0f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"d", "\[Rule]", 
    RowBox[{"8", "+", 
     FractionBox["1", 
      SuperscriptBox["q", "58"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "56"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "54"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "52"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "50"]], "+", 
     FractionBox["1", 
      SuperscriptBox["q", "48"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "46"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "44"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "42"]], "+", 
     FractionBox["2", 
      SuperscriptBox["q", "40"]], "+", 
     FractionBox["3", 
      SuperscriptBox["q", "38"]], "+", 
     FractionBox["3", 
      SuperscriptBox["q", "36"]], "+", 
     FractionBox["4", 
      SuperscriptBox["q", "34"]], "+", 
     FractionBox["4", 
      SuperscriptBox["q", "32"]], "+", 
     FractionBox["4", 
      SuperscriptBox["q", "30"]], "+", 
     FractionBox["4", 
      SuperscriptBox["q", "28"]], "+", 
     FractionBox["5", 
      SuperscriptBox["q", "26"]], "+", 
     FractionBox["5", 
      SuperscriptBox["q", "24"]], "+", 
     FractionBox["6", 
      SuperscriptBox["q", "22"]], "+", 
     FractionBox["6", 
      SuperscriptBox["q", "20"]], "+", 
     FractionBox["6", 
      SuperscriptBox["q", "18"]], "+", 
     FractionBox["6", 
      SuperscriptBox["q", "16"]], "+", 
     FractionBox["7", 
      SuperscriptBox["q", "14"]], "+", 
     FractionBox["7", 
      SuperscriptBox["q", "12"]], "+", 
     FractionBox["7", 
      SuperscriptBox["q", "10"]], "+", 
     FractionBox["7", 
      SuperscriptBox["q", "8"]], "+", 
     FractionBox["7", 
      SuperscriptBox["q", "6"]], "+", 
     FractionBox["7", 
      SuperscriptBox["q", "4"]], "+", 
     FractionBox["8", 
      SuperscriptBox["q", "2"]], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["q", "14"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "16"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "18"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "20"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "24"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "26"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "28"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "32"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "36"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "38"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "40"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "42"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "44"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "46"]}], "+", 
     SuperscriptBox["q", "48"], "+", 
     SuperscriptBox["q", "50"], "+", 
     SuperscriptBox["q", "52"], "+", 
     SuperscriptBox["q", "54"], "+", 
     SuperscriptBox["q", "56"], "+", 
     SuperscriptBox["q", "58"]}]}], ",", 
   RowBox[{"v", "\[Rule]", 
    SuperscriptBox["q", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.66191979968816*^9, 3.6623358484749002`*^9, 
  3.8753910119420033`*^9, 3.875391195545521*^9, 3.875391449571629*^9, 
  3.875391799709948*^9, 3.887118789599854*^9, 3.887118937382803*^9, 
  3.887119492770911*^9, 3.887120541871539*^9, 3.8871229252246447`*^9, 
  3.887123105830165*^9, 3.887123165889851*^9, 3.887123695737721*^9, 
  3.887124701721175*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"5ebd5be7-f300-4b01-9537-9d016b64feab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"compare", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[CapitalGamma]_", ",", "V_"}], "}"}], ",", "K_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"(*", 
      SuperscriptBox[
       RowBox[{"TwistFactor", "[", 
        RowBox[{"\[CapitalGamma]", ",", "V"}], "]"}], 
       RowBox[{"Writhe", "[", "K", "]"}]], "*)"}], 
     RowBox[{
      RowBox[{
       RowBox[{"QuantumKnotInvariant", "[", 
        RowBox[{"\[CapitalGamma]", ",", "V"}], "]"}], "[", "K", "]"}], "[", 
      "q", "]"}], "]"}], ",", 
    RowBox[{"Expand", "[", 
     RowBox[{"Together", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"QESInvariant", "[", "K", "]"}], "/.", 
        RowBox[{"QESSubstitution", "[", 
         RowBox[{"\[CapitalGamma]", ",", "V"}], "]"}]}], "]"}], "]"}], 
     "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.661920397922205*^9, 3.661920453582159*^9}, {
  3.757531027788245*^9, 3.757531054830175*^9}, {3.7575319817633953`*^9, 
  3.757531984282878*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"7c01cccd-6dc8-4876-8277-968d6875dbc0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{"QESInvariant", "[", 
    RowBox[{"Knot", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "]"}], "/.", 
   RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.757532084246272*^9, 3.757532096499181*^9}, 
   3.87539129864998*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"9884c9c9-cb57-4cca-8808-79b5e7846fc2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["w", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["w", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["v", "2"]}], "+", 
       SuperscriptBox["w", "2"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["v", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "12"], "-", 
      SuperscriptBox["w", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["v", "4"]}], "+", 
      SuperscriptBox["v", "14"], "+", 
      SuperscriptBox["v", "16"], "-", 
      SuperscriptBox["v", "26"], "-", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "18"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      SuperscriptBox["w", "4"], "-", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "18"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "30"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      SuperscriptBox["w", "8"], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "8"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.757532088964015*^9, 3.7575320968271112`*^9}, 
   3.875391195679962*^9, 3.8753912815662117`*^9, 3.875391449665243*^9, 
   3.87539151457521*^9, 3.87539179979919*^9, 3.8871187896969013`*^9, 
   3.887118937447114*^9, 3.88711949287122*^9, 3.887120541973022*^9, 
   3.887122925262169*^9, 3.887123105873115*^9, 3.887123165947077*^9, 
   3.887123695778851*^9, 3.887124701839473*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"3108472f-237b-47e5-914d-3aa46f78deea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"compare", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"G2", ",", 
     RowBox[{"AdjointRepresentation", "[", "G2", "]"}]}], "}"}], ",", 
   RowBox[{"Knot", "[", 
    RowBox[{"3", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.757531801394964*^9, 3.757531810899238*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"bf5f59ee-36a6-4894-8bf9-9a1280329702"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory","credits",
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"The minimum braids representing the knots \
with up to 10 crossings were provided by Thomas Gittings. See \
arXiv:math.GT/0401051.\\\\\\\"\\\"}]\\)\"",2,132,11,30087757540700638630,
   "Local","KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.8753911956935043`*^9, 3.875391449674264*^9, 
  3.8753917998080997`*^9, 3.8871187897052813`*^9, 3.8871189374847107`*^9, 
  3.887119492882996*^9, 3.8871205419863462`*^9, 3.887122925301285*^9, 
  3.8871231058992567`*^9, 3.8871231659710617`*^9, 3.887123695800634*^9, 
  3.887124701851199*^9},
 CellLabel->
  "During evaluation of \
In[132]:=",ExpressionUUID->"03605d71-273f-4031-a7af-12f8501430a4"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory","credits",
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"Quantum knot invariants are calculated \
using the mathematica package QuantumGroups`, written by Scott Morrison \
2003-2008.\\\\\\\"\\\"}]\\)\"",2,132,12,30087757540700638630,"Local",
   "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.8753911956935043`*^9, 3.875391449674264*^9, 
  3.8753917998080997`*^9, 3.8871187897052813`*^9, 3.8871189374847107`*^9, 
  3.887119492882996*^9, 3.8871205419863462`*^9, 3.887122925301285*^9, 
  3.8871231058992567`*^9, 3.8871231659710617`*^9, 3.887123695800634*^9, 
  3.88712470185218*^9},
 CellLabel->
  "During evaluation of \
In[132]:=",ExpressionUUID->"e4300a43-7a49-4be7-8541-5205bc54fa62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["q", "18"], "+", 
    SuperscriptBox["q", "24"], "+", 
    SuperscriptBox["q", "26"], "+", 
    SuperscriptBox["q", "28"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "30"]}], "+", 
    SuperscriptBox["q", "32"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "50"]}], "+", 
    SuperscriptBox["q", "52"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "54"]}], "+", 
    SuperscriptBox["q", "56"], "+", 
    SuperscriptBox["q", "58"], "+", 
    SuperscriptBox["q", "60"], "-", 
    SuperscriptBox["q", "62"], "-", 
    SuperscriptBox["q", "64"], "-", 
    SuperscriptBox["q", "68"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "82"]}], "-", 
    SuperscriptBox["q", "84"], "-", 
    SuperscriptBox["q", "86"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "90"]}], "+", 
    SuperscriptBox["q", "94"], "-", 
    SuperscriptBox["q", "96"], "-", 
    SuperscriptBox["q", "98"], "+", 
    SuperscriptBox["q", "102"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "104"]}], "-", 
    SuperscriptBox["q", "108"], "+", 
    SuperscriptBox["q", "110"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "112"]}], "-", 
    SuperscriptBox["q", "116"], "+", 
    SuperscriptBox["q", "122"], "-", 
    SuperscriptBox["q", "126"], "+", 
    SuperscriptBox["q", "144"]}], ",", 
   RowBox[{
    SuperscriptBox["q", "18"], "+", 
    SuperscriptBox["q", "24"], "+", 
    SuperscriptBox["q", "26"], "+", 
    SuperscriptBox["q", "28"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "30"]}], "+", 
    SuperscriptBox["q", "32"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "38"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "42"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "44"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "46"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "48"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "50"]}], "+", 
    SuperscriptBox["q", "52"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "54"]}], "+", 
    SuperscriptBox["q", "56"], "+", 
    SuperscriptBox["q", "58"], "+", 
    SuperscriptBox["q", "60"], "-", 
    SuperscriptBox["q", "62"], "-", 
    SuperscriptBox["q", "64"], "-", 
    SuperscriptBox["q", "68"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "70"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "72"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "74"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "82"]}], "-", 
    SuperscriptBox["q", "84"], "-", 
    SuperscriptBox["q", "86"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "90"]}], "+", 
    SuperscriptBox["q", "94"], "-", 
    SuperscriptBox["q", "96"], "-", 
    SuperscriptBox["q", "98"], "+", 
    SuperscriptBox["q", "102"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "104"]}], "-", 
    SuperscriptBox["q", "108"], "+", 
    SuperscriptBox["q", "110"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "112"]}], "-", 
    SuperscriptBox["q", "116"], "+", 
    SuperscriptBox["q", "122"], "-", 
    SuperscriptBox["q", "126"], "+", 
    SuperscriptBox["q", "144"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8871232419619093`*^9, 3.887123770744306*^9, 
  3.887124776211301*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"64c05cc4-509a-4ef8-a124-e5d6f9b675e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"compare", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A1", ",", 
     RowBox[{
      RowBox[{"Irrep", "[", "A1", "]"}], "[", 
      RowBox[{"{", "2", "}"}], "]"}]}], "}"}], ",", 
   RowBox[{"Knot", "[", 
    RowBox[{"8", ",", "16"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6619767987763433`*^9, 3.6619768132950373`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"51c75b17-5ad3-4b34-86b7-b6897deed62f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "9"}], "+", 
    FractionBox["1", 
     SuperscriptBox["q", "16"]], "-", 
    FractionBox["2", 
     SuperscriptBox["q", "14"]], "-", 
    FractionBox["3", 
     SuperscriptBox["q", "12"]], "+", 
    FractionBox["6", 
     SuperscriptBox["q", "10"]], "+", 
    FractionBox["1", 
     SuperscriptBox["q", "8"]], "-", 
    FractionBox["8", 
     SuperscriptBox["q", "6"]], "+", 
    FractionBox["6", 
     SuperscriptBox["q", "4"]], "+", 
    FractionBox["6", 
     SuperscriptBox["q", "2"]], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "10"]}], "+", 
    SuperscriptBox["q", "12"], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "16"], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "34"]}], "+", 
    SuperscriptBox["q", "36"]}], ",", 
   RowBox[{
    RowBox[{"-", "9"}], "+", 
    FractionBox["1", 
     SuperscriptBox["q", "16"]], "-", 
    FractionBox["2", 
     SuperscriptBox["q", "14"]], "-", 
    FractionBox["3", 
     SuperscriptBox["q", "12"]], "+", 
    FractionBox["6", 
     SuperscriptBox["q", "10"]], "+", 
    FractionBox["1", 
     SuperscriptBox["q", "8"]], "-", 
    FractionBox["8", 
     SuperscriptBox["q", "6"]], "+", 
    FractionBox["6", 
     SuperscriptBox["q", "4"]], "+", 
    FractionBox["6", 
     SuperscriptBox["q", "2"]], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "10"]}], "+", 
    SuperscriptBox["q", "12"], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    SuperscriptBox["q", "16"], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "24"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["q", "28"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "30"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "34"]}], "+", 
    SuperscriptBox["q", "36"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.661976836384782*^9, 3.662335884021688*^9, {3.7575309542716703`*^9, 
   3.757530958106834*^9}, {3.757531030858775*^9, 3.757531057034314*^9}, 
   3.8871195810137253`*^9, 3.8871206278381557`*^9, 3.887123001163568*^9, 
   3.8871232553997183`*^9, 3.887123783604889*^9, 3.887124568330493*^9, 
   3.887124789041909*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"7e3b5fba-a322-42b6-aee1-c22fac36f4b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"AllLinks", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{"K_", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], "=", 
         RowBox[{"compare", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"A1", ",", 
             RowBox[{
              RowBox[{"Irrep", "[", "A1", "]"}], "[", 
              RowBox[{"{", "2", "}"}], "]"}]}], "}"}], ",", "K"}], "]"}]}], 
        ";", 
        RowBox[{"x", "===", "y"}]}], ")"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.661920521828188*^9, 3.6619205895512114`*^9}, {
  3.662336040508069*^9, 3.662336046345598*^9}, {3.662451266614292*^9, 
  3.662451271998868*^9}, {3.7575310655234137`*^9, 3.7575310821890497`*^9}, {
  3.757531152952689*^9, 3.757531160688101*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"d05f46e7-dda1-41bd-a14b-6c4a2f706c2a"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory","loading",
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"PD4Links`\\\\\\\"\\\"}]\\).\"",2,134,13,
   30087757540700638630,"Local","KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.887119581108717*^9, 3.8871206278810596`*^9, 
  3.887123001188809*^9, 3.887123255549563*^9, 3.887123783667821*^9, 
  3.887124568378769*^9, 3.88712478921377*^9},
 CellLabel->
  "During evaluation of \
In[134]:=",ExpressionUUID->"fc08e8a2-2d55-414f-8346-39380a9a3710"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory","credits",
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"Vogel's algorithm was implemented by Dan \
Carney in the summer of 2005 at the University of \
Toronto.\\\\\\\"\\\"}]\\)\"",2,134,14,30087757540700638630,"Local",
   "KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.887119581108717*^9, 3.8871206278810596`*^9, 
  3.887123001188809*^9, 3.887123255549563*^9, 3.887123783667821*^9, 
  3.887124568378769*^9, 3.8871247892141542`*^9},
 CellLabel->
  "During evaluation of \
In[134]:=",ExpressionUUID->"68cb83e0-de71-443c-8ab0-e0c59763cfcd"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.887124904216741*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"acd23863-5052-4892-8ff1-e9890217bbed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"compareA1", "[", "K_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", "1", "+", 
        SuperscriptBox["q", 
         RowBox[{"-", "2"}]]}], ")"}], 
      RowBox[{
       RowBox[{"ColouredJones", "[", 
        RowBox[{"K", ",", "2"}], "]"}], "[", 
       SuperscriptBox["q", 
        RowBox[{"-", "2"}]], "]"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"QuantumKnotInvariant", "[", 
       RowBox[{"A1", ",", 
        RowBox[{
         RowBox[{"Irrep", "[", "A1", "]"}], "[", 
         RowBox[{"{", "2", "}"}], "]"}]}], "]"}], "[", "K", "]"}], "[", "q", 
     "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.662501374789226*^9, 3.662501401730907*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"2dbf3e77-1a2d-4bae-8a63-0a580faad2a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"AllKnots", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "7"}], "}"}], "]"}], ",", 
     RowBox[{"K_", "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], "=", 
         RowBox[{"compareA1", "[", "K", "]"}]}], ";", 
        RowBox[{"x", "===", "y"}]}], ")"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.661920521828188*^9, 3.6619205895512114`*^9}, {
   3.661922484729052*^9, 3.661922485062522*^9}, {3.662451292491473*^9, 
   3.6624512927682877`*^9}, {3.662501412348947*^9, 3.6625014252983017`*^9}, 
   3.662506976234675*^9, {3.887123536824893*^9, 3.8871235371737223`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"3bc5cca2-1844-426e-8712-7fe201c511b5"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory","loading",
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"ColouredJones4Knots`\\\\\\\"\\\"}]\\).\"",2,136,
   15,30087757540700638630,"Local","KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.8871238969141493`*^9, 3.887124904507251*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"a9a11188-50dd-49c9-b3ae-afb0747950de"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.662501420697918*^9, 3.6625014461797523`*^9}, 
   3.66250709121157*^9, 3.75753120217575*^9, 3.8871235382325583`*^9, 
   3.88712389742045*^9, 3.8871249051037817`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"9f972278-1aaf-4376-aeb3-6bcc374831b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Knotted \[CapitalTheta]\[CloseCurlyQuote]s", "Subsection",
 CellChangeTimes->{{3.6623314554295597`*^9, 
  3.662331463038909*^9}},ExpressionUUID->"1ae36c86-3855-45b0-a00c-\
f8ac5ee0501f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "This", " ", "section", " ", "computes", " ", "the", " ", "values", " ", 
   "on", " ", "some", " ", "knotted", " ", "trivalent", " ", 
   RowBox[{"graphs", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8871206421578827`*^9, 3.887120653012259*^9}, 
   3.887123912193112*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"56aa1b5d-a450-471c-b6f5-9ad42c19e655"],

Cell["\<\
Notation from the tables in \
http://knot.kaist.ac.kr/2004/proceedings/MORIUCHI.pdf.\
\>", "Text",
 CellChangeTimes->{{3.662338878680447*^9, 
  3.662338893409576*^9}},ExpressionUUID->"2b1de857-ce5e-44c6-821f-\
a71d0c7e7162"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Theta", "=", 
   RowBox[{"PD", "[", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"Y", "[", 
      RowBox[{"3", ",", "2", ",", "1"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.662336582762416*^9, 3.6623365910225973`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"e96e0104-b01e-459d-b118-d670978ce20c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QESInvariant", "[", "Theta", "]"}]], "Input",
 CellChangeTimes->{{3.662336592265016*^9, 3.6623365957050877`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"ea486d42-c13b-487f-93fc-471899730511"],

Cell[BoxData["d"], "Output",
 CellChangeTimes->{3.6623365961471863`*^9, 3.7575238297561626`*^9, 
  3.887123897480146*^9, 3.887124905150428*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"cafda7ae-764e-4794-8d85-4ce1089f0962"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"KnottedTheta", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"PD", "[", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"1", ",", "6", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"6", ",", "3", ",", "7", ",", "2"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"3", ",", "8", ",", "4", ",", "7"}], "]"}], ",", 
     RowBox[{"Y", "[", 
      RowBox[{"1", ",", "9", ",", "8"}], "]"}], ",", 
     RowBox[{"Y", "[", 
      RowBox[{"5", ",", "4", ",", "9"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.662331778106312*^9, 3.662331780373124*^9}, {
  3.6623318993658447`*^9, 3.66233189978187*^9}, {3.6623321325377007`*^9, 
  3.662332154705286*^9}, {3.662333022489869*^9, 3.662333044757661*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"a1a98347-31c4-498e-bec7-163527961172"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pd", "=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"KnottedTheta", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.662333028606352*^9, 3.6623330332461433`*^9}, {
  3.662333976047427*^9, 3.662333976267789*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"11f4a35f-92bf-4fba-abea-290424474768"],

Cell[BoxData[
 RowBox[{"PlanarDiagram", "[", 
  RowBox[{"Box", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"Stitch", "[", 
     RowBox[{
      RowBox[{"Multiply", "[", "2", "]"}], "[", 
      RowBox[{"Y", ",", 
       RowBox[{"RotateBox", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Multiply", "[", "2", "]"}], "[", 
          RowBox[{
           RowBox[{"RotateBox", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Multiply", "[", "2", "]"}], "[", 
              RowBox[{
               RowBox[{"RotateBox", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Multiply", "[", "2", "]"}], "[", 
                  RowBox[{
                   RowBox[{"RotateBox", "[", 
                    RowBox[{"X", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                   RowBox[{"RotateBox", "[", 
                    RowBox[{"X", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", 
                 RowBox[{"-", "2"}]}], "]"}], ",", 
               RowBox[{"RotateBox", "[", 
                RowBox[{"X", ",", "1"}], "]"}]}], "]"}], ",", 
             RowBox[{"-", "1"}]}], "]"}], ",", 
           RowBox[{"RotateBox", "[", 
            RowBox[{"Y", ",", 
             RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "]"}], "]"}]}], "]"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.6623330335747623`*^9, 3.66233304610984*^9}, 
   3.66233320529387*^9, 3.6623339329355717`*^9, 3.662333976789538*^9, 
   3.662336107029221*^9, 3.662336169545545*^9, 3.757523831377158*^9, 
   3.757525435387705*^9, 3.887123897535348*^9, 3.8871249052013817`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"05c2529b-250a-4c9f-ad92-6ddf0f511648"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"QESInvariant", "[", "pd", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.757525440642727*^9, 3.757525442483029*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"2542b425-4325-4a5b-9380-451bdfc16853"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["v", "34"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"d", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        SuperscriptBox["v", "4"]}], ")"}], "2"]}]], 
   RowBox[{"d", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "4"]}], "-", 
      SuperscriptBox["v", "6"], "-", 
      SuperscriptBox["v", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "10"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["v", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "16"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["v", "16"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "18"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["v", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "20"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "22"]}], "-", 
      RowBox[{"d", " ", 
       SuperscriptBox["v", "22"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["v", "22"]}], "-", 
      SuperscriptBox["v", "24"], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "26"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SuperscriptBox["v", "26"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["v", "26"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "28"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SuperscriptBox["v", "28"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["v", "28"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "30"]}], "+", 
      RowBox[{"4", " ", "d", " ", 
       SuperscriptBox["v", "30"]}], "+", 
      RowBox[{"3", " ", "d", " ", 
       SuperscriptBox["v", "32"]}], "+", 
      SuperscriptBox["v", "34"], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["v", "34"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["v", "34"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "36"]}], "-", 
      RowBox[{"3", " ", "d", " ", 
       SuperscriptBox["v", "36"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "38"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SuperscriptBox["v", "38"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["v", "38"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "40"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SuperscriptBox["v", "40"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["v", "40"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "42"]}], "-", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["v", "42"]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       SuperscriptBox["v", "44"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["v", "44"]}], "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["v", "46"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "48"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["v", "48"]}], "-", 
      SuperscriptBox["v", "50"], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["v", "50"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "52"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["v", "52"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "54"]}], "+", 
      RowBox[{"2", " ", "d", " ", 
       SuperscriptBox["v", "54"]}], "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["v", "56"]}], "+", 
      SuperscriptBox["v", "60"], "+", 
      SuperscriptBox["v", "62"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "64"]}], "+", 
      SuperscriptBox["v", "68"]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.6623361821218023`*^9, 3.662336220186194*^9, 3.757523832392838*^9, {
   3.757525436668395*^9, 3.757525442800744*^9}, 3.8871238976436453`*^9, 
   3.887124905323954*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"716e07b6-50d6-438a-8b4e-c00806f860fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"QESInvariant", "[", "pd", "]"}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.757525447580035*^9, 3.7575254611684933`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"470a9d75-51ee-47cd-868a-42034b3a6788"],

Cell["\<\
\\frac{\\left(v^4+1\\right) \\left(v^6-w\\right) \\left(v^6+w\\right) \
\\left(v^5 w-1\\right) \\left(v^5 w+1\\right)
   \\left(v^{30} w^4-v^{30} w^2+v^{30}-v^{28} w^6+v^{28} w^4+v^{26} \
w^8-v^{26} w^4+v^{26} w^2+v^{24} w^6+v^{24}
   w^4-2 v^{24} w^2+v^{24}-2 v^{22} w^6+3 v^{22} w^4-v^{22} w^2+v^{20} \
w^8-v^{20} w^6-2 v^{20} w^4+2 v^{20}
   w^2-v^{20}+2 v^{18} w^6-2 v^{18} w^4-v^{16} w^8+3 v^{16} w^4-2 v^{16} \
w^2-2 v^{14} w^6+2 v^{14} w^2-v^{14}+2
   v^{12} w^6-5 v^{12} w^4+2 v^{12} w^2-v^{10} w^8+2 v^{10} w^6-v^{10} \
w^2-v^8 w^6+2 v^8 w^4-v^6 w^4+v^6 w^2+v^4
   w^6-v^4 w^4+v^2 w^4-v^2 w^2-w^6+w^4\\right)}{v^{36} (w-1) w^4 (w+1) (v-w) \
(v+w)}\
\>", "Output",
 CellChangeTimes->{{3.7575254491447973`*^9, 3.757525461666964*^9}, 
   3.8871238977108107`*^9, 3.887124905432461*^9},
 CellLabel->
  "Out[143]//TeXForm=",ExpressionUUID->"91f8a8c6-d3a9-4b60-a926-8e0a8639ff9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i", "[", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QESInvariant", "[", "pd", "]"}], "-", "d"}], ")"}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6623339362404737`*^9, 3.662333938632864*^9}, {
  3.6623339786805153`*^9, 3.662333984846919*^9}, {3.662334016103087*^9, 
  3.662334017742244*^9}, {3.662334251979808*^9, 3.662334276500122*^9}, {
  3.6623366388056107`*^9, 3.662336641180667*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"ee5e5b42-14a5-4d0b-b306-b578d8606a28"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"brk", "[", 
       RowBox[{"0", ",", "4"}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"0", ",", "6"}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "6"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"i", "[", 
       RowBox[{"1", "-", 
        SuperscriptBox["v", "10"], "-", 
        SuperscriptBox["w", "2"], "+", 
        FractionBox[
         SuperscriptBox["w", "2"], 
         SuperscriptBox["v", "12"]], "-", 
        FractionBox[
         SuperscriptBox["w", "2"], 
         SuperscriptBox["v", "8"]], "-", 
        FractionBox[
         SuperscriptBox["w", "2"], 
         SuperscriptBox["v", "6"]], "+", 
        FractionBox[
         SuperscriptBox["w", "2"], 
         SuperscriptBox["v", "4"]], "-", 
        FractionBox[
         SuperscriptBox["w", "2"], 
         SuperscriptBox["v", "2"]], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        SuperscriptBox["w", "4"], "-", 
        FractionBox[
         SuperscriptBox["w", "4"], 
         SuperscriptBox["v", "14"]], "-", 
        FractionBox[
         SuperscriptBox["w", "4"], 
         SuperscriptBox["v", "12"]], "+", 
        FractionBox[
         SuperscriptBox["w", "4"], 
         SuperscriptBox["v", "10"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["w", "4"]}], 
         SuperscriptBox["v", "8"]], "-", 
        FractionBox[
         SuperscriptBox["w", "4"], 
         SuperscriptBox["v", "6"]], "-", 
        FractionBox[
         SuperscriptBox["w", "4"], 
         SuperscriptBox["v", "4"]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["w", "4"]}], 
         SuperscriptBox["v", "2"]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["w", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["w", "4"]}], "+", 
        SuperscriptBox["w", "6"], "+", 
        FractionBox[
         SuperscriptBox["w", "6"], 
         SuperscriptBox["v", "14"]], "-", 
        FractionBox[
         SuperscriptBox["w", "6"], 
         SuperscriptBox["v", "10"]], "-", 
        FractionBox[
         SuperscriptBox["w", "6"], 
         SuperscriptBox["v", "8"]], "+", 
        FractionBox[
         SuperscriptBox["w", "6"], 
         SuperscriptBox["v", "6"]], "-", 
        FractionBox[
         SuperscriptBox["w", "6"], 
         SuperscriptBox["v", "4"]], "-", 
        FractionBox[
         SuperscriptBox["w", "6"], 
         SuperscriptBox["v", "2"]], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "6"]}], "-", 
        RowBox[{
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["w", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["w", "6"]}], "+", 
        FractionBox[
         SuperscriptBox["w", "8"], 
         SuperscriptBox["v", "4"]], "-", 
        RowBox[{
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "8"]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "7"], " ", 
      SuperscriptBox["w", "4"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"0", ",", "2"}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"0", ",", "3"}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.757523834532319*^9, 3.8871238977505836`*^9, 
  3.887124905460688*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"393b1c71-7ba1-4b58-9ce8-b275e46fae4c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"KnottedTheta", "[", 
    RowBox[{"7", ",", "20"}], "]"}], "=", 
   RowBox[{"PD", "[", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"1", ",", "6", ",", "17", ",", "5"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"6", ",", "16", ",", "7", ",", "17"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"16", ",", "8", ",", "15", ",", "7"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"8", ",", "14", ",", "9", ",", "15"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"9", ",", "3", ",", "10", ",", "4"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"3", ",", "11", ",", "2", ",", "10"}], "]"}], ",", 
     RowBox[{"X", "[", 
      RowBox[{"12", ",", "1", ",", "13", ",", "2"}], "]"}], ",", 
     RowBox[{"Y", "[", 
      RowBox[{"11", ",", "14", ",", "12"}], "]"}], ",", 
     RowBox[{"Y", "[", 
      RowBox[{"5", ",", "4", ",", "13"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.662334788359852*^9, 3.662334834665819*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"5d833d8f-56e7-4ae2-86e2-e2dfff167cc5"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsXQe8FMX939ffo/feBAEVK4iCXVHsGGvURA0KKknsNbYYS6LGkqh/u8ZY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    "], {{0, 842}, {595, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSize->{282.5546875, Automatic},
  ImageSizeRaw->{595, 842},
  PlotRange->{{0, 595}, {0, 842}}]], "Input",
 CellChangeTimes->{{3.662338957407031*^9, 3.662338982958701*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"8b59b136-e8e7-4e45-b655-8f358c06798f"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsXQe8FMX939ffo/feBAEVK4iCXVHsGGvURA0KKknsNbYYS6LGkqh/u8ZY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    "], {{0, 842}, {595, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{282.5546875, Automatic},
  ImageSizeRaw->{595, 842},
  PlotRange->{{0, 595}, {0, 842}}]], "Output",
 CellChangeTimes->{3.887123897931888*^9, 3.887124905522481*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"d2e3ee56-f3c7-432b-8820-0eaa515a163e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pd", "=", 
  RowBox[{"PlanarDiagram", "[", 
   RowBox[{"KnottedTheta", "[", 
    RowBox[{"7", ",", "20"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.662333028606352*^9, 3.6623330332461433`*^9}, {
  3.662333976047427*^9, 3.662333976267789*^9}, {3.662334848999546*^9, 
  3.6623348520399513`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"72e534f2-092c-430e-a970-b22bdf542e9b"],

Cell[BoxData[
 RowBox[{"PlanarDiagram", "[", 
  RowBox[{"Box", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"Stitch", "[", 
     RowBox[{"Stitch", "[", 
      RowBox[{"RotateBox", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Multiply", "[", "2", "]"}], "[", 
         RowBox[{
          RowBox[{"RotateBox", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Multiply", "[", "2", "]"}], "[", 
             RowBox[{
              RowBox[{"RotateBox", "[", 
               RowBox[{"Y", ",", 
                RowBox[{"-", "1"}]}], "]"}], ",", 
              RowBox[{"RotateBox", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Multiply", "[", "2", "]"}], "[", 
                 RowBox[{
                  RowBox[{"RotateBox", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Multiply", "[", "2", "]"}], "[", 
                    RowBox[{
                    RowBox[{"RotateBox", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Multiply", "[", "2", "]"}], "[", 
                    RowBox[{
                    RowBox[{"RotateBox", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Multiply", "[", "2", "]"}], "[", 
                    RowBox[{
                    RowBox[{"RotateBox", "[", 
                    RowBox[{"X", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"RotateBox", "[", 
                    RowBox[{"X", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", 
                    RowBox[{"-", "2"}]}], "]"}], ",", 
                    RowBox[{"RotateBox", "[", 
                    RowBox[{"X", ",", "1"}], "]"}]}], "]"}], ",", 
                    RowBox[{"-", "2"}]}], "]"}], ",", 
                    RowBox[{"RotateBox", "[", 
                    RowBox[{"X", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                  RowBox[{"RotateBox", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Multiply", "[", "1", "]"}], "[", 
                    RowBox[{
                    RowBox[{"RotateBox", "[", 
                    RowBox[{"Y", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"RotateBox", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Multiply", "[", "2", "]"}], "[", 
                    RowBox[{
                    RowBox[{"RotateBox", "[", 
                    RowBox[{"X", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"RotateBox", "[", 
                    RowBox[{"X", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "]"}], ",", "2"}], "]"}]}],
                     "]"}], ",", "1"}], "]"}]}], "]"}], ",", "1"}], "]"}]}], 
             "]"}], ",", 
            RowBox[{"-", "2"}]}], "]"}], ",", 
          RowBox[{"RotateBox", "[", 
           RowBox[{"X", ",", "1"}], "]"}]}], "]"}], ",", "1"}], "]"}], "]"}], 
     "]"}]}], "]"}], "]"}]], "Output",
 CellChangeTimes->{{3.6623330335747623`*^9, 3.66233304610984*^9}, 
   3.66233320529387*^9, 3.6623339329355717`*^9, 3.662333976789538*^9, 
   3.6623348529359903`*^9, 3.662336225911707*^9, {3.757524835670539*^9, 
   3.757524841474205*^9}, 3.887123897958036*^9, 3.887124905531782*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"7233ab0c-3a72-43be-9c82-2285481ade97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"QESInvariant", "[", "pd", "]"}], "/.", 
   RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.757524826767432*^9, 3.757524850371367*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"e04eeea5-fc19-480e-b785-3cb7b40283b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "6"], "-", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "6"], "+", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "44"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "50"]}], "-", 
      SuperscriptBox["v", "54"], "+", 
      SuperscriptBox["v", "56"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "60"]}], "-", 
      SuperscriptBox["v", "66"], "+", 
      RowBox[{
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "38"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "42"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "48"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "52"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "54"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "56"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "58"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "60"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "62"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "66"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "30"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "38"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["v", "42"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "48"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "52"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["v", "54"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "56"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "58"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["v", "60"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "62"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "64"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "66"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "18"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["v", "30"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"47", " ", 
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["v", "38"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"51", " ", 
       SuperscriptBox["v", "42"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"44", " ", 
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["v", "48"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"25", " ", 
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"34", " ", 
       SuperscriptBox["v", "52"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "54"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["v", "56"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "58"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "60"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "62"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "64"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "66"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "18"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "30"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"70", " ", 
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"55", " ", 
       SuperscriptBox["v", "38"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"85", " ", 
       SuperscriptBox["v", "42"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"47", " ", 
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"49", " ", 
       SuperscriptBox["v", "48"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["v", "52"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["v", "54"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "56"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["v", "58"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "60"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "62"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "64"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "66"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      SuperscriptBox["w", "10"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "18"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"23", " ", 
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"51", " ", 
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"59", " ", 
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["v", "30"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"49", " ", 
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"82", " ", 
       SuperscriptBox["v", "38"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"55", " ", 
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"63", " ", 
       SuperscriptBox["v", "42"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"69", " ", 
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["v", "48"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["v", "52"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"23", " ", 
       SuperscriptBox["v", "54"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["v", "56"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["v", "58"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "60"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "62"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "64"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "66"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "18"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["v", "30"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"70", " ", 
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"55", " ", 
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["v", "38"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"85", " ", 
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["v", "42"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"47", " ", 
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"49", " ", 
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "48"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["v", "52"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "54"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["v", "56"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "58"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "60"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "62"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "64"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      SuperscriptBox["w", "14"], "-", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["v", "18"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "30"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"47", " ", 
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"51", " ", 
       SuperscriptBox["v", "38"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"44", " ", 
       SuperscriptBox["v", "42"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"25", " ", 
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"34", " ", 
       SuperscriptBox["v", "48"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["v", "52"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "54"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "56"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "58"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "60"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "62"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "18"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "22"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "24"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "30"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["v", "38"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "42"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["v", "48"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "52"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["v", "54"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "56"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "58"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "60"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "20"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "26"], " ", 
       SuperscriptBox["w", "18"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "28"], " ", 
       SuperscriptBox["w", "18"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "30"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "32"], " ", 
       SuperscriptBox["w", "18"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "18"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["v", "36"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "38"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "18"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "42"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "18"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "48"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "52"], " ", 
       SuperscriptBox["w", "18"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "54"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "58"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "34"], " ", 
       SuperscriptBox["w", "20"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "40"], " ", 
       SuperscriptBox["w", "20"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "44"], " ", 
       SuperscriptBox["w", "20"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "46"], " ", 
       SuperscriptBox["w", "20"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "50"], " ", 
       SuperscriptBox["w", "20"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "56"], " ", 
       SuperscriptBox["w", "20"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["v", "66"], " ", 
    RowBox[{"(", 
     RowBox[{"v", "-", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
    SuperscriptBox["w", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"v", "+", "w"}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.757524844824156*^9, 3.757524851002252*^9}, 
   3.887123899630005*^9, 3.8871249072406*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"407ecc46-ddf9-4d58-a72e-78b77dd0863a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i", "[", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QESInvariant", "[", "pd", "]"}], "-", "d"}], ")"}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6623339362404737`*^9, 3.662333938632864*^9}, {
  3.6623339786805153`*^9, 3.662333984846919*^9}, {3.662334016103087*^9, 
  3.662334017742244*^9}, {3.662334251979808*^9, 3.662334276500122*^9}, {
  3.6623366050514193`*^9, 3.662336608109582*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"6f68aa54-ab38-4793-9208-c696be7c7ddc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"brk", "[", 
     RowBox[{"0", ",", "4"}], "]"}], " ", 
    RowBox[{"brk", "[", 
     RowBox[{"0", ",", "6"}], "]"}], " ", 
    RowBox[{"brk", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "6"}]}], "]"}], " ", 
    RowBox[{"brk", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"i", "[", 
     RowBox[{"1", "+", 
      SuperscriptBox["v", "6"], "-", 
      SuperscriptBox["v", "10"], "-", 
      SuperscriptBox["v", "16"], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      FractionBox[
       SuperscriptBox["w", "2"], 
       SuperscriptBox["v", "16"]], "+", 
      FractionBox[
       SuperscriptBox["w", "2"], 
       SuperscriptBox["v", "10"]], "-", 
      FractionBox[
       SuperscriptBox["w", "2"], 
       SuperscriptBox["v", "8"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "2"]}], 
       SuperscriptBox["v", "6"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "2"]}], 
       SuperscriptBox["v", "4"]], "-", 
      FractionBox[
       SuperscriptBox["w", "2"], 
       SuperscriptBox["v", "2"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["w", "4"]}], "+", 
      FractionBox[
       SuperscriptBox["w", "4"], 
       SuperscriptBox["v", "28"]], "-", 
      FractionBox[
       SuperscriptBox["w", "4"], 
       SuperscriptBox["v", "24"]], "+", 
      FractionBox[
       SuperscriptBox["w", "4"], 
       SuperscriptBox["v", "20"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["w", "4"]}], 
       SuperscriptBox["v", "18"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "4"]}], 
       SuperscriptBox["v", "16"]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["w", "4"]}], 
       SuperscriptBox["v", "14"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "4"]}], 
       SuperscriptBox["v", "12"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["w", "4"]}], 
       SuperscriptBox["v", "10"]], "+", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["w", "4"]}], 
       SuperscriptBox["v", "8"]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["w", "4"]}], 
       SuperscriptBox["v", "6"]], "-", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["w", "4"]}], 
       SuperscriptBox["v", "4"]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["w", "4"]}], 
       SuperscriptBox["v", "2"]], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["w", "6"]}], "+", 
      FractionBox[
       SuperscriptBox["w", "6"], 
       SuperscriptBox["v", "40"]], "-", 
      FractionBox[
       SuperscriptBox["w", "6"], 
       SuperscriptBox["v", "36"]], "+", 
      FractionBox[
       SuperscriptBox["w", "6"], 
       SuperscriptBox["v", "32"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "30"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "28"]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "26"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "24"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "22"]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "18"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "16"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "14"]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "12"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "10"]], "-", 
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "8"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "6"]], "+", 
      FractionBox[
       RowBox[{"22", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "4"]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox["w", "6"]}], 
       SuperscriptBox["v", "2"]], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      SuperscriptBox["w", "8"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "42"]], "-", 
      FractionBox[
       SuperscriptBox["w", "8"], 
       SuperscriptBox["v", "40"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "38"]], "+", 
      FractionBox[
       SuperscriptBox["w", "8"], 
       SuperscriptBox["v", "36"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "34"]], "+", 
      FractionBox[
       SuperscriptBox["w", "8"], 
       SuperscriptBox["v", "32"]], "+", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "30"]], "-", 
      FractionBox[
       SuperscriptBox["w", "8"], 
       SuperscriptBox["v", "28"]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "26"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "24"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "22"]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "20"]], "-", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "18"]], "+", 
      FractionBox[
       RowBox[{"24", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "16"]], "+", 
      FractionBox[
       RowBox[{"22", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "14"]], "-", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "12"]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "10"]], "+", 
      FractionBox[
       RowBox[{"48", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "8"]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "6"]], "-", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "4"]], "+", 
      FractionBox[
       RowBox[{"37", " ", 
        SuperscriptBox["w", "8"]}], 
       SuperscriptBox["v", "2"]], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"17", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{"26", " ", 
       SuperscriptBox["w", "10"]}], "+", 
      FractionBox[
       SuperscriptBox["w", "10"], 
       SuperscriptBox["v", "44"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "42"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "40"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "38"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "36"]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "34"]], "-", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "32"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "30"]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "28"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "26"]], "-", 
      FractionBox[
       RowBox[{"14", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "24"]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "22"]], "+", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "20"]], "+", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "18"]], "-", 
      FractionBox[
       RowBox[{"46", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "16"]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "14"]], "+", 
      FractionBox[
       RowBox[{"39", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "12"]], "-", 
      FractionBox[
       RowBox[{"44", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "10"]], "-", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "8"]], "+", 
      FractionBox[
       RowBox[{"43", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "6"]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "4"]], "-", 
      FractionBox[
       RowBox[{"36", " ", 
        SuperscriptBox["w", "10"]}], 
       SuperscriptBox["v", "2"]], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "10"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "10"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["w", "12"]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "44"]], "-", 
      FractionBox[
       SuperscriptBox["w", "12"], 
       SuperscriptBox["v", "42"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "40"]], "+", 
      FractionBox[
       SuperscriptBox["w", "12"], 
       SuperscriptBox["v", "38"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "36"]], "+", 
      FractionBox[
       SuperscriptBox["w", "12"], 
       SuperscriptBox["v", "34"]], "+", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "32"]], "-", 
      FractionBox[
       SuperscriptBox["w", "12"], 
       SuperscriptBox["v", "30"]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "28"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "26"]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "24"]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "22"]], "-", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "20"]], "+", 
      FractionBox[
       RowBox[{"24", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "18"]], "+", 
      FractionBox[
       RowBox[{"22", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "16"]], "-", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "14"]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "12"]], "+", 
      FractionBox[
       RowBox[{"48", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "10"]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "8"]], "-", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "6"]], "+", 
      FractionBox[
       RowBox[{"37", " ", 
        SuperscriptBox["w", "12"]}], 
       SuperscriptBox["v", "4"]], "-", 
      FractionBox[
       SuperscriptBox["w", "12"], 
       SuperscriptBox["v", "2"]], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"17", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "12"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "12"]}], "-", 
      SuperscriptBox["w", "14"], "+", 
      FractionBox[
       SuperscriptBox["w", "14"], 
       SuperscriptBox["v", "44"]], "-", 
      FractionBox[
       SuperscriptBox["w", "14"], 
       SuperscriptBox["v", "40"]], "+", 
      FractionBox[
       SuperscriptBox["w", "14"], 
       SuperscriptBox["v", "36"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "34"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "32"]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "30"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "28"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "26"]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "22"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "20"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "18"]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "16"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "14"]], "-", 
      FractionBox[
       RowBox[{"31", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "12"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "10"]], "+", 
      FractionBox[
       RowBox[{"22", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "8"]], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "6"]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "4"]], "+", 
      FractionBox[
       RowBox[{"22", " ", 
        SuperscriptBox["w", "14"]}], 
       SuperscriptBox["v", "2"]], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "14"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "14"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["w", "16"]}], "+", 
      FractionBox[
       SuperscriptBox["w", "16"], 
       SuperscriptBox["v", "34"]], "-", 
      FractionBox[
       SuperscriptBox["w", "16"], 
       SuperscriptBox["v", "30"]], "+", 
      FractionBox[
       SuperscriptBox["w", "16"], 
       SuperscriptBox["v", "26"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "24"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "22"]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "20"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "18"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "16"]], "+", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "14"]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "12"]], "-", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "10"]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "8"]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "6"]], "-", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "4"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["w", "16"]}], 
       SuperscriptBox["v", "2"]], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "16"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "16"]}], "+", 
      SuperscriptBox["w", "18"], "+", 
      FractionBox[
       SuperscriptBox["w", "18"], 
       SuperscriptBox["v", "24"]], "+", 
      FractionBox[
       SuperscriptBox["w", "18"], 
       SuperscriptBox["v", "18"]], "-", 
      FractionBox[
       SuperscriptBox["w", "18"], 
       SuperscriptBox["v", "16"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["w", "18"]}], 
       SuperscriptBox["v", "14"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "18"]}], 
       SuperscriptBox["v", "12"]], "-", 
      FractionBox[
       SuperscriptBox["w", "18"], 
       SuperscriptBox["v", "10"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["w", "18"]}], 
       SuperscriptBox["v", "8"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "18"]}], 
       SuperscriptBox["v", "6"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w", "18"]}], 
       SuperscriptBox["v", "4"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["w", "18"]}], 
       SuperscriptBox["v", "2"]], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "18"]}], "-", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "18"]}], "-", 
      SuperscriptBox["w", "20"], "+", 
      FractionBox[
       SuperscriptBox["w", "20"], 
       SuperscriptBox["v", "10"]], "+", 
      FractionBox[
       SuperscriptBox["w", "20"], 
       SuperscriptBox["v", "4"]], "-", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "20"]}]}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["v", "7"], " ", 
    SuperscriptBox["w", "10"], " ", 
    RowBox[{"brk", "[", 
     RowBox[{"0", ",", "2"}], "]"}], " ", 
    RowBox[{"brk", "[", 
     RowBox[{"0", ",", "3"}], "]"}], " ", 
    RowBox[{"brk", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"brk", "[", 
     RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.662334254448986*^9, 3.6623342769127827`*^9}, 
   3.662334855042315*^9, 3.6623362413424*^9, 3.662336608634265*^9, 
   3.887123899810938*^9, 3.8871249074575853`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"db1d9890-8d9d-4f2f-9e73-d6fa546409d7"]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1010, 703},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowGroupOpener->True,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2012, 45, 136, "Input",ExpressionUUID->"efabc330-e476-4e6a-a2e0-19b381aa8c10"],
Cell[2573, 67, 289, 6, 30, "Input",ExpressionUUID->"2a153357-6b01-4ba6-9ec6-67f050268324"],
Cell[2865, 75, 554, 11, 30, "Input",ExpressionUUID->"ed9f0cff-9a78-4aee-8afa-b801092b38c6"],
Cell[CellGroupData[{
Cell[3444, 90, 201, 3, 30, "Input",ExpressionUUID->"e5fcd65d-5f9c-4c31-877b-bb65c28c1bad"],
Cell[3648, 95, 1258, 20, 44, "Print",ExpressionUUID->"6f99bbac-ffd0-469a-b9ed-88631635780e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4943, 120, 253, 4, 30, "Input",ExpressionUUID->"d3f7b6ad-b93e-4bc0-8c50-092d4ba515bc"],
Cell[CellGroupData[{
Cell[5221, 128, 676, 15, 44, "Print",ExpressionUUID->"082dcd8e-e39c-475d-bb94-6a6619a1a22b"],
Cell[5900, 145, 464, 8, 24, "Print",ExpressionUUID->"ad542cdf-1f2c-4473-80b4-da0811ddbd37"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6413, 159, 155, 3, 54, "Subsection",ExpressionUUID->"75b269fa-befd-46be-8ed3-89a6a50d2179"],
Cell[6571, 164, 1023, 32, 73, "Input",ExpressionUUID->"634f41ac-80f3-4268-86e4-a8e2594c31f1"],
Cell[7597, 198, 746, 21, 51, "Input",ExpressionUUID->"5af38d72-85bf-492b-a642-dafe365fecc2"],
Cell[8346, 221, 251, 4, 30, "Input",ExpressionUUID->"58c2f69e-20ca-40dc-811d-967ebd724c76"],
Cell[8600, 227, 632, 15, 73, "Input",ExpressionUUID->"75e470ae-3986-4fb8-9653-eb60b418e77e"],
Cell[9235, 244, 1575, 39, 115, "Input",ExpressionUUID->"bd842aa7-2e3c-430e-b3ab-f5ec847f4e0b"],
Cell[10813, 285, 1553, 44, 129, "Input",ExpressionUUID->"3634eba3-3ffd-46ce-b108-c7f76ef29dc9"],
Cell[12369, 331, 909, 24, 70, "Input",ExpressionUUID->"e6c37671-87dd-40fb-bba0-6367286d7391"],
Cell[13281, 357, 1394, 35, 34, "Input",ExpressionUUID->"7765297e-baf8-46a4-9986-1a2a93321056"],
Cell[14678, 394, 877, 25, 34, "Input",ExpressionUUID->"1a4dea9e-02e2-4449-91be-19fa2bf47ba4"],
Cell[15558, 421, 540, 13, 30, "Input",ExpressionUUID->"c51707a0-e6b4-4703-82b7-72b29444cf44"],
Cell[CellGroupData[{
Cell[16123, 438, 309, 6, 30, "Input",ExpressionUUID->"03f62365-7eaa-4f9d-a3c3-26f9c9c4780d"],
Cell[16435, 446, 624, 14, 70, "Message",ExpressionUUID->"1262486c-fe4c-4074-af1a-7a4e3696f142"],
Cell[17062, 462, 687, 15, 70, "Message",ExpressionUUID->"5c3aa203-e88b-426a-b178-154262ac54c5"],
Cell[17752, 479, 6879, 127, 70, "Output",ExpressionUUID->"b9ec795c-b5f0-47cd-9444-1515e40bb6c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24668, 611, 1115, 26, 52, "Input",ExpressionUUID->"dc7dd1e3-1e17-49da-b106-1055b31494fa"],
Cell[25786, 639, 569, 13, 70, "Message",ExpressionUUID->"9abe3f6c-7759-4ad9-bb4a-ba27f190ce6e"],
Cell[26358, 654, 606, 13, 70, "Message",ExpressionUUID->"df47d087-447c-496c-a7bf-94d55052f340"],
Cell[26967, 669, 569, 13, 70, "Message",ExpressionUUID->"f627b273-4ea4-485a-bb4c-59a6d4681330"],
Cell[27539, 684, 608, 13, 70, "Message",ExpressionUUID->"774dc9ac-6c03-41ec-a2aa-c272a543f0fe"],
Cell[28150, 699, 569, 13, 70, "Message",ExpressionUUID->"691365db-64e1-407c-81b2-e0bb9d2d7fe5"],
Cell[28722, 714, 659, 14, 70, "Message",ExpressionUUID->"2da56f1d-6f0e-4bb8-ad81-62e0d603d2a8"],
Cell[29384, 730, 606, 13, 70, "Message",ExpressionUUID->"b075cfa0-6c0d-443e-a3f1-3b73ad2f20fc"],
Cell[29993, 745, 662, 14, 70, "Message",ExpressionUUID->"714230f1-f5b2-4fe4-9a74-4f31c8e80972"]
}, Open  ]],
Cell[30670, 762, 571, 14, 52, "Input",ExpressionUUID->"1d52d230-bcbe-4b25-8ce7-0dd147b3df93"],
Cell[31244, 778, 270, 4, 30, "Input",ExpressionUUID->"5561dfb5-b655-4fb5-b8d7-4e7974e0b353"],
Cell[31517, 784, 433, 9, 30, "Input",ExpressionUUID->"e7da22fe-dafa-4f98-9f25-e46a3b8163f9"],
Cell[31953, 795, 1159, 33, 52, "Input",ExpressionUUID->"c0593b59-2f7d-47a4-ac6d-c1f388094fe3"],
Cell[33115, 830, 5716, 171, 220, "Input",ExpressionUUID->"8968483b-49b8-4029-bd52-312ec77b7433"],
Cell[38834, 1003, 1208, 35, 52, "Input",ExpressionUUID->"f5591cbc-a9f8-4bb7-a11c-42b4dfa5df1d"],
Cell[40045, 1040, 1036, 28, 52, "Input",ExpressionUUID->"ebad45cb-ecb6-4c7d-b26a-193dca374619"],
Cell[41084, 1070, 1338, 31, 136, "Input",ExpressionUUID->"198e43b5-06c9-4141-8551-07d78c9d434c"]
}, Closed]],
Cell[CellGroupData[{
Cell[42459, 1106, 164, 3, 38, "Subsection",ExpressionUUID->"fb58d9e3-30c3-45b8-ba7e-d1b580a76ed5"],
Cell[42626, 1111, 442, 8, 52, "Input",ExpressionUUID->"46e70f2f-df81-4800-a85f-5c290863513e"],
Cell[43071, 1121, 633, 16, 52, "Input",ExpressionUUID->"31d8bf4b-6b02-44bd-9f1b-e5721749d244"],
Cell[43707, 1139, 306, 6, 30, "Input",ExpressionUUID->"434bcdcb-81bb-493f-a68c-5fc43b260f17"],
Cell[44016, 1147, 8237, 239, 640, "Input",ExpressionUUID->"e9cc8b73-5043-4b7a-80a5-c010a8ec00f9"]
}, Closed]],
Cell[CellGroupData[{
Cell[52290, 1391, 168, 3, 38, "Subsection",ExpressionUUID->"5aecb383-64c2-4222-9ba4-29f19d7b9920"],
Cell[CellGroupData[{
Cell[52483, 1398, 605, 15, 30, "Input",ExpressionUUID->"03c077bf-b04c-4e87-8196-1029d8773bee"],
Cell[53091, 1415, 1003, 16, 70, "Output",ExpressionUUID->"138776c6-e34f-4c8d-b18e-df27227859c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54131, 1436, 481, 12, 30, "Input",ExpressionUUID->"ac7eade3-0155-48f2-85d2-6bac10782bdd"],
Cell[54615, 1450, 1031, 16, 70, "Output",ExpressionUUID->"c5ee2502-a552-438d-a627-01db319d40c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55683, 1471, 676, 16, 30, "Input",ExpressionUUID->"0bb9519a-9a2c-4093-81d0-9716d3144bfd"],
Cell[56362, 1489, 1135, 17, 70, "Output",ExpressionUUID->"8502e49e-3775-4753-9111-7f985bb7a8e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57534, 1511, 504, 12, 30, "Input",ExpressionUUID->"53c5686f-5b30-4ee5-aaba-a7894ba592f5"],
Cell[58041, 1525, 992, 15, 70, "Output",ExpressionUUID->"aa0d082a-f3d3-4a94-a48f-69f0746ab5cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59070, 1545, 506, 12, 30, "Input",ExpressionUUID->"09e7c136-7989-4af7-b3cd-1bcb9ff280b9"],
Cell[59579, 1559, 960, 16, 70, "Output",ExpressionUUID->"18db6ca8-cf64-4cdf-8ae3-97b23c04c006"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60576, 1580, 627, 17, 33, "Input",ExpressionUUID->"3ec7f116-4f3d-4aae-b243-cb05823c604a"],
Cell[61206, 1599, 953, 14, 70, "Output",ExpressionUUID->"c0587ecf-b12f-4d03-96de-3e38ce35e2a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62196, 1618, 605, 17, 33, "Input",ExpressionUUID->"5a822f40-ce76-4cb9-8890-a2460a95b240"],
Cell[62804, 1637, 946, 14, 70, "Output",ExpressionUUID->"9cae33be-4b6b-456a-914a-8ae8f70a2209"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63787, 1656, 552, 15, 33, "Input",ExpressionUUID->"a8f2b402-85b6-4231-b580-a032dbb43805"],
Cell[64342, 1673, 931, 14, 70, "Output",ExpressionUUID->"9dea3a08-242a-4b8d-a056-5316dbf6279e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65310, 1692, 579, 16, 33, "Input",ExpressionUUID->"937fe40c-1ae7-4b71-8a79-b1433145cf49"],
Cell[65892, 1710, 916, 14, 70, "Output",ExpressionUUID->"173dcae9-d042-4ed3-ba8d-6e2c58cec9af"]
}, Open  ]],
Cell[66823, 1727, 969, 25, 73, "Input",ExpressionUUID->"52977bab-7c76-4db4-84a3-a9698db0385d"],
Cell[67795, 1754, 416, 8, 30, "Input",ExpressionUUID->"04cd7616-6abf-42a3-880f-66034c7fa122"]
}, Closed]],
Cell[CellGroupData[{
Cell[68248, 1767, 153, 3, 38, "Subsection",ExpressionUUID->"b26419b9-367e-464c-ab43-5b8d4e28b9f9"],
Cell[68404, 1772, 617, 16, 30, "Input",ExpressionUUID->"4d92390a-3449-4c8d-a462-3279cdd724fa"],
Cell[69024, 1790, 818, 22, 52, "Input",ExpressionUUID->"ab1ce193-48a9-40ee-96ae-7e0b4bf253f4"],
Cell[69845, 1814, 483, 12, 30, "Input",ExpressionUUID->"afc7d843-27a9-4ffc-8ac4-125b87f93610"],
Cell[70331, 1828, 1054, 27, 52, "Input",ExpressionUUID->"0a522ef4-4cce-447b-88ad-0f502df31a9c"],
Cell[71388, 1857, 952, 24, 30, "Input",ExpressionUUID->"e53d07ab-5dd0-4ded-8019-dee3f0484941"],
Cell[72343, 1883, 866, 24, 30, "Input",ExpressionUUID->"c891b97e-297c-4bac-b137-18a8a25ba956"],
Cell[CellGroupData[{
Cell[73234, 1911, 552, 14, 30, "Input",ExpressionUUID->"b0b3dfb6-6a9d-45e1-9848-cc258fa27416"],
Cell[73789, 1927, 2117, 33, 70, "Output",ExpressionUUID->"558388c4-97fc-491b-b75d-10de85434f38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75943, 1965, 599, 13, 30, "Input",ExpressionUUID->"184f687a-98c2-4b33-bcad-83473f43775f"],
Cell[76545, 1980, 1782, 35, 70, "Output",ExpressionUUID->"20050b03-90a9-45c7-96b0-0c81a26c72e0"]
}, Open  ]],
Cell[78342, 2018, 1159, 33, 73, "Input",ExpressionUUID->"be7073a3-d9aa-474c-9c42-d5f34f73fe97"],
Cell[79504, 2053, 372, 9, 52, "Input",ExpressionUUID->"c118a1a2-5725-44f1-847b-480643b8f254"],
Cell[79879, 2064, 2560, 71, 157, "Input",ExpressionUUID->"4300c141-2b41-44a7-b9da-e6a2e57e3c5b"],
Cell[82442, 2137, 638, 9, 30, "Input",ExpressionUUID->"65172034-4437-40f7-b746-d8e5c9f528a1"],
Cell[83083, 2148, 2337, 54, 95, "Input",ExpressionUUID->"4968421b-4be9-48a0-a079-92def99e6ee3"],
Cell[85423, 2204, 380, 8, 52, "Input",ExpressionUUID->"4ab4a7da-7220-4aee-86f9-c9c0d51f7343"],
Cell[85806, 2214, 695, 19, 30, "Input",ExpressionUUID->"a0bac09d-fbd4-4cf1-857b-6d3dbe2c5d06"],
Cell[86504, 2235, 1267, 33, 73, "Input",ExpressionUUID->"35e92d43-ed68-4187-bbc0-e612d940a1ac"],
Cell[87774, 2270, 951, 29, 53, "Input",ExpressionUUID->"04b26217-289b-437b-9ad3-ad133e24d6eb"]
}, Closed]],
Cell[CellGroupData[{
Cell[88762, 2304, 162, 3, 38, "Subsection",ExpressionUUID->"8f5506d4-3271-49ce-b337-d87fd7b44c28"],
Cell[88927, 2309, 379, 9, 30, "Input",ExpressionUUID->"3ae858a7-4be3-4603-b472-ad884ea405f9"],
Cell[89309, 2320, 577, 15, 30, "Input",ExpressionUUID->"7d4425d8-bfd3-49b6-a242-167c25e25590"],
Cell[89889, 2337, 219, 4, 30, "Input",ExpressionUUID->"28c2042e-7046-404b-aea7-ca1f5a861567"],
Cell[90111, 2343, 1914, 51, 92, "Input",ExpressionUUID->"8af797fc-688c-429b-8b72-22e72e1a3de0"],
Cell[CellGroupData[{
Cell[92050, 2398, 269, 6, 30, "Input",ExpressionUUID->"bea953c7-8780-4bd6-8da9-31403e10e324"],
Cell[92322, 2406, 2007, 65, 70, "Output",ExpressionUUID->"982114e1-b28a-40bc-a522-ddf49f525b90"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[94378, 2477, 223, 4, 38, "Subsection",ExpressionUUID->"16a69a36-ca19-4af9-a3dc-932c41311627"],
Cell[94604, 2483, 426, 9, 30, "Input",ExpressionUUID->"b1e7388e-ff1e-40df-9c11-4b0fd668d250"],
Cell[95033, 2494, 2005, 57, 159, "Input",ExpressionUUID->"6708820e-b951-46e2-973e-e4b18042ce71"],
Cell[CellGroupData[{
Cell[97063, 2555, 290, 6, 30, "Input",ExpressionUUID->"fc85dbbc-4e61-4397-b216-a83d6c38bbff"],
Cell[97356, 2563, 1337, 31, 70, "Output",ExpressionUUID->"55952d2a-1a4f-471b-a9b5-5b5b1db3dc28"]
}, Open  ]],
Cell[98708, 2597, 558, 16, 31, "Input",ExpressionUUID->"9e2874ed-795f-4e5a-a3c0-8b593214e98e"],
Cell[99269, 2615, 2087, 55, 73, "Input",ExpressionUUID->"3eb78891-35ef-48bb-8c43-db287a404022"],
Cell[101359, 2672, 338, 8, 30, "Input",ExpressionUUID->"3f4b0022-dca9-49b0-9e78-6ccb522d3683"],
Cell[CellGroupData[{
Cell[101722, 2684, 404, 11, 30, "Input",ExpressionUUID->"d85ea9d3-4f08-48b8-ac24-2bc6244908c9"],
Cell[102129, 2697, 2397, 65, 70, "Output",ExpressionUUID->"1a9ce400-1cb8-4877-9087-357ff5c008f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104563, 2767, 431, 11, 30, "Input",ExpressionUUID->"0c130176-8ef5-470b-b140-65fb715b337f"],
Cell[104997, 2780, 1790, 48, 70, "Output",ExpressionUUID->"e1b326e3-22dc-4187-8ad2-441e8d91121e"]
}, Open  ]],
Cell[106802, 2831, 1518, 41, 73, "Input",ExpressionUUID->"319e4d33-f4bf-4afe-aaa7-a1a914405aeb"],
Cell[CellGroupData[{
Cell[108345, 2876, 914, 25, 30, "Input",ExpressionUUID->"648ff696-63a1-488c-867a-ad159cb83f11"],
Cell[109262, 2903, 582, 10, 70, "Output",ExpressionUUID->"350b2e4a-ce7e-41c0-92b4-424760dacd2c"]
}, Open  ]],
Cell[109859, 2916, 904, 26, 52, "Input",ExpressionUUID->"0a10f285-6037-43e9-ab0c-6d6d19bd91f3"],
Cell[110766, 2944, 946, 26, 52, "Input",ExpressionUUID->"9f682f1c-37c6-4ba1-a042-4016529bfeb2"],
Cell[CellGroupData[{
Cell[111737, 2974, 1352, 32, 73, "Input",ExpressionUUID->"3a93b590-2792-4f0a-82f9-b5602f46c835"],
Cell[113092, 3008, 2864, 88, 70, "Output",ExpressionUUID->"7f87ea8d-913e-4b85-b9eb-f9694d676dbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115993, 3101, 355, 9, 30, "Input",ExpressionUUID->"04c7bbb0-10c3-4c18-9423-65159d92fad2"],
Cell[116351, 3112, 1073, 25, 70, "Output",ExpressionUUID->"4fdf2a2c-d415-4692-bc26-d6317519adc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117461, 3142, 220, 4, 30, "Input",ExpressionUUID->"3727af1e-2819-437f-9a3e-56c1c152e0f0"],
Cell[117684, 3148, 4169, 124, 70, "Output",ExpressionUUID->"5ebd5be7-f300-4b01-9537-9d016b64feab"]
}, Open  ]],
Cell[121868, 3275, 1139, 31, 57, "Input",ExpressionUUID->"7c01cccd-6dc8-4876-8277-968d6875dbc0"],
Cell[CellGroupData[{
Cell[123032, 3310, 389, 10, 30, "Input",ExpressionUUID->"9884c9c9-cb57-4cca-8808-79b5e7846fc2"],
Cell[123424, 3322, 5348, 163, 70, "Output",ExpressionUUID->"3108472f-237b-47e5-914d-3aa46f78deea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128809, 3490, 391, 10, 30, "Input",ExpressionUUID->"bf5f59ee-36a6-4894-8bf9-9a1280329702"],
Cell[129203, 3502, 766, 15, 70, "Message",ExpressionUUID->"03605d71-273f-4031-a7af-12f8501430a4"],
Cell[129972, 3519, 760, 15, 70, "Message",ExpressionUUID->"e4300a43-7a49-4be7-8541-5205bc54fa62"],
Cell[130735, 3536, 4821, 144, 70, "Output",ExpressionUUID->"64c05cc4-509a-4ef8-a124-e5d6f9b675e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135593, 3685, 439, 12, 30, "Input",ExpressionUUID->"51c75b17-5ad3-4b34-86b7-b6897deed62f"],
Cell[136035, 3699, 3509, 108, 70, "Output",ExpressionUUID->"7e3b5fba-a322-42b6-aee1-c22fac36f4b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139581, 3812, 1155, 31, 73, "Input",ExpressionUUID->"d05f46e7-dda1-41bd-a14b-6c4a2f706c2a"],
Cell[140739, 3845, 547, 12, 70, "Message",ExpressionUUID->"fc08e8a2-2d55-414f-8346-39380a9a3710"],
Cell[141289, 3859, 613, 13, 70, "Message",ExpressionUUID->"68cb83e0-de71-443c-8ab0-e0c59763cfcd"],
Cell[141905, 3874, 170, 4, 70, "Output",ExpressionUUID->"acd23863-5052-4892-8ff1-e9890217bbed"]
}, Open  ]],
Cell[142090, 3881, 899, 27, 33, "Input",ExpressionUUID->"2dbf3e77-1a2d-4bae-8a63-0a580faad2a2"],
Cell[CellGroupData[{
Cell[143014, 3912, 959, 24, 73, "Input",ExpressionUUID->"3bc5cca2-1844-426e-8712-7fe201c511b5"],
Cell[143976, 3938, 443, 10, 70, "Message",ExpressionUUID->"a9a11188-50dd-49c9-b3ae-afb0747950de"],
Cell[144422, 3950, 315, 6, 70, "Output",ExpressionUUID->"9f972278-1aaf-4376-aeb3-6bcc374831b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[144786, 3962, 192, 3, 38, "Subsection",ExpressionUUID->"1ae36c86-3855-45b0-a00c-f8ac5ee0501f"],
Cell[144981, 3967, 403, 9, 30, "Input",ExpressionUUID->"56aa1b5d-a450-471c-b6f5-9ad42c19e655"],
Cell[145387, 3978, 234, 6, 35, "Text",ExpressionUUID->"2b1de857-ce5e-44c6-821f-a71d0c7e7162"],
Cell[145624, 3986, 413, 11, 30, "Input",ExpressionUUID->"e96e0104-b01e-459d-b118-d670978ce20c"],
Cell[CellGroupData[{
Cell[146062, 4001, 220, 4, 30, "Input",ExpressionUUID->"ea486d42-c13b-487f-93fc-471899730511"],
Cell[146285, 4007, 226, 4, 34, "Output",ExpressionUUID->"cafda7ae-764e-4794-8d85-4ce1089f0962"]
}, Open  ]],
Cell[146526, 4014, 883, 21, 30, "Input",ExpressionUUID->"a1a98347-31c4-498e-bec7-163527961172"],
Cell[CellGroupData[{
Cell[147434, 4039, 355, 8, 30, "Input",ExpressionUUID->"11f4a35f-92bf-4fba-abea-290424474768"],
Cell[147792, 4049, 1776, 44, 77, "Output",ExpressionUUID->"05c2529b-250a-4c9f-ad92-6ddf0f511648"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149605, 4098, 248, 5, 30, "Input",ExpressionUUID->"2542b425-4325-4a5b-9380-451bdfc16853"],
Cell[149856, 4105, 4501, 130, 148, "Output",ExpressionUUID->"716e07b6-50d6-438a-8b4e-c00806f860fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154394, 4240, 339, 8, 30, "Input",ExpressionUUID->"470a9d75-51ee-47cd-868a-42034b3a6788"],
Cell[154736, 4250, 892, 17, 70, "Output",ExpressionUUID->"91f8a8c6-d3a9-4b60-a926-8e0a8639ff9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155665, 4272, 587, 13, 30, "Input",ExpressionUUID->"ee5e5b42-14a5-4d0b-b306-b578d8606a28"],
Cell[156255, 4287, 4523, 135, 70, "Output",ExpressionUUID->"393b1c71-7ba1-4b58-9ce8-b275e46fae4c"]
}, Open  ]],
Cell[160793, 4425, 1105, 27, 52, "Input",ExpressionUUID->"5d833d8f-56e7-4ae2-86e2-e2dfff167cc5"],
Cell[CellGroupData[{
Cell[161923, 4456, 143214, 2353, 413, "Input",ExpressionUUID->"8b59b136-e8e7-4e45-b655-8f358c06798f"],
Cell[305140, 6811, 143220, 2353, 70, "Output",ExpressionUUID->"d2e3ee56-f3c7-432b-8820-0eaa515a163e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[448397, 9169, 407, 9, 30, "Input",ExpressionUUID->"72e534f2-092c-430e-a970-b22bdf542e9b"],
Cell[448807, 9180, 3578, 84, 70, "Output",ExpressionUUID->"7233ab0c-3a72-43be-9c82-2285481ade97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[452422, 9269, 304, 7, 30, "Input",ExpressionUUID->"e04eeea5-fc19-480e-b785-3cb7b40283b8"],
Cell[452729, 9278, 27668, 793, 70, "Output",ExpressionUUID->"407ecc46-ddf9-4d58-a72e-78b77dd0863a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480434, 10076, 587, 13, 30, "Input",ExpressionUUID->"6f68aa54-ab38-4793-9208-c696be7c7ddc"],
Cell[481024, 10091, 25269, 786, 743, "Output",ExpressionUUID->"db1d9890-8d9d-4f2f-9e73-d6fa546409d7"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> arxiv-code/RationalFunctionLinearAlgebra.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
SetOptions[InputNotebook[],AutoGeneratedPackage->Automatic]


(* ::Input::Initialization:: *)
BeginPackage["RationalFunctionLinearAlgebra`"];


(* ::Input::Initialization:: *)
ParallelInverse;
ParallelInverseProduct;
ParallelNullSpace;
onDiskParallelDeterminant;


(* ::Input::Initialization:: *)
Begin["`Private`"];


(* ::Input::Initialization:: *)
ParallelInverse[matrix_]:=Module[{variables,degreeBound,det,inverse},
variables=Reverse[SortBy[Variables[matrix],Max[Exponent[matrix,#]]&]];
inverse[v___]:=inverse[v]=(Print[DateString[]<> " calculating inverse at ",{v}];
onDiskParallelInverse[matrix/.Thread[variables->{v}],"inverse-rows"]);
Table[FindMultivariablePolynomial[variables][inverse[##][[i,j]]&],{i,1,Length[matrix]},{j,1,Length[matrix]}]
]


(* ::Input::Initialization:: *)
ParallelInverseProduct[matrix1_,matrix2_]:=Module[{variables,degreeBound,det,inverse,evaluation,result,product,productpart},
variables=Reverse[SortBy[Variables[matrix2],Max[Exponent[matrix2,#]]&]];
inverse[v___]:=inverse[v]=(Print[DateString[]<> " calculating inverse at ",{v}];
onDiskParallelInverse[matrix2/.Thread[variables->{v}],"inverse-rows"]);
evaluation[v___]:=Together[matrix1/.Thread[variables->{v}]];
product[v___]:=product[v]=evaluation[v].inverse[v];
productpart[i_,j_][v___]:=productpart[i,j][v]=Together[product[v][[i,j]]];
Do[product[Prime[1+1000n]+Mod[n,2],variables[[2]]],{n,1,5}];
Table[Print[DateString[]<> " computing matrix1.Inverse[matrix2][[",i,",",j,"]]"];result=TimeConstrained[FindMultivariablePolynomial[variables][((productpart[i,j][##]))&],30];
Print["obtained ",result];result,{i,1,Length[matrix1]},{j,1,Length[matrix2]}]
]


(* ::Input::Initialization:: *)
echo[x_]:=(Print[x];x)


(* ::Input::Initialization:: *)
matricesDirectory[]:=matricesDirectory[]=Module[{base,dir},
base=Quiet[NotebookDirectory[],NotebookDirectory::nosv]/.{$Failed->$TemporaryDirectory};
dir=FileNameJoin[{base,"matrices"}];
If[!FileExistsQ[dir],CreateDirectory[dir]];
dir
]


(* ::Input::Initialization:: *)
nullSpacePattern[k_]:=Table[If[j==i||j==i+1,Except[0],0],{i,1,k},{j,1,k+1}]


(* ::Input::Initialization:: *)
nullSpaceShortCut[{A___,{0...}}]:=nullSpaceShortCut[{A}]
nullSpaceShortCut[X_/;Length[X]+1!=Length[X[[1]]]]:=(Print["nullSpaceShortCut doesn't apply: matrix wrong size"];NullSpace[X])
nullSpaceShortCut[X_/;MatchQ[X,nullSpacePattern[Length[X]]]]:=Module[{z,i,j},
z[i_,j_]:=X[[i,i+j]];
{Table[Product[-(z[j,1]/z[j,0]),{j,i,Length[X]}],{i,1,Length[X]+1}]}
]
nullSpaceShortCut[X_]:=(Print["nullSpaceShortCut doesn't apply: matrix doesn't match pattern"];NullSpace[X])


(* ::Input::Initialization:: *)
onDiskParallelNullSpace[matrix_,f_String]:=Module[{almost,result,hash,cacheFile,s},
hash=IntegerString[Hash[matrix,"SHA1"],16,16];
cacheFile=FileNameJoin[{matricesDirectory[],"nullspace-"<>hash<>".m"}];
If[FileExistsQ[cacheFile],
Get[cacheFile],
s=Reverse[Range[Length[matrix[[1]]]]];
almost=Reverse[onDiskParallelRowReduce[matrix,f]][[All,s]];
almost=Reverse[onDiskParallelRowReduce[almost,f<>"-2"]][[All,s]];
result=nullSpaceShortCut[almost];
Print[DateString[], " computed null-space"];
lastNullSpaceResult=result;
If[Length[result]==1,
result=result[[1]],
Print["NullSpace not one-dimensional"];Print[almost];Print[result];Abort[]];
Put[result,cacheFile];
result
(*If[parallelRowReduceSimplifier[matrix.result]===Table[0,{Length[matrix]}],
Put[result,cacheFile];
result,
Print["Result not in the null space"];
Print[result];
Print[parallelRowReduceSimplifier[matrix.result]];
Abort[]
]
*)]
]


(* ::Input::Initialization:: *)
ParallelNullSpace[matrix_]:=Module[{variables,degreeBound,nullspace,evaluation,result,resultpart},
variables=Reverse[SortBy[Variables[matrix],Max[Exponent[matrix,#]]&]];
nullspace[v___]:=nullspace[v]=(Print[DateString[]<> " calculating nullspace at ",{v}];
onDiskParallelNullSpace[matrix/.Thread[variables->{v}],"nullspace"]);
resultpart[i_][v___]:=resultpart[i][v]=Together[nullspace[v][[i]]];
Do[nullspace[Prime[1+1000n]+Mod[n,2],variables[[2]]],{n,1,5}];
Table[Print[DateString[]<> " computing NullSpace[matrix][[",i,"]]"];result=TimeConstrained[FindMultivariablePolynomial[variables][((resultpart[i][##]))&],30];
Print["obtained ",result];result,{i,1,Length[matrix]}]
]


(* ::Input::Initialization:: *)
inMemoryParallelRowReduce[matrix_]:=Module[{m,load,save},
load[j_]:=m[[j]];
save[j_,row_]:=m[[j]]=row;
m=matrix;
SetSharedVariable[m];
DistributeDefinitions[load,save];
parallelRowReduce[Length[matrix],1,load,save]
]


(* ::Input::Initialization:: *)
onDiskParallelRowReduce[matrix_,namer_]:=Module[{load,save},
load[j_]:=Get[namer[j]];
save[j_,row_]:=AbortProtect[Put[row,namer[j]]];
If[GuessingPolynomials`RestartRowReduction===True\[And]FileExistsQ[namer[1]],
Print["Restarting row reduction, without overwriting existing files. Please be careful!"];,
Do[save[j,matrix[[j]]],{j,1,Length[matrix]}];
];
DistributeDefinitions[load,save];
parallelRowReduce[Length[matrix],1,load,save]
]
onDiskParallelRowReduce[matrix_,tag_String]:=
onDiskParallelRowReduce[matrix,FileNameJoin[{matricesDirectory[],tag<>"-"<>ToString[#]<>".m"}]&]


(* ::Input::Initialization:: *)
onDiskParallelDeterminant[matrix_,f_]:=Module[{augmented,s,almost,result,hash,cacheFile,rowReduced},
hash=IntegerString[Hash[matrix,"SHA1"],16,16];
cacheFile=FileNameJoin[{matricesDirectory[],"determinant-"<>hash<>".m"}];
If[FileExistsQ[cacheFile],
Get[cacheFile],
rowReduced=onDiskParallelRowReduce[matrix,f];
result=Together[Times@@Table[rowReduced[[k,k]],{k,1,Length[matrix]}]];
Put[result,cacheFile];
result
]
]


(* ::Input::Initialization:: *)
onDiskParallelInverse[matrix_,f_]:=Module[{augmented,s,almost,result,hash,cacheFile},
hash=IntegerString[Hash[matrix,"SHA1"],16,16];
cacheFile=FileNameJoin[{matricesDirectory[],"inverse-"<>hash<>".m"}];
If[FileExistsQ[cacheFile],
Get[cacheFile],
augmented=ArrayFlatten[{{matrix,IdentityMatrix[Length[matrix]]}}];
s=Reverse[Range[Length[matrix]]]~Join~(Range[Length[matrix]]+Length[matrix]);
almost=Reverse[onDiskParallelRowReduce[augmented,f]][[All,s]];
almost=Reverse[onDiskParallelRowReduce[almost,f]][[All,s]];
result=Table[Together[almost[[k,Length[matrix]+1;;]]/almost[[k,k]]],{k,1,Length[matrix]}];
If[Together[result.matrix]===IdentityMatrix[Length[matrix]],
Put[result,cacheFile];
result,
Abort[]
]
]
]


(* ::Input::Initialization:: *)
parallelRowReduceSimplifier[X_]:=Module[{p,Y},
Y=Together[X];
If[FreeQ[Y,_AlgebraicNumber],
Y,
p=Alternatives@@Variables[Y];
Together[Collect[Numerator[Y],p,Together]/Collect[Denominator[Y],p,Together]]
]];
DistributeDefinitions[parallelRowReduceSimplifier];
parallelRowReduce[n_Integer,k_Integer,load_,save_]:=
Module[{row,columns,pivots,simplifier},
columns=Length[load[1]];
If[k>columns,
Table[load[j],{j,1,n}],
Print[DateString[]," row reducing at row ",k];
row=load[k];
If[row[[k]]===0,
(* we need to pivot first *)
pivots=Cases[Range[k+1,n],j_/;load[j][[k]]=!=0,1,1];
If[Length[pivots]==0,
(* proceed, no need to pivot *)
parallelRowReduce[n,k+1,load,save],
save[k,load[pivots[[1]]]];
save[pivots[[1]],row];
parallelRowReduce[n,k,load,save]],
(* actually do the row reduction *)
ParallelDo[
Module[{r1,r2},
r1=load[k];
r2=load[j];
save[j,parallelRowReduceSimplifier[r2-r2[[k]]/r1[[k]] r1]]
]
,{j,k+1,n}];
parallelRowReduce[n,k+1,load,save]
]
]
]


(* ::Input::Initialization:: *)
End[];


(* ::Input::Initialization:: *)
EndPackage[];


==> arxiv-code/RationalFunctionLinearAlgebra.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50690,       1234]
NotebookOptionsPosition[     47681,       1172]
NotebookOutlinePosition[     48075,       1189]
CellTagsIndexPosition[     48032,       1186]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["RationalFunctionLinearAlgebra`", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.6436045450930347`*^9, 3.643604576642725*^9}, {
   3.643888713320278*^9, 3.643888716565682*^9}, 
   3.891629331667904*^9},ExpressionUUID->"36209e31-1673-4238-95be-\
6915d9497fd8"],

Cell["\<\
A Mathematica package for doing linear algebra over rational functions\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.6436045494022093`*^9, 3.643604582090026*^9}, {
  3.643888720413167*^9, 3.643888735506524*^9}, {3.891629344866322*^9, 
  3.891629354233947*^9}},ExpressionUUID->"3c9dc0bc-8e63-4986-b4c5-\
a53c09379314"],

Cell[BoxData[
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"InputNotebook", "[", "]"}], ",", 
   RowBox[{"AutoGeneratedPackage", "\[Rule]", "Automatic"}]}], "]"}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.6436056919285307`*^9, 
  3.643605691930431*^9}},ExpressionUUID->"2222bbfd-3d3f-4990-81a5-\
dc509f206125"],

Cell[CellGroupData[{

Cell["The core package", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.420291084395621*^9, 3.4202910873398542`*^9}, {
  3.420291344749992*^9, 3.420291345451*^9}, {3.420291407660453*^9, 
  3.420291409573203*^9}},ExpressionUUID->"a1c895c1-26a1-4f50-8fd8-\
d253953e99af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "BeginPackage", "[", "\"\<RationalFunctionLinearAlgebra`\>\"", "]"}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4202911560186095`*^9, 3.4202911587124834`*^9}, {
   3.420295014256483*^9, 3.4202950158788157`*^9}, {3.4202954024747133`*^9, 
   3.42029543357944*^9}, {3.4202954793853054`*^9, 3.4202955565763006`*^9}, {
   3.4202956106340322`*^9, 3.420295640847477*^9}, {3.643604693829954*^9, 
   3.643604730663877*^9}, 3.64362889065841*^9, {3.643888745568851*^9, 
   3.643888751759398*^9}, 
   3.8916293349858932`*^9},ExpressionUUID->"4737a3ae-3154-4ec0-8610-\
188dc058b255"],

Cell[BoxData[{
 RowBox[{"ParallelInverse", ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParallelInverseProduct", ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParallelNullSpace", ";"}], "\[IndentingNewLine]", 
 RowBox[{"onDiskParallelDeterminant", ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6438887795863647`*^9, 3.643888800625766*^9}, {
   3.64461563751537*^9, 3.6446156476094313`*^9}, 3.644876781976462*^9, {
   3.645129684264021*^9, 3.6451296844439783`*^9}, 3.648323124699932*^9, 
   3.6644983590530043`*^9, {3.8916292995216713`*^9, 3.89162931545254*^9}, {
   3.891629370314364*^9, 
   3.891629377980617*^9}},ExpressionUUID->"5eaba16a-ee5e-49da-9355-\
97aef14fbecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Begin", "[", "\"\<`Private`\>\"", "]"}], ";"}]], "Input",
 InitializationCell->
  True,ExpressionUUID->"8171c310-14b4-4846-a579-5da7eff8dfa7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelInverse", "[", "matrix_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"variables", ",", "degreeBound", ",", "det", ",", "inverse"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"variables", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "matrix", "]"}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"Exponent", "[", 
            RowBox[{"matrix", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"inverse", "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{"inverse", "[", "v", "]"}], "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DateString", "[", "]"}], "<>", " ", 
            "\"\< calculating inverse at \>\""}], ",", 
           RowBox[{"{", "v", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"onDiskParallelInverse", "[", 
          RowBox[{
           RowBox[{"matrix", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"variables", "\[Rule]", 
              RowBox[{"{", "v", "}"}]}], "]"}]}], ",", 
           "\"\<inverse-rows\>\""}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FindMultivariablePolynomial", "[", "variables", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"inverse", "[", "##", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "&"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437838890380898`*^9, 3.64378392029847*^9}, {
   3.6437839512863197`*^9, 3.643784068142948*^9}, 3.64378416387912*^9, {
   3.643786973570529*^9, 3.643786989440967*^9}, {3.643886032799047*^9, 
   3.6438860546505613`*^9}, {3.6438867583623657`*^9, 3.643886759958914*^9}, {
   3.643886814852103*^9, 3.643886816796831*^9}, {3.6438877435035963`*^9, 
   3.643887743570525*^9}, {3.64396515902812*^9, 3.643965280708858*^9}, {
   3.64396533153936*^9, 3.643965398574093*^9}, {3.6446156886660843`*^9, 
   3.644615690527198*^9}, {3.644616500235182*^9, 3.644616503142551*^9}, {
   3.644635998245057*^9, 3.644636015287858*^9}, 3.644870860095359*^9, {
   3.644871687236145*^9, 3.644871700002006*^9}, {3.6448767462980433`*^9, 
   3.644876765959361*^9}, {3.644877340399437*^9, 3.6448773409049063`*^9}, {
   3.6448773718286448`*^9, 3.6448773739997387`*^9}, {3.6448777475393057`*^9, 
   3.644877755089222*^9}, {3.644894463080003*^9, 
   3.644894467105466*^9}},ExpressionUUID->"465fd7ad-5781-4614-85dc-\
f3c747da4ad3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelInverseProduct", "[", 
   RowBox[{"matrix1_", ",", "matrix2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "variables", ",", "degreeBound", ",", "det", ",", "inverse", ",", 
      "evaluation", ",", "result", ",", "product", ",", "productpart"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"variables", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "matrix2", "]"}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"Exponent", "[", 
            RowBox[{"matrix2", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"inverse", "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{"inverse", "[", "v", "]"}], "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DateString", "[", "]"}], "<>", " ", 
            "\"\< calculating inverse at \>\""}], ",", 
           RowBox[{"{", "v", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"onDiskParallelInverse", "[", 
          RowBox[{
           RowBox[{"matrix2", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"variables", "\[Rule]", 
              RowBox[{"{", "v", "}"}]}], "]"}]}], ",", 
           "\"\<inverse-rows\>\""}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"evaluation", "[", "v___", "]"}], ":=", 
      RowBox[{"Together", "[", 
       RowBox[{"matrix1", "/.", 
        RowBox[{"Thread", "[", 
         RowBox[{"variables", "\[Rule]", 
          RowBox[{"{", "v", "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"product", "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{"product", "[", "v", "]"}], "=", 
       RowBox[{
        RowBox[{"evaluation", "[", "v", "]"}], ".", 
        RowBox[{"inverse", "[", "v", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       RowBox[{"productpart", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"productpart", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "[", "v", "]"}], "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"product", "[", "v", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Prime", "[", 
           RowBox[{"1", "+", 
            RowBox[{"1000", "n"}]}], "]"}], "+", 
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "2"}], "]"}]}], ",", 
         RowBox[{
         "variables", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DateString", "[", "]"}], "<>", " ", 
           "\"\< computing matrix1.Inverse[matrix2][[\>\""}], ",", "i", ",", 
          "\"\<,\>\"", ",", "j", ",", "\"\<]]\>\""}], "]"}], ";", 
        RowBox[{"result", "=", 
         RowBox[{"TimeConstrained", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FindMultivariablePolynomial", "[", "variables", "]"}], 
            "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"productpart", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "[", "##", "]"}], ")"}], 
              ")"}], "&"}], "]"}], ",", "30"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<obtained \>\"", ",", "result"}], "]"}], ";", "result"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix2", "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437838890380898`*^9, 3.64378392029847*^9}, {
   3.6437839512863197`*^9, 3.643784068142948*^9}, 3.64378416387912*^9, {
   3.643786973570529*^9, 3.643786989440967*^9}, {3.643886032799047*^9, 
   3.6438860546505613`*^9}, {3.6438867583623657`*^9, 3.643886759958914*^9}, {
   3.643886814852103*^9, 3.643886816796831*^9}, {3.6438877435035963`*^9, 
   3.643887743570525*^9}, {3.64396515902812*^9, 3.643965280708858*^9}, {
   3.64396533153936*^9, 3.643965398574093*^9}, {3.6446156886660843`*^9, 
   3.644615690527198*^9}, {3.644616500235182*^9, 3.644616503142551*^9}, {
   3.644635998245057*^9, 3.644636015287858*^9}, 3.644870860095359*^9, {
   3.644871687236145*^9, 3.644871700002006*^9}, {3.6448767462980433`*^9, 
   3.644876765959361*^9}, {3.644877340399437*^9, 3.6448773409049063`*^9}, {
   3.6448773718286448`*^9, 3.6448773739997387`*^9}, {3.6448777475393057`*^9, 
   3.644877755089222*^9}, {3.644894463080003*^9, 3.644894467105466*^9}, {
   3.645129505945303*^9, 3.645129624332572*^9}, {3.645239975564631*^9, 
   3.645240034069625*^9}, {3.645240135392815*^9, 3.64524015047331*^9}, {
   3.64525918657277*^9, 3.645259248731374*^9}, {3.645259469909912*^9, 
   3.645259477933982*^9}, {3.645588283726181*^9, 3.645588292454846*^9}, 
   3.645588323391382*^9, {3.645588702897188*^9, 3.645588744604288*^9}, {
   3.645588812739653*^9, 3.645588830624076*^9}, {3.645588972005125*^9, 
   3.645588972372837*^9}, {3.645589231346682*^9, 3.645589266188373*^9}, {
   3.645590897653286*^9, 3.645590903155943*^9}, {3.6455910806725388`*^9, 
   3.645591080799267*^9}, {3.6455911940453873`*^9, 3.645591246248908*^9}, {
   3.645591288534857*^9, 3.6455912902788877`*^9}, {3.645591338197794*^9, 
   3.645591349960161*^9}, {3.6455980242230997`*^9, 3.645598026508082*^9}, {
   3.645598147782312*^9, 3.6455981513751698`*^9}, {3.647855935118813*^9, 
   3.6478559351674833`*^9}, {3.6478569082526913`*^9, 3.647856908322898*^9}, {
   3.647856976674923*^9, 3.647856976749144*^9}, {3.648027348021874*^9, 
   3.6480273480966043`*^9}},ExpressionUUID->"5a0cf43b-b47c-4391-819c-\
002eb0c6d2ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"echo", "[", "x_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Print", "[", "x", "]"}], ";", "x"}], ")"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6438878165474033`*^9, 
  3.643887821544018*^9}},ExpressionUUID->"9282ca63-38d6-4994-ac64-\
c9a759a77886"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matricesDirectory", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{"matricesDirectory", "[", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"base", ",", "dir"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"base", "=", 
       RowBox[{
        RowBox[{"Quiet", "[", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          RowBox[{"NotebookDirectory", "::", "nosv"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"$Failed", "\[Rule]", "$TemporaryDirectory"}], "}"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"dir", "=", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"base", ",", "\"\<matrices\>\""}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"FileExistsQ", "[", "dir", "]"}]}], ",", 
        RowBox[{"CreateDirectory", "[", "dir", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "dir"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.664566932058652*^9, 3.664567032659172*^9}, {
  3.6645670832226753`*^9, 
  3.664567087415361*^9}},ExpressionUUID->"2fc21659-9a16-4d11-8dc6-\
f5ad6a0ffc70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nullSpacePattern", "[", "k_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "\[Equal]", "i"}], "||", 
       RowBox[{"j", "\[Equal]", 
        RowBox[{"i", "+", "1"}]}]}], ",", 
      RowBox[{"Except", "[", "0", "]"}], ",", "0"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.724707961120399*^9, 3.724708001291459*^9}, {
  3.724708660597848*^9, 
  3.724708665069837*^9}},ExpressionUUID->"1022362e-d98c-4307-ac16-\
9c543972ff32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nullSpaceShortCut", "[", 
   RowBox[{"{", 
    RowBox[{"A___", ",", 
     RowBox[{"{", 
      RowBox[{"0", "..."}], "}"}]}], "}"}], "]"}], ":=", 
  RowBox[{"nullSpaceShortCut", "[", 
   RowBox[{"{", "A", "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSpaceShortCut", "[", 
   RowBox[{"X_", "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "X", "]"}], "+", "1"}], "\[NotEqual]", 
     RowBox[{"Length", "[", 
      RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      "]"}]}]}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<nullSpaceShortCut doesn't apply: matrix wrong size\>\"", "]"}], ";", 
    RowBox[{"NullSpace", "[", "X", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSpaceShortCut", "[", 
   RowBox[{"X_", "/;", 
    RowBox[{"MatchQ", "[", 
     RowBox[{"X", ",", 
      RowBox[{"nullSpacePattern", "[", 
       RowBox[{"Length", "[", "X", "]"}], "]"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"z", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"X", "\[LeftDoubleBracket]", 
       RowBox[{"i", ",", 
        RowBox[{"i", "+", "j"}]}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"z", "[", 
             RowBox[{"j", ",", "1"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"j", ",", "0"}], "]"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "i", ",", 
            RowBox[{"Length", "[", "X", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "X", "]"}], "+", "1"}]}], "}"}]}], "]"}], 
      "}"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSpaceShortCut", "[", "X_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<nullSpaceShortCut doesn't apply: matrix doesn't match pattern\>\"", 
     "]"}], ";", 
    RowBox[{"NullSpace", "[", "X", "]"}]}], ")"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.72470766997219*^9, 3.724707812983405*^9}, {
  3.724707849939254*^9, 3.724707950558652*^9}, {3.7247080385296593`*^9, 
  3.724708241207733*^9}, {3.7247083250575647`*^9, 3.724708326505105*^9}, {
  3.724708628547295*^9, 
  3.7247086538118277`*^9}},ExpressionUUID->"40fa2de4-e297-472c-8a0d-\
b332479e98d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"onDiskParallelNullSpace", "[", 
   RowBox[{"matrix_", ",", "f_String"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "almost", ",", "result", ",", "hash", ",", "cacheFile", ",", "s"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hash", "=", 
      RowBox[{"IntegerString", "[", 
       RowBox[{
        RowBox[{"Hash", "[", 
         RowBox[{"matrix", ",", "\"\<SHA1\>\""}], "]"}], ",", "16", ",", 
        "16"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cacheFile", "=", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"matricesDirectory", "[", "]"}], ",", 
         RowBox[{"\"\<nullspace-\>\"", "<>", "hash", "<>", "\"\<.m\>\""}]}], 
        "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "cacheFile", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Get", "[", "cacheFile", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"s", "=", 
         RowBox[{"Reverse", "[", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", 
            RowBox[{
            "matrix", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"almost", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"onDiskParallelRowReduce", "[", 
            RowBox[{"matrix", ",", "f"}], "]"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "s"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"almost", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"onDiskParallelRowReduce", "[", 
            RowBox[{"almost", ",", 
             RowBox[{"f", "<>", "\"\<-2\>\""}]}], "]"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "s"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"nullSpaceShortCut", "[", "almost", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"DateString", "[", "]"}], ",", " ", 
          "\"\< computed null-space\>\""}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"lastNullSpaceResult", "=", "result"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "result", "]"}], "\[Equal]", "1"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"result", "=", 
           RowBox[{
           "result", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
           ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
           "Print", "[", "\"\<NullSpace not one-dimensional\>\"", "]"}], ";", 
           
           RowBox[{"Print", "[", "almost", "]"}], ";", 
           RowBox[{"Print", "[", "result", "]"}], ";", 
           RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Put", "[", 
         RowBox[{"result", ",", "cacheFile"}], "]"}], ";", 
        "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"parallelRowReduceSimplifier", "[", 
           RowBox[{"matrix", ".", "result"}], "]"}], "===", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", "matrix", "]"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Put", "[", 
           RowBox[{"result", ",", "cacheFile"}], "]"}], ";", 
          "\[IndentingNewLine]", "result"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<Result not in the null space\>\"", "]"}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "result", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"parallelRowReduceSimplifier", "[", 
            RowBox[{"matrix", ".", "result"}], "]"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
       "\[IndentingNewLine]", "*)"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.644633939593899*^9, 3.6446342118585043`*^9}, {
   3.644634311691547*^9, 3.644634425657222*^9}, {3.644634858616002*^9, 
   3.6446348618406*^9}, {3.644787317712469*^9, 3.6447874282120113`*^9}, {
   3.644877683997031*^9, 3.6448777084527807`*^9}, {3.648302546951621*^9, 
   3.648302559645626*^9}, {3.648302677839402*^9, 3.6483026876605997`*^9}, {
   3.6483027231215963`*^9, 3.648302782127802*^9}, {3.648302834346855*^9, 
   3.6483028632827377`*^9}, {3.648302970696068*^9, 3.648302973516096*^9}, {
   3.6483030091122103`*^9, 3.648303012610594*^9}, {3.648777546471662*^9, 
   3.6487775470632*^9}, 3.648777619416314*^9, {3.648777658382197*^9, 
   3.648777683734172*^9}, 3.6487778695031643`*^9, 3.664567046103541*^9, {
   3.664668574845661*^9, 3.6646686069266443`*^9}, {3.6646686798810043`*^9, 
   3.664668689816965*^9}, {3.724619669042622*^9, 3.724619682465384*^9}, {
   3.724708715342716*^9, 3.724708761056509*^9}, {3.724974492656824*^9, 
   3.724974503374502*^9}, {3.7249745503903027`*^9, 
   3.7249745609024963`*^9}},ExpressionUUID->"8dc0e268-83b2-4820-9697-\
7d928cbab3c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelNullSpace", "[", "matrix_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "variables", ",", "degreeBound", ",", "nullspace", ",", "evaluation", 
      ",", "result", ",", "resultpart"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"variables", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "matrix", "]"}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"Exponent", "[", 
            RowBox[{"matrix", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"nullspace", "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{"nullspace", "[", "v", "]"}], "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DateString", "[", "]"}], "<>", " ", 
            "\"\< calculating nullspace at \>\""}], ",", 
           RowBox[{"{", "v", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"onDiskParallelNullSpace", "[", 
          RowBox[{
           RowBox[{"matrix", "/.", 
            RowBox[{"Thread", "[", 
             RowBox[{"variables", "\[Rule]", 
              RowBox[{"{", "v", "}"}]}], "]"}]}], ",", "\"\<nullspace\>\""}], 
          "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"resultpart", "[", "i_", "]"}], "[", "v___", "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"resultpart", "[", "i", "]"}], "[", "v", "]"}], "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"nullspace", "[", "v", "]"}], "\[LeftDoubleBracket]", "i", 
         "\[RightDoubleBracket]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"nullspace", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Prime", "[", 
           RowBox[{"1", "+", 
            RowBox[{"1000", "n"}]}], "]"}], "+", 
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "2"}], "]"}]}], ",", 
         RowBox[{
         "variables", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"DateString", "[", "]"}], "<>", " ", 
           "\"\< computing NullSpace[matrix][[\>\""}], ",", "i", ",", 
          "\"\<]]\>\""}], "]"}], ";", 
        RowBox[{"result", "=", 
         RowBox[{"TimeConstrained", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FindMultivariablePolynomial", "[", "variables", "]"}], 
            "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"resultpart", "[", "i", "]"}], "[", "##", "]"}], 
               ")"}], ")"}], "&"}], "]"}], ",", "30"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<obtained \>\"", ",", "result"}], "]"}], ";", "result"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6437838890380898`*^9, 3.64378392029847*^9}, {
   3.6437839512863197`*^9, 3.643784068142948*^9}, 3.64378416387912*^9, {
   3.643786973570529*^9, 3.643786989440967*^9}, {3.643886032799047*^9, 
   3.6438860546505613`*^9}, {3.6438867583623657`*^9, 3.643886759958914*^9}, {
   3.643886814852103*^9, 3.643886816796831*^9}, {3.6438877435035963`*^9, 
   3.643887743570525*^9}, {3.64396515902812*^9, 3.643965280708858*^9}, {
   3.64396533153936*^9, 3.643965398574093*^9}, {3.6446156886660843`*^9, 
   3.644615690527198*^9}, {3.644616500235182*^9, 3.644616503142551*^9}, {
   3.644635998245057*^9, 3.644636015287858*^9}, 3.644870860095359*^9, {
   3.644871687236145*^9, 3.644871700002006*^9}, {3.6448767462980433`*^9, 
   3.644876765959361*^9}, {3.644877340399437*^9, 3.6448773409049063`*^9}, {
   3.6448773718286448`*^9, 3.6448773739997387`*^9}, {3.6448777475393057`*^9, 
   3.644877755089222*^9}, {3.644894463080003*^9, 3.644894467105466*^9}, {
   3.645129505945303*^9, 3.645129624332572*^9}, {3.645239975564631*^9, 
   3.645240034069625*^9}, {3.645240135392815*^9, 3.64524015047331*^9}, {
   3.64525918657277*^9, 3.645259248731374*^9}, {3.645259469909912*^9, 
   3.645259477933982*^9}, {3.645588283726181*^9, 3.645588292454846*^9}, 
   3.645588323391382*^9, {3.645588702897188*^9, 3.645588744604288*^9}, {
   3.645588812739653*^9, 3.645588830624076*^9}, {3.645588972005125*^9, 
   3.645588972372837*^9}, {3.645589231346682*^9, 3.645589266188373*^9}, {
   3.645590897653286*^9, 3.645590903155943*^9}, {3.6455910806725388`*^9, 
   3.645591080799267*^9}, {3.6455911940453873`*^9, 3.645591246248908*^9}, {
   3.645591288534857*^9, 3.6455912902788877`*^9}, {3.645591338197794*^9, 
   3.645591349960161*^9}, {3.6455980242230997`*^9, 3.645598026508082*^9}, {
   3.645598147782312*^9, 3.6455981513751698`*^9}, {3.647855935118813*^9, 
   3.6478559351674833`*^9}, {3.6478569082526913`*^9, 3.647856908322898*^9}, {
   3.647856976674923*^9, 3.647856976749144*^9}, {3.648027348021874*^9, 
   3.6480273480966043`*^9}, {3.648303065246636*^9, 3.6483032179287558`*^9}, {
   3.64830328933029*^9, 3.6483032905050087`*^9}, {3.648777513766268*^9, 
   3.6487775139960814`*^9}},ExpressionUUID->"f1e72d32-e986-40ff-9a39-\
6659335476aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inMemoryParallelRowReduce", "[", "matrix_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "load", ",", "save"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"load", "[", "j_", "]"}], ":=", 
      RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"save", "[", 
       RowBox[{"j_", ",", "row_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
       "=", "row"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"m", "=", "matrix"}], ";", "\[IndentingNewLine]", 
     RowBox[{"SetSharedVariable", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"DistributeDefinitions", "[", 
      RowBox[{"load", ",", "save"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"parallelRowReduce", "[", 
      RowBox[{
       RowBox[{"Length", "[", "matrix", "]"}], ",", "1", ",", "load", ",", 
       "save"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.644632888193404*^9, 3.644632888860794*^9}, {
  3.6446329864471703`*^9, 
  3.644633081114376*^9}},ExpressionUUID->"5f346eb8-ee2e-43c6-b99c-\
38f2462dcb7b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"onDiskParallelRowReduce", "[", 
   RowBox[{"matrix_", ",", "namer_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"load", ",", "save"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"load", "[", "j_", "]"}], ":=", 
      RowBox[{"Get", "[", 
       RowBox[{"namer", "[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"save", "[", 
       RowBox[{"j_", ",", "row_"}], "]"}], ":=", 
      RowBox[{"AbortProtect", "[", 
       RowBox[{"Put", "[", 
        RowBox[{"row", ",", 
         RowBox[{"namer", "[", "j", "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GuessingPolynomials`RestartRowReduction", "===", "True"}], 
        "\[And]", 
        RowBox[{"FileExistsQ", "[", 
         RowBox[{"namer", "[", "1", "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<Restarting row reduction, without overwriting existing files. \
Please be careful!\>\"", "]"}], ";"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"save", "[", 
           RowBox[{"j", ",", 
            RowBox[{
            "matrix", "\[LeftDoubleBracket]", "j", 
             "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}], ";"}]}],
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"DistributeDefinitions", "[", 
      RowBox[{"load", ",", "save"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"parallelRowReduce", "[", 
      RowBox[{
       RowBox[{"Length", "[", "matrix", "]"}], ",", "1", ",", "load", ",", 
       "save"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onDiskParallelRowReduce", "[", 
   RowBox[{"matrix_", ",", "tag_String"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"onDiskParallelRowReduce", "[", 
   RowBox[{"matrix", ",", 
    RowBox[{
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"matricesDirectory", "[", "]"}], ",", 
        RowBox[{"tag", "<>", "\"\<-\>\"", "<>", 
         RowBox[{"ToString", "[", "#", "]"}], "<>", "\"\<.m\>\""}]}], "}"}], 
      "]"}], "&"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6446333808497334`*^9, 3.6446335143612556`*^9}, {
  3.644633564936159*^9, 3.644633613934717*^9}, {3.644634896707662*^9, 
  3.644634899156352*^9}, {3.644636207806398*^9, 3.644636208212804*^9}, {
  3.664567056718449*^9, 3.664567067261753*^9}, {3.696895290656351*^9, 
  3.69689535939093*^9}, {3.696895522021446*^9, 3.696895525385503*^9}, {
  3.705090701958021*^9, 
  3.705090703307557*^9}},ExpressionUUID->"1225cb8d-d16c-48a8-92bc-\
dcdc52e4ae2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"onDiskParallelDeterminant", "[", 
   RowBox[{"matrix_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "augmented", ",", "s", ",", "almost", ",", "result", ",", "hash", ",", 
      "cacheFile", ",", "rowReduced"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hash", "=", 
      RowBox[{"IntegerString", "[", 
       RowBox[{
        RowBox[{"Hash", "[", 
         RowBox[{"matrix", ",", "\"\<SHA1\>\""}], "]"}], ",", "16", ",", 
        "16"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cacheFile", "=", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"matricesDirectory", "[", "]"}], ",", 
         RowBox[{"\"\<determinant-\>\"", "<>", "hash", "<>", "\"\<.m\>\""}]}],
         "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "cacheFile", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Get", "[", "cacheFile", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rowReduced", "=", 
         RowBox[{"onDiskParallelRowReduce", "[", 
          RowBox[{"matrix", ",", "f"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"Together", "[", 
          RowBox[{"Times", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"rowReduced", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", "k"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Put", "[", 
         RowBox[{"result", ",", "cacheFile"}], "]"}], ";", 
        "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.646520604617642*^9, 3.6465207397827578`*^9}, 
   3.6645670719704437`*^9},ExpressionUUID->"00519f25-3949-42cc-8d83-\
c1fe54b2e968"],

Cell[BoxData[
 RowBox[{
  RowBox[{"onDiskParallelInverse", "[", 
   RowBox[{"matrix_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "augmented", ",", "s", ",", "almost", ",", "result", ",", "hash", ",", 
      "cacheFile"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"hash", "=", 
      RowBox[{"IntegerString", "[", 
       RowBox[{
        RowBox[{"Hash", "[", 
         RowBox[{"matrix", ",", "\"\<SHA1\>\""}], "]"}], ",", "16", ",", 
        "16"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cacheFile", "=", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"matricesDirectory", "[", "]"}], ",", 
         RowBox[{"\"\<inverse-\>\"", "<>", "hash", "<>", "\"\<.m\>\""}]}], 
        "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FileExistsQ", "[", "cacheFile", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Get", "[", "cacheFile", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"augmented", "=", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"matrix", ",", 
             RowBox[{"IdentityMatrix", "[", 
              RowBox[{"Length", "[", "matrix", "]"}], "]"}]}], "}"}], "}"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"Range", "[", 
            RowBox[{"Length", "[", "matrix", "]"}], "]"}], "]"}], "~", "Join",
           "~", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"Length", "[", "matrix", "]"}], "]"}], "+", 
            RowBox[{"Length", "[", "matrix", "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"almost", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"onDiskParallelRowReduce", "[", 
            RowBox[{"augmented", ",", "f"}], "]"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "s"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"almost", "=", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"onDiskParallelRowReduce", "[", 
            RowBox[{"almost", ",", "f"}], "]"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "s"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Together", "[", 
            RowBox[{
             RowBox[{"almost", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "matrix", "]"}], "+", "1"}], ";;"}]}],
               "\[RightDoubleBracket]"}], "/", 
             RowBox[{"almost", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", "k"}], "\[RightDoubleBracket]"}]}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "matrix", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Together", "[", 
            RowBox[{"result", ".", "matrix"}], "]"}], "===", 
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"Length", "[", "matrix", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Put", "[", 
            RowBox[{"result", ",", "cacheFile"}], "]"}], ";", 
           "\[IndentingNewLine]", "result"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Abort", "[", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.644633939593899*^9, 3.6446342118585043`*^9}, {
   3.644634311691547*^9, 3.644634425657222*^9}, {3.644634858616002*^9, 
   3.6446348618406*^9}, {3.644787317712469*^9, 3.6447874282120113`*^9}, {
   3.644877683997031*^9, 3.6448777084527807`*^9}, 
   3.664567077778783*^9},ExpressionUUID->"385851d4-4a5f-47a3-a190-\
5da4fcb35da4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"parallelRowReduceSimplifier", "[", "X_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", "Y"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Y", "=", 
       RowBox[{"Together", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"Y", ",", "_AlgebraicNumber"}], "]"}], ",", 
        "\[IndentingNewLine]", "Y", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"Alternatives", "@@", 
           RowBox[{"Variables", "[", "Y", "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Numerator", "[", "Y", "]"}], ",", "p", ",", 
             "Together"}], "]"}], "/", 
           RowBox[{"Collect", "[", 
            RowBox[{
             RowBox[{"Denominator", "[", "Y", "]"}], ",", "p", ",", 
             "Together"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistributeDefinitions", "[", "parallelRowReduceSimplifier", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parallelRowReduce", "[", 
   RowBox[{"n_Integer", ",", "k_Integer", ",", "load_", ",", "save_"}], "]"}],
   ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"row", ",", "columns", ",", "pivots", ",", "simplifier"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"columns", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"load", "[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"k", ">", "columns"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"load", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"DateString", "[", "]"}], ",", 
          "\"\< row reducing at row \>\"", ",", "k"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"row", "=", 
         RowBox[{"load", "[", "k", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "row", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "===",
            "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"we", " ", "need", " ", "to", " ", "pivot", " ", "first"}],
            " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"pivots", "=", 
            RowBox[{"Cases", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{
                RowBox[{"k", "+", "1"}], ",", "n"}], "]"}], ",", 
              RowBox[{"j_", "/;", 
               RowBox[{
                RowBox[{
                 RowBox[{"load", "[", "j", "]"}], "\[LeftDoubleBracket]", "k",
                  "\[RightDoubleBracket]"}], "=!=", "0"}]}], ",", "1", ",", 
              "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "pivots", "]"}], "\[Equal]", "0"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{"proceed", ",", " ", 
               RowBox[{"no", " ", "need", " ", "to", " ", "pivot"}]}], " ", 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"parallelRowReduce", "[", 
              RowBox[{"n", ",", 
               RowBox[{"k", "+", "1"}], ",", "load", ",", "save"}], "]"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"save", "[", 
               RowBox[{"k", ",", 
                RowBox[{"load", "[", 
                 RowBox[{
                 "pivots", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], "]"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"save", "[", 
               RowBox[{
                RowBox[{
                "pivots", "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}], ",", "row"}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"parallelRowReduce", "[", 
               RowBox[{"n", ",", "k", ",", "load", ",", "save"}], "]"}]}]}], 
            "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "actually", " ", "do", " ", "the", " ", "row", " ", "reduction"}], 
           " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ParallelDo", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Module", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"r1", ",", "r2"}], "}"}], ",", "\[IndentingNewLine]", 
               
               RowBox[{
                RowBox[{"r1", "=", 
                 RowBox[{"load", "[", "k", "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"r2", "=", 
                 RowBox[{"load", "[", "j", "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"save", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{"parallelRowReduceSimplifier", "[", 
                   RowBox[{"r2", "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    "r2", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], 
                    RowBox[{
                    "r1", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}]], "r1"}]}], "]"}]}], "]"}]}]}], 
              "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"k", "+", "1"}], ",", "n"}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"parallelRowReduce", "[", 
            RowBox[{"n", ",", 
             RowBox[{"k", "+", "1"}], ",", "load", ",", "save"}], "]"}]}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.644629591426284*^9, 3.644629591444551*^9}, {
   3.6446328848948507`*^9, 3.6446328869760857`*^9}, 3.644633108839717*^9, {
   3.644633158055038*^9, 3.644633167124117*^9}, {3.64463484342911*^9, 
   3.6446348791279163`*^9}, {3.664657056983238*^9, 3.66465710788297*^9}, {
   3.664657173685418*^9, 3.6646571960285683`*^9}, {3.664668510466765*^9, 
   3.664668561690803*^9}, {3.664668650215963*^9, 3.664668653876026*^9}, {
   3.705175750159194*^9, 3.705175758597582*^9}, {3.705175800403845*^9, 
   3.70517580150585*^9}},ExpressionUUID->"a4c99102-a66c-4d58-a186-\
dff5cb084baf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"End", "[", "]"}], ";"}]], "Input",
 InitializationCell->
  True,ExpressionUUID->"af7ccd7f-cdda-4aa0-a517-91d74edab9a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EndPackage", "[", "]"}], ";"}]], "Input",
 InitializationCell->
  True,ExpressionUUID->"ec16f81f-dd97-4275-a869-858c0bfc9191"]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
Evaluator->"Local (4)",
WindowSize->{1258, 847},
WindowMargins->{{Automatic, 83}, {Automatic, 1}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 277, 5, 69, "Chapter",ExpressionUUID->"36209e31-1673-4238-95be-6915d9497fd8",
 InitializationCell->True],
Cell[860, 29, 344, 7, 35, "Text",ExpressionUUID->"3c9dc0bc-8e63-4986-b4c5-a53c09379314",
 InitializationCell->True],
Cell[1207, 38, 336, 9, 46, "Input",ExpressionUUID->"2222bbfd-3d3f-4990-81a5-dc509f206125",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1568, 51, 282, 5, 67, "Section",ExpressionUUID->"a1c895c1-26a1-4f50-8fd8-d253953e99af",
 InitializationCell->True],
Cell[1853, 58, 634, 13, 46, "Input",ExpressionUUID->"4737a3ae-3154-4ec0-8610-188dc058b255",
 InitializationCell->True],
Cell[2490, 73, 684, 12, 110, "Input",ExpressionUUID->"5eaba16a-ee5e-49da-9355-97aef14fbecd",
 InitializationCell->True],
Cell[3177, 87, 177, 4, 46, "Input",ExpressionUUID->"8171c310-14b4-4846-a579-5da7eff8dfa7",
 InitializationCell->True],
Cell[3357, 93, 3079, 70, 152, "Input",ExpressionUUID->"465fd7ad-5781-4614-85dc-f3c747da4ad3",
 InitializationCell->True],
Cell[6439, 165, 6520, 149, 278, "Input",ExpressionUUID->"5a0cf43b-b47c-4391-819c-002eb0c6d2ed",
 InitializationCell->True],
Cell[12962, 316, 318, 9, 46, "Input",ExpressionUUID->"9282ca63-38d6-4994-ac64-c9a759a77886",
 InitializationCell->True],
Cell[13283, 327, 1308, 35, 152, "Input",ExpressionUUID->"2fc21659-9a16-4d11-8dc6-f5ad6a0ffc70",
 InitializationCell->True],
Cell[14594, 364, 742, 21, 46, "Input",ExpressionUUID->"1022362e-d98c-4307-ac16-9c543972ff32",
 InitializationCell->True],
Cell[15339, 387, 2764, 77, 252, "Input",ExpressionUUID->"40fa2de4-e297-472c-8a0d-b332479e98d1",
 InitializationCell->True],
Cell[18106, 466, 5592, 124, 572, "Input",ExpressionUUID->"8dc0e268-83b2-4820-9697-7d928cbab3c1",
 InitializationCell->True],
Cell[23701, 592, 5733, 125, 236, "Input",ExpressionUUID->"f1e72d32-e986-40ff-9a39-6659335476aa",
 InitializationCell->True],
Cell[29437, 719, 1323, 31, 194, "Input",ExpressionUUID->"5f346eb8-ee2e-43c6-b99c-38f2462dcb7b",
 InitializationCell->True],
Cell[30763, 752, 2996, 75, 278, "Input",ExpressionUUID->"1225cb8d-d16c-48a8-92bc-dcdc52e4ae2f",
 InitializationCell->True],
Cell[33762, 829, 2150, 51, 257, "Input",ExpressionUUID->"00519f25-3949-42cc-8d83-c1fe54b2e968",
 InitializationCell->True],
Cell[35915, 882, 4307, 105, 383, "Input",ExpressionUUID->"385851d4-4a5f-47a3-a190-5da4fcb35da4",
 InitializationCell->True],
Cell[40225, 989, 7107, 167, 873, "Input",ExpressionUUID->"a4c99102-a66c-4d58-a186-dff5cb084baf",
 InitializationCell->True],
Cell[47335, 1158, 154, 4, 46, "Input",ExpressionUUID->"af7ccd7f-cdda-4aa0-a517-91d74edab9a7",
 InitializationCell->True],
Cell[47492, 1164, 161, 4, 46, "Input",ExpressionUUID->"ec16f81f-dd97-4275-a869-858c0bfc9191",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}
]
*)



==> arxiv-code/StoringQESCalculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    184313,       3509]
NotebookOptionsPosition[    179790,       3426]
NotebookOutlinePosition[    180127,       3441]
CellTagsIndexPosition[    180084,       3438]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "You", " ", "need", " ", "to", " ", "run", " ", "the", " ", "file", " ", 
     "QES"}], "-", "Knot", "-", "Polynomial", "-", 
    RowBox[{"Cleaned", " ", "first"}]}], ",", " ", 
   RowBox[{"which", " ", "defines", " ", 
    RowBox[{"QESPolynomial", ".", " ", "This"}], " ", "file", " ", "outputs", 
    " ", "the", " ", "normalized", " ", "value", " ", "of", " ", "the", " ", 
    "QES", " ", "knot", " ", "polynomial", " ", "on", " ", "prime", " ", 
    "knots", " ", "up", " ", "to", " ", "12", " ", "crossings", " ", "and", 
    " ", "prime", " ", "links", " ", "up", " ", "to", " ", "11", " ", 
    RowBox[{"crossings", ".", " ", "Because"}], " ", "it", " ", "takes", " ", 
    "a", " ", "long", " ", "time", " ", "to", " ", "run", " ", "it", " ", 
    "also", " ", "makes", " ", "smaller", " ", "files", " ", "up", " ", "to", 
    " ", "9", " ", "or", " ", "10", " ", 
    RowBox[{"crossings", ".", " ", "For"}], " ", "the", " ", "full", " ", 
    "version", " ", "expect", " ", "it", " ", "to", " ", "run", " ", 
    RowBox[{"overnight", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.887116772407538*^9, 3.887116898862646*^9}, {
  3.887117043606772*^9, 3.887117043863296*^9}, {3.887120404501617*^9, 
  3.887120461478406*^9}},ExpressionUUID->"21b5c12c-6765-4ce3-b176-\
a23cd0e7a91f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"file", " ", "=", " ", 
  RowBox[{
  "OpenAppend", "[", "\"\<StoringQESCalculations8.txt\>\"", "]"}]}]], "Input",\

 CellChangeTimes->{{3.874415896650261*^9, 3.8744159079117126`*^9}, {
  3.87442483730926*^9, 3.8744248558984137`*^9}, {3.874516184343158*^9, 
  3.874516207028715*^9}, {3.874516422492442*^9, 3.874516427605062*^9}, {
  3.874516831884515*^9, 3.874516832257629*^9}, {3.887122370113019*^9, 
  3.887122373126965*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"4f82bff1-a8a3-4263-b824-1e6bf65d4284"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"StoringQESCalculations8.txt\"", ContentPadding -> False,
                     FrameMargins -> 0, StripOnInput -> True, 
                    BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                   False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"StoringQESCalculations8.txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream["StoringQESCalculations8.txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["InputForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["78", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["StoringQESCalculations8.txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.874415930387554*^9, 3.874415949419818*^9}, 
   3.874416026111085*^9, {3.874416056744533*^9, 3.8744160809537983`*^9}, 
   3.87441647884171*^9, 3.87441727308401*^9, 3.8744182969417458`*^9, 
   3.874418370516429*^9, 3.8744236735836563`*^9, 3.8744241847578087`*^9, 
   3.874424229703759*^9, 3.874424300117857*^9, 3.874424510801338*^9, {
   3.874424844790608*^9, 3.874424863304281*^9}, 3.87451612685262*^9, {
   3.874516195187162*^9, 3.874516224006276*^9}, 3.874516446539049*^9, 
   3.874516850284058*^9, 3.874517913266779*^9, {3.874517963836391*^9, 
   3.874517998227113*^9}, 3.874518410137299*^9, 3.887121254490888*^9, 
   3.887121289571074*^9, 3.887121348865291*^9, 3.8871213953352947`*^9, 
   3.887121596462183*^9, 3.887121698333887*^9, 3.887122207403808*^9, {
   3.887122385804558*^9, 3.8871224033224573`*^9}, 3.887122444330716*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"6de56823-0776-4b3b-8c64-bd8e467a6611"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"file", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"QESPolynomial", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"AllKnots", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "8"}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.874415435111086*^9, 3.8744154807025633`*^9}, {
   3.874415539724539*^9, 3.874415553433366*^9}, {3.874415586808317*^9, 
   3.874415615066745*^9}, {3.8744156461429987`*^9, 3.874415676578011*^9}, {
   3.87441573584855*^9, 3.874415754792142*^9}, {3.8744157891490307`*^9, 
   3.874415800971291*^9}, {3.8744158460355053`*^9, 3.8744158564256077`*^9}, {
   3.874415912900379*^9, 3.874415927136544*^9}, {3.874416039051857*^9, 
   3.874416039786994*^9}, {3.8744160837602158`*^9, 3.874416088750835*^9}, {
   3.874416168586135*^9, 3.874416192041844*^9}, {3.874423547402563*^9, 
   3.874423574446642*^9}, {3.8744241867700872`*^9, 3.874424188617942*^9}, {
   3.874424231055966*^9, 3.874424231651319*^9}, {3.874424486112262*^9, 
   3.874424488096579*^9}, {3.87442482444914*^9, 3.874424824779117*^9}, {
   3.874424857514822*^9, 3.8744248579673853`*^9}, {3.87451618652807*^9, 
   3.874516209725061*^9}, {3.874516430548031*^9, 3.874516431299489*^9}, {
   3.8745168351311703`*^9, 3.8745168354258833`*^9}, 3.887116752968103*^9, {
   3.887122375202112*^9, 3.88712237547788*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"da6bb977-1f09-47c3-8620-ce9b9d9c896a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"StoringQESCalculations8.txt\"", ContentPadding -> False,
                     FrameMargins -> 0, StripOnInput -> True, 
                    BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                   False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"StoringQESCalculations8.txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream["StoringQESCalculations8.txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["InputForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\[Infinity]", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["StoringQESCalculations8.txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.874415932027603*^9, 3.87441595872668*^9}, {
   3.874416027699678*^9, 3.874416058197769*^9}, 3.874416144012382*^9, 
   3.874416413978915*^9, {3.874423658383266*^9, 3.874423681696579*^9}, 
   3.874423717487414*^9, {3.874424223599399*^9, 3.874424268210923*^9}, 
   3.874424311935927*^9, 3.874424543650481*^9, 3.874424849216839*^9, 
   3.874424895742359*^9, {3.874516174349617*^9, 3.874516195237306*^9}, 
   3.874516397685948*^9, 3.874516446591385*^9, 3.874516880837673*^9, {
   3.8745179484110622`*^9, 3.874517985558291*^9}, 3.874518195762689*^9, 
   3.874518410291811*^9, 3.887121254624977*^9, 3.8871212896776543`*^9, 
   3.8871213489607162`*^9, 3.887121395467834*^9, 3.88712164723195*^9, 
   3.887121912134046*^9, 3.8871222406122513`*^9, {3.887122391913553*^9, 
   3.887122408701339*^9}, 3.887122508361611*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"bfcdf8d0-827d-4810-930a-560f95fffe78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"file", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"QESPolynomial", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"AllLinks", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "8"}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8744236373978777`*^9, 3.874423639097583*^9}, {
   3.874423702832451*^9, 3.874423707375064*^9}, {3.874424153004489*^9, 
   3.874424153674097*^9}, {3.8744241902443333`*^9, 3.87442419265327*^9}, {
   3.8744242555134287`*^9, 3.874424255917399*^9}, {3.8744244907821693`*^9, 
   3.874424491266356*^9}, {3.874424827918597*^9, 3.874424828264906*^9}, {
   3.874424859665628*^9, 3.874424862037703*^9}, {3.874516188357519*^9, 
   3.874516212099887*^9}, {3.874516433995257*^9, 3.874516434843813*^9}, {
   3.874516840683344*^9, 3.874516845140355*^9}, 3.887116756209304*^9, {
   3.887122377088995*^9, 3.887122377350288*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"afe033ac-c2a6-41c4-9e3e-4a85c4d87f91"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory","loading",
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"PD4Links`\\\\\\\"\\\"}]\\).\"",2,110,11,
   30087742749201180500,"Local","KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.88712250850218*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"4633957b-6a22-4f55-872a-7b9932d16073"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"StoringQESCalculations8.txt\"", ContentPadding -> False,
                     FrameMargins -> 0, StripOnInput -> True, 
                    BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                   False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"StoringQESCalculations8.txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream["StoringQESCalculations8.txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["InputForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\[Infinity]", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["StoringQESCalculations8.txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.874423667853382*^9, {3.874424150761773*^9, 3.874424157993964*^9}, 
   3.874424244727022*^9, 3.874424281665123*^9, 3.8744243250996847`*^9, 
   3.8744247345191174`*^9, 3.874424948238847*^9, 3.874516195704585*^9, 
   3.874516472243792*^9, 3.874518281973589*^9, 3.8745184105128117`*^9, 
   3.887121254642888*^9, 3.887121289732031*^9, 3.887121349027349*^9, 
   3.8871213955284023`*^9, 3.887122646641879*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"eedfeab2-4b36-4f99-bfa0-b7ac94e4679d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Close", "[", "file", "]"}]], "Input",
 CellChangeTimes->{{3.874416052213673*^9, 3.874416054186401*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"a8cdf5f6-ce19-42f0-8391-79ce94d7034e"],

Cell[BoxData["\<\"StoringQESCalculations8.txt\"\>"], "Output",
 CellChangeTimes->{{3.8744160545035887`*^9, 3.874416075671412*^9}, 
   3.87441647689139*^9, 3.874417271274385*^9, 3.874417323891083*^9, 
   3.8744183685028143`*^9, 3.87442418331481*^9, 3.8744242282961283`*^9, 
   3.8744242982434883`*^9, 3.874424493806357*^9, 3.874424734581852*^9, 
   3.874424819808531*^9, 3.874424851984343*^9, 3.874424948306398*^9, {
   3.874516177710745*^9, 3.874516195713492*^9}, 3.874516438975959*^9, 
   3.8745179700233307`*^9, 3.874518282024304*^9, 3.874518410519643*^9, 
   3.887121254694522*^9, 3.887122242489542*^9, 3.887122362771945*^9, {
   3.887122393741974*^9, 3.887122395071664*^9}, 3.887122646803138*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"bb70136b-03bb-4e1f-8652-30aa4f4cb9c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"file", " ", "=", " ", 
  RowBox[{
  "OpenAppend", "[", "\"\<StoringQESCalculations9.txt\>\"", "]"}]}]], "Input",\

 CellChangeTimes->{{3.874415896650261*^9, 3.8744159079117126`*^9}, {
  3.87442483730926*^9, 3.8744248558984137`*^9}, {3.874516184343158*^9, 
  3.874516207028715*^9}, {3.874516422492442*^9, 3.874516427605062*^9}, {
  3.874516831884515*^9, 3.874516832257629*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"057e7d24-4586-46e4-bf09-79f5d4872725"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"StoringQESCalculations9.txt\"", ContentPadding -> False,
                     FrameMargins -> 0, StripOnInput -> True, 
                    BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                   False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"StoringQESCalculations9.txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream["StoringQESCalculations9.txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["InputForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["78", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["StoringQESCalculations9.txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.874415930387554*^9, 3.874415949419818*^9}, 
   3.874416026111085*^9, {3.874416056744533*^9, 3.8744160809537983`*^9}, 
   3.87441647884171*^9, 3.87441727308401*^9, 3.8744182969417458`*^9, 
   3.874418370516429*^9, 3.8744236735836563`*^9, 3.8744241847578087`*^9, 
   3.874424229703759*^9, 3.874424300117857*^9, 3.874424510801338*^9, {
   3.874424844790608*^9, 3.874424863304281*^9}, 3.87451612685262*^9, {
   3.874516195187162*^9, 3.874516224006276*^9}, 3.874516446539049*^9, 
   3.874516850284058*^9, 3.874517913266779*^9, {3.874517963836391*^9, 
   3.874517998227113*^9}, 3.874518410137299*^9, 3.887121254490888*^9, 
   3.887121289571074*^9, 3.887121348865291*^9, 3.8871213953352947`*^9, 
   3.887121596462183*^9, 3.887121698333887*^9, 3.887122207403808*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"bd562189-6b80-4c6e-b6e9-d6f2e0fc4706"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"file", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"QESPolynomial", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"AllKnots", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "9"}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.874415435111086*^9, 3.8744154807025633`*^9}, {
   3.874415539724539*^9, 3.874415553433366*^9}, {3.874415586808317*^9, 
   3.874415615066745*^9}, {3.8744156461429987`*^9, 3.874415676578011*^9}, {
   3.87441573584855*^9, 3.874415754792142*^9}, {3.8744157891490307`*^9, 
   3.874415800971291*^9}, {3.8744158460355053`*^9, 3.8744158564256077`*^9}, {
   3.874415912900379*^9, 3.874415927136544*^9}, {3.874416039051857*^9, 
   3.874416039786994*^9}, {3.8744160837602158`*^9, 3.874416088750835*^9}, {
   3.874416168586135*^9, 3.874416192041844*^9}, {3.874423547402563*^9, 
   3.874423574446642*^9}, {3.8744241867700872`*^9, 3.874424188617942*^9}, {
   3.874424231055966*^9, 3.874424231651319*^9}, {3.874424486112262*^9, 
   3.874424488096579*^9}, {3.87442482444914*^9, 3.874424824779117*^9}, {
   3.874424857514822*^9, 3.8744248579673853`*^9}, {3.87451618652807*^9, 
   3.874516209725061*^9}, {3.874516430548031*^9, 3.874516431299489*^9}, {
   3.8745168351311703`*^9, 3.8745168354258833`*^9}, 3.887116752968103*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"153823fc-970a-4785-a13a-56345bb3d354"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.874415932027603*^9, 3.87441595872668*^9}, {
   3.874416027699678*^9, 3.874416058197769*^9}, 3.874416144012382*^9, 
   3.874416413978915*^9, {3.874423658383266*^9, 3.874423681696579*^9}, 
   3.874423717487414*^9, {3.874424223599399*^9, 3.874424268210923*^9}, 
   3.874424311935927*^9, 3.874424543650481*^9, 3.874424849216839*^9, 
   3.874424895742359*^9, {3.874516174349617*^9, 3.874516195237306*^9}, 
   3.874516397685948*^9, 3.874516446591385*^9, 3.874516880837673*^9, {
   3.8745179484110622`*^9, 3.874517985558291*^9}, 3.874518195762689*^9, 
   3.874518410291811*^9, 3.887121254624977*^9, 3.8871212896776543`*^9, 
   3.8871213489607162`*^9, 3.887121395467834*^9, 3.88712164723195*^9, 
   3.887121912134046*^9, 3.8871222406122513`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"7279528e-dde0-41af-a07e-f327cc8b6e20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"file", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"QESPolynomial", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"AllLinks", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "9"}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8744236373978777`*^9, 3.874423639097583*^9}, {
   3.874423702832451*^9, 3.874423707375064*^9}, {3.874424153004489*^9, 
   3.874424153674097*^9}, {3.8744241902443333`*^9, 3.87442419265327*^9}, {
   3.8744242555134287`*^9, 3.874424255917399*^9}, {3.8744244907821693`*^9, 
   3.874424491266356*^9}, {3.874424827918597*^9, 3.874424828264906*^9}, {
   3.874424859665628*^9, 3.874424862037703*^9}, {3.874516188357519*^9, 
   3.874516212099887*^9}, {3.874516433995257*^9, 3.874516434843813*^9}, {
   3.874516840683344*^9, 3.874516845140355*^9}, 3.887116756209304*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"c76a81e3-f04a-4d3d-a5a9-3b103988d7dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"StoringQESCalculations9.txt\"", ContentPadding -> False,
                     FrameMargins -> 0, StripOnInput -> True, 
                    BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                   False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"StoringQESCalculations9.txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream["StoringQESCalculations9.txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["InputForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\[Infinity]", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["StoringQESCalculations9.txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.874423667853382*^9, {3.874424150761773*^9, 3.874424157993964*^9}, 
   3.874424244727022*^9, 3.874424281665123*^9, 3.8744243250996847`*^9, 
   3.8744247345191174`*^9, 3.874424948238847*^9, 3.874516195704585*^9, 
   3.874516472243792*^9, 3.874518281973589*^9, 3.8745184105128117`*^9, 
   3.887121254642888*^9, 3.887121289732031*^9, 3.887121349027349*^9, 
   3.8871213955284023`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"651ce551-d83a-48e3-8b5b-3833969d89c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Close", "[", "file", "]"}]], "Input",
 CellChangeTimes->{{3.874416052213673*^9, 3.874416054186401*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"f0a3ca18-4c4c-4cc0-91dd-c37a5a64a662"],

Cell[BoxData["\<\"StoringQESCalculations5.txt\"\>"], "Output",
 CellChangeTimes->{{3.8744160545035887`*^9, 3.874416075671412*^9}, 
   3.87441647689139*^9, 3.874417271274385*^9, 3.874417323891083*^9, 
   3.8744183685028143`*^9, 3.87442418331481*^9, 3.8744242282961283`*^9, 
   3.8744242982434883`*^9, 3.874424493806357*^9, 3.874424734581852*^9, 
   3.874424819808531*^9, 3.874424851984343*^9, 3.874424948306398*^9, {
   3.874516177710745*^9, 3.874516195713492*^9}, 3.874516438975959*^9, 
   3.8745179700233307`*^9, 3.874518282024304*^9, 3.874518410519643*^9, 
   3.887121254694522*^9, 3.887122242489542*^9, 3.887122362771945*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"59872743-97cb-4db0-ad5e-83b481e4d313"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"file10", " ", "=", " ", 
  RowBox[{
  "OpenAppend", "[", "\"\<StoringQESCalculations10.txt\>\"", "]"}]}]], "Input",\

 CellChangeTimes->{{3.874415896650261*^9, 3.8744159079117126`*^9}, {
  3.87442483730926*^9, 3.8744248558984137`*^9}, {3.8744249651038446`*^9, 
  3.874424968338669*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"c148c359-9d79-425c-a590-a5f4295d95e4"],

Cell[BoxData[
 TemplateBox[{
  "OpenAppend","aofil",
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"StoringQESCalculations10.txt\\\\\\\"\\\"}]\
\\) already open as \\!\\(\\*RowBox[{\\\"\\\\\\\"StoringQESCalculations10.txt\
\\\\\\\"\\\"}]\\).\"",2,163,13,24471976623681330630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8745184105334663`*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"0470ffa2-52ba-484f-a4b4-9eb398b5d9ca"],

Cell[BoxData[
 TemplateBox[{
  "OpenAppend","noopen",
   "\"Cannot open \\!\\(\\*RowBox[{\\\"\\\\\\\"StoringQESCalculations10.txt\\\
\\\\\"\\\"}]\\).\"",2,163,14,24471976623681330630,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.874518410537609*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"b6b13c99-0473-4ad1-b309-d2fb09e09973"],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{{3.874415930387554*^9, 3.874415949419818*^9}, 
   3.874416026111085*^9, {3.874416056744533*^9, 3.8744160809537983`*^9}, 
   3.87441647884171*^9, 3.87441727308401*^9, 3.8744182969417458`*^9, 
   3.874418370516429*^9, 3.8744236735836563`*^9, 3.8744241847578087`*^9, 
   3.874424229703759*^9, 3.874424300117857*^9, 3.874424510801338*^9, {
   3.874424844790608*^9, 3.874424863304281*^9}, 3.874424987387233*^9, 
   3.8745182820320063`*^9, 3.87451841054097*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"66b73c80-0783-4a5b-b00b-54940ac36be6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"file10", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"QESPolynomial", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"AllKnots", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "10"}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQzdKXnHnn7hvHtGqxfBCdo19eBqKV7ulWgOg9dyNr
QPQxpUf1ILpo8pFmEC1YP6kdRAep/+4D0VaRkRNB9J0jS6aC6Isi8tPBfKWD
c0D0lHm880D0i/MyS0H0pLgny0D0hRUPt4BoPv2fYHpDcMUuEH2dTWI3iJ53
UOgoiD4ZxngCRJ95mBP/AEg/8TqXBKL7lkSsB9F6xyaD6cpTD7eA6NnXv4Dp
ZdMPXwHRuuLMV0F0dDzffxDd/k4CTOdUGjA/BNKXvtiBaQP9cEEQHW3CJASi
zS+FLeS998bxxAvLRSAaAL9Ku8c=
  "],
 CellLabel->
  "In[164]:=",ExpressionUUID->"28204049-cfa6-4179-be62-f4068fd65b49"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.874415932027603*^9, 3.87441595872668*^9}, {
   3.874416027699678*^9, 3.874416058197769*^9}, 3.874416144012382*^9, 
   3.874416413978915*^9, {3.874423658383266*^9, 3.874423681696579*^9}, 
   3.874423717487414*^9, {3.874424223599399*^9, 3.874424268210923*^9}, 
   3.874424311935927*^9, 3.874424543650481*^9, 3.874424849216839*^9, 
   3.874424895742359*^9, 3.874426149403905*^9, {3.874518405177084*^9, 
   3.874518413376737*^9}},
 CellLabel->
  "Out[164]=",ExpressionUUID->"c8d6a25f-f5c2-42d1-97cd-991d4f4efc71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"file10", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"QESPolynomial", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"AllLinks", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "10"}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8744236373978777`*^9, 3.874423639097583*^9}, {
  3.874423702832451*^9, 3.874423707375064*^9}, {3.874424153004489*^9, 
  3.874424153674097*^9}, {3.8744241902443333`*^9, 3.87442419265327*^9}, {
  3.8744242555134287`*^9, 3.874424255917399*^9}, {3.8744244907821693`*^9, 
  3.874424491266356*^9}, {3.874424827918597*^9, 3.874424828264906*^9}, {
  3.874424859665628*^9, 3.874424862037703*^9}, {3.8744249730070972`*^9, 
  3.874424977816575*^9}, {3.874516238780972*^9, 
  3.874516245805533*^9}},ExpressionUUID->"eb29e902-8457-4ebb-b6ca-\
7415e797e097"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3635.861753`", ",", 
   InterpretationBox[
    RowBox[{
     TagBox["OutputStream",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEBitmaps", "SquarePlusIconMedium"]], 
                ButtonFunction :> (Typeset`open$$ = True), Appearance -> None,
                 Evaluator -> Automatic, Method -> "Preemptive"], 
               Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0016806722689075631`], {
                 FaceForm[{
                   GrayLevel[0.93], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                  0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                  25.499999999999996`, 2.5}, {25.499999999999996`, 
                  1.3953100000000003`}, {24.604699999999998`, 
                  0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                  0.49999999999999994`}, {1.3953100000000003`, 
                  0.49999999999999994`}, {0.49999999999999994`, 
                  1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                  0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                  24.604699999999998`}, {1.3953100000000003`, 
                  25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                  25.499999999999996`}, {24.604699999999998`, 
                  25.499999999999996`}, {25.499999999999996`, 
                  24.604699999999998`}, {25.499999999999996`, 23.5}, {
                  25.499999999999996`, 2.5}}}]}, {
                 RGBColor[0.699951, 0.699951, 0.699951], 
                 Opacity[1.], 
                 JoinForm[{ElisionsDump`Miter, 10.}], 
                 
                 JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                  0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                  25.499999999999996`, 2.5}, {25.499999999999996`, 
                  1.3953100000000003`}, {24.604699999999998`, 
                  0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                  0.49999999999999994`}, {1.3953100000000003`, 
                  0.49999999999999994`}, {0.49999999999999994`, 
                  1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                  0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                  24.604699999999998`}, {1.3953100000000003`, 
                  25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                  25.499999999999996`}, {24.604699999999998`, 
                  25.499999999999996`}, {25.499999999999996`, 
                  24.604699999999998`}, {25.499999999999996`, 23.5}, {
                  25.499999999999996`, 2.5}}}]}, {
                 FaceForm[{
                   RGBColor[0.5, 0.5, 0.5], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                  3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                  1.0035199999999997`}, {2.5250000000000004`, 
                  1.0035199999999997`}, {1.6828099999999997`, 
                  1.0035199999999997`}, {0.9999999999999999, 
                  1.6863299999999997`}, {0.9999999999999999, 
                  2.5285199999999994`}, {0.9999999999999999, 
                  23.474999999999998`}, {0.9999999999999999, 
                  24.317199999999996`}, {1.6828099999999997`, 
                  24.999999999999996`}, {2.5250000000000004`, 
                  24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                  3.52539, 24.999999999999993`}, {5.523440000000001, 
                  22.421099999999996`}, {5.523440000000001, 13.0039}, {
                  5.523440000000001, 3.5867199999999992`}, {3.52539, 
                  1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                  17.740599999999997`, 16.8398}, {17.740599999999997`, 
                  14.856599999999998`}, {19.980900000000002`, 
                  12.947299999999997`}, {17.740599999999997`, 
                  10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                  22.4977, 12.9016}}}]}, {
                 FaceForm[{
                   RGBColor[
                   0.46093800000000007`, 0.46093800000000007`, 
                    0.46093800000000007`], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                  12.335499999999998`}, {8.747660000000002, 
                  11.880899999999999`}, {8.186329999999998, 
                  11.880899999999999`}, {7.624999999999999, 
                  11.880899999999999`}, {7.169920000000001, 
                  12.335499999999998`}, {7.169920000000001, 12.8969}, {
                  7.169920000000001, 13.458200000000003`}, {7.624999999999999,
                   13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002,
                   13.9133}, {9.202339999999998, 13.458200000000003`}, {
                  9.202339999999998, 12.8969}}}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{12.6227, 12.8969}, {12.6227, 
                  12.335499999999998`}, {12.167599999999998`, 
                  11.880899999999999`}, {11.606200000000001`, 
                  11.880899999999999`}, {11.0449, 11.880899999999999`}, {
                  10.589799999999999`, 12.335499999999998`}, {
                  10.589799999999999`, 12.8969}, {10.589799999999999`, 
                  13.458200000000003`}, {11.0449, 13.9133}, {
                  11.606200000000001`, 13.9133}, {12.167599999999998`, 
                  13.9133}, {12.6227, 13.458200000000003`}, {12.6227, 
                  12.8969}}}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{16.042600000000004`, 12.8969}, {
                  16.042600000000004`, 12.335499999999998`}, {
                  15.587499999999999`, 11.880899999999999`}, {
                  15.026199999999998`, 11.880899999999999`}, {
                  14.464799999999997`, 11.880899999999999`}, {
                  14.010199999999998`, 12.335499999999998`}, {
                  14.010199999999998`, 12.8969}, {14.010199999999998`, 
                  13.458200000000003`}, {14.464799999999997`, 13.9133}, {
                  15.026199999999998`, 13.9133}, {15.587499999999999`, 
                  13.9133}, {16.042600000000004`, 13.458200000000003`}, {
                  16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
               False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
               Directive[
                 Thickness[Tiny], 
                 GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
                 Dynamic[
                 3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])]}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    StyleBox[
                    PaneBox[
                    "\"StoringQESCalculations10.txt\"", ContentPadding -> 
                    False, FrameMargins -> 0, StripOnInput -> True, 
                    BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                    False], "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["3", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEBitmaps", "SquareMinusIconMedium"]], 
                ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, Evaluator -> Automatic, Method -> "Preemptive"], 
               Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0016806722689075631`], {
                 FaceForm[{
                   GrayLevel[0.93], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                  0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                  25.499999999999996`, 2.5}, {25.499999999999996`, 
                  1.3953100000000003`}, {24.604699999999998`, 
                  0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                  0.49999999999999994`}, {1.3953100000000003`, 
                  0.49999999999999994`}, {0.49999999999999994`, 
                  1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                  0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                  24.604699999999998`}, {1.3953100000000003`, 
                  25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                  25.499999999999996`}, {24.604699999999998`, 
                  25.499999999999996`}, {25.499999999999996`, 
                  24.604699999999998`}, {25.499999999999996`, 23.5}, {
                  25.499999999999996`, 2.5}}}]}, {
                 RGBColor[0.699951, 0.699951, 0.699951], 
                 Opacity[1.], 
                 JoinForm[{ElisionsDump`Miter, 10.}], 
                 
                 JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                  0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                  25.499999999999996`, 2.5}, {25.499999999999996`, 
                  1.3953100000000003`}, {24.604699999999998`, 
                  0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                  0.49999999999999994`}, {1.3953100000000003`, 
                  0.49999999999999994`}, {0.49999999999999994`, 
                  1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                  0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                  24.604699999999998`}, {1.3953100000000003`, 
                  25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                  25.499999999999996`}, {24.604699999999998`, 
                  25.499999999999996`}, {25.499999999999996`, 
                  24.604699999999998`}, {25.499999999999996`, 23.5}, {
                  25.499999999999996`, 2.5}}}]}, {
                 FaceForm[{
                   RGBColor[0.5, 0.5, 0.5], 
                   Opacity[1.]}], 
                 FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                  3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                  1.0035199999999997`}, {2.5250000000000004`, 
                  1.0035199999999997`}, {1.6828099999999997`, 
                  1.0035199999999997`}, {0.9999999999999999, 
                  1.6863299999999997`}, {0.9999999999999999, 
                  2.5285199999999994`}, {0.9999999999999999, 
                  23.474999999999998`}, {0.9999999999999999, 
                  24.317199999999996`}, {1.6828099999999997`, 
                  24.999999999999996`}, {2.5250000000000004`, 
                  24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                  3.52539, 24.999999999999993`}, {5.523440000000001, 
                  22.421099999999996`}, {5.523440000000001, 13.0039}, {
                  5.523440000000001, 3.5867199999999992`}, {3.52539, 
                  1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                  17.740599999999997`, 16.8398}, {17.740599999999997`, 
                  14.856599999999998`}, {19.980900000000002`, 
                  12.947299999999997`}, {17.740599999999997`, 
                  10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                  22.4977, 12.9016}}}]}, {
                 FaceForm[{
                   RGBColor[
                   0.46093800000000007`, 0.46093800000000007`, 
                    0.46093800000000007`], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                  12.335499999999998`}, {8.747660000000002, 
                  11.880899999999999`}, {8.186329999999998, 
                  11.880899999999999`}, {7.624999999999999, 
                  11.880899999999999`}, {7.169920000000001, 
                  12.335499999999998`}, {7.169920000000001, 12.8969}, {
                  7.169920000000001, 13.458200000000003`}, {7.624999999999999,
                   13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002,
                   13.9133}, {9.202339999999998, 13.458200000000003`}, {
                  9.202339999999998, 12.8969}}}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{12.6227, 12.8969}, {12.6227, 
                  12.335499999999998`}, {12.167599999999998`, 
                  11.880899999999999`}, {11.606200000000001`, 
                  11.880899999999999`}, {11.0449, 11.880899999999999`}, {
                  10.589799999999999`, 12.335499999999998`}, {
                  10.589799999999999`, 12.8969}, {10.589799999999999`, 
                  13.458200000000003`}, {11.0449, 13.9133}, {
                  11.606200000000001`, 13.9133}, {12.167599999999998`, 
                  13.9133}, {12.6227, 13.458200000000003`}, {12.6227, 
                  12.8969}}}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{16.042600000000004`, 12.8969}, {
                  16.042600000000004`, 12.335499999999998`}, {
                  15.587499999999999`, 11.880899999999999`}, {
                  15.026199999999998`, 11.880899999999999`}, {
                  14.464799999999997`, 11.880899999999999`}, {
                  14.010199999999998`, 12.335499999999998`}, {
                  14.010199999999998`, 12.8969}, {14.010199999999998`, 
                  13.458200000000003`}, {14.464799999999997`, 13.9133}, {
                  15.026199999999998`, 13.9133}, {15.587499999999999`, 
                  13.9133}, {16.042600000000004`, 13.458200000000003`}, {
                  16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
               False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
               Directive[
                 Thickness[Tiny], 
                 GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
                 Dynamic[
                 3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])]}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    PaneBox[
                    "\"StoringQESCalculations10.txt\"", 
                    ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 0, 
                    StripOnInput -> True], "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["3", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["False", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    DynamicBox[
                    ToBoxes[Options[
                    OutputStream["StoringQESCalculations10.txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["Automatic", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["InputForm", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\[Infinity]", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["Automatic", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    OutputStream["StoringQESCalculations10.txt", 3],
    Editable->False,
    SelectWithContents->True,
    Selectable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.874423667853382*^9, {3.874424150761773*^9, 3.874424157993964*^9}, 
   3.874424244727022*^9, 3.874424281665123*^9, 3.8744243250996847`*^9, 
   3.8744247345191174`*^9, 3.874424948238847*^9, 3.874429785944976*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"b1c8a3b9-ea2c-4155-8c8f-835c70c59d8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Close", "[", "file10", "]"}]], "Input",
 CellChangeTimes->{{3.874416052213673*^9, 3.874416054186401*^9}, {
  3.874424979494005*^9, 3.8744249796398067`*^9}, {3.8744269443586597`*^9, 
  3.874426944957514*^9}, {3.8744310824934*^9, 3.874431085150483*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"f6b22ebc-a853-4c59-a403-1035ed4a2a1d"],

Cell[BoxData[
 TemplateBox[{
  "Close","stream",
   "\"\\!\\(\\*RowBox[{\\\"$Failed\\\"}]\\) is not a string, SocketObject, \
InputStream[ ], or OutputStream[ ].\"",2,165,15,24471976623681330630,"Local"},
  
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.874432320889689*^9, 3.874518419773237*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"c7cabd91-fd64-4919-8522-fa7b6f68462a"],

Cell[BoxData[
 RowBox[{"Close", "[", "$Failed", "]"}]], "Output",
 CellChangeTimes->{{3.8744160545035887`*^9, 3.874416075671412*^9}, 
   3.87441647689139*^9, 3.874417271274385*^9, 3.874417323891083*^9, 
   3.8744183685028143`*^9, 3.87442418331481*^9, 3.8744242282961283`*^9, 
   3.8744242982434883`*^9, 3.874424493806357*^9, 3.874424734581852*^9, 
   3.874424819808531*^9, 3.874424851984343*^9, 3.874424948306398*^9, 
   3.874429787010682*^9, 3.8744322717923737`*^9, 3.874432320896001*^9, 
   3.8745184197807417`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"fd84e539-3baa-449d-aa7b-f9a7117c5bd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fileall", " ", "=", " ", 
  RowBox[{
  "OpenAppend", "[", "\"\<StoringQESCalculationsAll.txt\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.874415896650261*^9, 3.8744159079117126`*^9}, {
  3.87442483730926*^9, 3.8744248558984137`*^9}, {3.8744249651038446`*^9, 
  3.874424968338669*^9}, {3.874426948035735*^9, 3.874426952550519*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"2765ad2d-b385-4381-8fb4-631cc473ed63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"StoringQESCalculationsAll.txt\"", ContentPadding -> 
                    False, FrameMargins -> 0, StripOnInput -> True, 
                    BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                   False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              Evaluator -> Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
               Dynamic[
               3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])]}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"StoringQESCalculationsAll.txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream["StoringQESCalculationsAll.txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["InputForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["78", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["StoringQESCalculationsAll.txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.874415930387554*^9, 3.874415949419818*^9}, 
   3.874416026111085*^9, {3.874416056744533*^9, 3.8744160809537983`*^9}, 
   3.87441647884171*^9, 3.87441727308401*^9, 3.8744182969417458`*^9, 
   3.874418370516429*^9, 3.8744236735836563`*^9, 3.8744241847578087`*^9, 
   3.874424229703759*^9, 3.874424300117857*^9, 3.874424510801338*^9, {
   3.874424844790608*^9, 3.874424863304281*^9}, 3.874424987387233*^9, 
   3.87442978717137*^9, {3.874432296417902*^9, 3.874432343673882*^9}, 
   3.874432378173525*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"fbe9f874-9f28-4cd4-b5e5-dfb5b2a3545f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"fileall", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"QESPolynomial", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"AllKnots", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "12"}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.874415435111086*^9, 3.8744154807025633`*^9}, {
   3.874415539724539*^9, 3.874415553433366*^9}, {3.874415586808317*^9, 
   3.874415615066745*^9}, {3.8744156461429987`*^9, 3.874415676578011*^9}, {
   3.87441573584855*^9, 3.874415754792142*^9}, {3.8744157891490307`*^9, 
   3.874415800971291*^9}, {3.8744158460355053`*^9, 3.8744158564256077`*^9}, {
   3.874415912900379*^9, 3.874415927136544*^9}, {3.874416039051857*^9, 
   3.874416039786994*^9}, {3.8744160837602158`*^9, 3.874416088750835*^9}, {
   3.874416168586135*^9, 3.874416192041844*^9}, {3.874423547402563*^9, 
   3.874423574446642*^9}, {3.8744241867700872`*^9, 3.874424188617942*^9}, {
   3.874424231055966*^9, 3.874424231651319*^9}, {3.874424486112262*^9, 
   3.874424488096579*^9}, {3.87442482444914*^9, 3.874424824779117*^9}, {
   3.874424857514822*^9, 3.8744248579673853`*^9}, {3.87442497072451*^9, 
   3.874424976068891*^9}, {3.874426955744089*^9, 3.874426958582638*^9}, 
   3.8745162488896523`*^9},ExpressionUUID->"3cf2d002-21cd-48f9-b3f0-\
9f7ef8186c78"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory","loading",
   "\"Loading precomputed data in \
\\!\\(\\*RowBox[{\\\"\\\\\\\"KnotTheory/12N.dts\\\\\\\"\\\"}]\\).\"",2,206,19,
   30004508454094615555,"Local","KnotTheory`KnotTheory"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.8744736590019817`*^9},
 CellLabel->
  "During evaluation of \
In[206]:=",ExpressionUUID->"57a65cbf-e286-4b0d-a1c4-ce7ea69bcca3"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.874415932027603*^9, 3.87441595872668*^9}, {
   3.874416027699678*^9, 3.874416058197769*^9}, 3.874416144012382*^9, 
   3.874416413978915*^9, {3.874423658383266*^9, 3.874423681696579*^9}, 
   3.874423717487414*^9, {3.874424223599399*^9, 3.874424268210923*^9}, 
   3.874424311935927*^9, 3.874424543650481*^9, 3.874424849216839*^9, 
   3.874424895742359*^9, 3.874426149403905*^9, 3.874432267350963*^9, 
   3.8744322984629993`*^9, 3.874432347542922*^9, 3.874483991070595*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"dfe6d2ba-5299-449a-aed9-494393bfce9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"fileall", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"QESPolynomial", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"AllLinks", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "11"}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8744236373978777`*^9, 3.874423639097583*^9}, {
   3.874423702832451*^9, 3.874423707375064*^9}, {3.874424153004489*^9, 
   3.874424153674097*^9}, {3.8744241902443333`*^9, 3.87442419265327*^9}, {
   3.8744242555134287`*^9, 3.874424255917399*^9}, {3.8744244907821693`*^9, 
   3.874424491266356*^9}, {3.874424827918597*^9, 3.874424828264906*^9}, {
   3.874424859665628*^9, 3.874424862037703*^9}, {3.8744249730070972`*^9, 
   3.874424977816575*^9}, {3.874426961070689*^9, 3.87442696489077*^9}, 
   3.8745162523536797`*^9},ExpressionUUID->"06b17a10-24da-4c14-878b-\
2d74a794f70f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"52.440491`", ",", 
   InterpretationBox[
    RowBox[{
     TagBox["OutputStream",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEBitmaps", "SquarePlusIconMedium"]], 
                ButtonFunction :> (Typeset`open$$ = True), Appearance -> None,
                 Evaluator -> Automatic, Method -> "Preemptive"], 
               Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0016806722689075631`], {
                 FaceForm[{
                   GrayLevel[0.93], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                  0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                  25.499999999999996`, 2.5}, {25.499999999999996`, 
                  1.3953100000000003`}, {24.604699999999998`, 
                  0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                  0.49999999999999994`}, {1.3953100000000003`, 
                  0.49999999999999994`}, {0.49999999999999994`, 
                  1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                  0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                  24.604699999999998`}, {1.3953100000000003`, 
                  25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                  25.499999999999996`}, {24.604699999999998`, 
                  25.499999999999996`}, {25.499999999999996`, 
                  24.604699999999998`}, {25.499999999999996`, 23.5}, {
                  25.499999999999996`, 2.5}}}]}, {
                 RGBColor[0.699951, 0.699951, 0.699951], 
                 Opacity[1.], 
                 JoinForm[{ElisionsDump`Miter, 10.}], 
                 
                 JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                  0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                  25.499999999999996`, 2.5}, {25.499999999999996`, 
                  1.3953100000000003`}, {24.604699999999998`, 
                  0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                  0.49999999999999994`}, {1.3953100000000003`, 
                  0.49999999999999994`}, {0.49999999999999994`, 
                  1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                  0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                  24.604699999999998`}, {1.3953100000000003`, 
                  25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                  25.499999999999996`}, {24.604699999999998`, 
                  25.499999999999996`}, {25.499999999999996`, 
                  24.604699999999998`}, {25.499999999999996`, 23.5}, {
                  25.499999999999996`, 2.5}}}]}, {
                 FaceForm[{
                   RGBColor[0.5, 0.5, 0.5], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                  3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                  1.0035199999999997`}, {2.5250000000000004`, 
                  1.0035199999999997`}, {1.6828099999999997`, 
                  1.0035199999999997`}, {0.9999999999999999, 
                  1.6863299999999997`}, {0.9999999999999999, 
                  2.5285199999999994`}, {0.9999999999999999, 
                  23.474999999999998`}, {0.9999999999999999, 
                  24.317199999999996`}, {1.6828099999999997`, 
                  24.999999999999996`}, {2.5250000000000004`, 
                  24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                  3.52539, 24.999999999999993`}, {5.523440000000001, 
                  22.421099999999996`}, {5.523440000000001, 13.0039}, {
                  5.523440000000001, 3.5867199999999992`}, {3.52539, 
                  1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                  17.740599999999997`, 16.8398}, {17.740599999999997`, 
                  14.856599999999998`}, {19.980900000000002`, 
                  12.947299999999997`}, {17.740599999999997`, 
                  10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                  22.4977, 12.9016}}}]}, {
                 FaceForm[{
                   RGBColor[
                   0.46093800000000007`, 0.46093800000000007`, 
                    0.46093800000000007`], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                  12.335499999999998`}, {8.747660000000002, 
                  11.880899999999999`}, {8.186329999999998, 
                  11.880899999999999`}, {7.624999999999999, 
                  11.880899999999999`}, {7.169920000000001, 
                  12.335499999999998`}, {7.169920000000001, 12.8969}, {
                  7.169920000000001, 13.458200000000003`}, {7.624999999999999,
                   13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002,
                   13.9133}, {9.202339999999998, 13.458200000000003`}, {
                  9.202339999999998, 12.8969}}}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{12.6227, 12.8969}, {12.6227, 
                  12.335499999999998`}, {12.167599999999998`, 
                  11.880899999999999`}, {11.606200000000001`, 
                  11.880899999999999`}, {11.0449, 11.880899999999999`}, {
                  10.589799999999999`, 12.335499999999998`}, {
                  10.589799999999999`, 12.8969}, {10.589799999999999`, 
                  13.458200000000003`}, {11.0449, 13.9133}, {
                  11.606200000000001`, 13.9133}, {12.167599999999998`, 
                  13.9133}, {12.6227, 13.458200000000003`}, {12.6227, 
                  12.8969}}}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{16.042600000000004`, 12.8969}, {
                  16.042600000000004`, 12.335499999999998`}, {
                  15.587499999999999`, 11.880899999999999`}, {
                  15.026199999999998`, 11.880899999999999`}, {
                  14.464799999999997`, 11.880899999999999`}, {
                  14.010199999999998`, 12.335499999999998`}, {
                  14.010199999999998`, 12.8969}, {14.010199999999998`, 
                  13.458200000000003`}, {14.464799999999997`, 13.9133}, {
                  15.026199999999998`, 13.9133}, {15.587499999999999`, 
                  13.9133}, {16.042600000000004`, 13.458200000000003`}, {
                  16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
               False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
               Directive[
                 Thickness[Tiny], 
                 GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
                 Dynamic[
                 3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])]}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    StyleBox[
                    PaneBox[
                    "\"StoringQESCalculations9.txt\"", ContentPadding -> 
                    False, FrameMargins -> 0, StripOnInput -> True, 
                    BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                    False], "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["3", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEBitmaps", "SquareMinusIconMedium"]], 
                ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, Evaluator -> Automatic, Method -> "Preemptive"], 
               Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0016806722689075631`], {
                 FaceForm[{
                   GrayLevel[0.93], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                  0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                  25.499999999999996`, 2.5}, {25.499999999999996`, 
                  1.3953100000000003`}, {24.604699999999998`, 
                  0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                  0.49999999999999994`}, {1.3953100000000003`, 
                  0.49999999999999994`}, {0.49999999999999994`, 
                  1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                  0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                  24.604699999999998`}, {1.3953100000000003`, 
                  25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                  25.499999999999996`}, {24.604699999999998`, 
                  25.499999999999996`}, {25.499999999999996`, 
                  24.604699999999998`}, {25.499999999999996`, 23.5}, {
                  25.499999999999996`, 2.5}}}]}, {
                 RGBColor[0.699951, 0.699951, 0.699951], 
                 Opacity[1.], 
                 JoinForm[{ElisionsDump`Miter, 10.}], 
                 
                 JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
                  0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                  25.499999999999996`, 2.5}, {25.499999999999996`, 
                  1.3953100000000003`}, {24.604699999999998`, 
                  0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                  0.49999999999999994`}, {1.3953100000000003`, 
                  0.49999999999999994`}, {0.49999999999999994`, 
                  1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                  0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                  24.604699999999998`}, {1.3953100000000003`, 
                  25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                  25.499999999999996`}, {24.604699999999998`, 
                  25.499999999999996`}, {25.499999999999996`, 
                  24.604699999999998`}, {25.499999999999996`, 23.5}, {
                  25.499999999999996`, 2.5}}}]}, {
                 FaceForm[{
                   RGBColor[0.5, 0.5, 0.5], 
                   Opacity[1.]}], 
                 FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
                  3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                  1.0035199999999997`}, {2.5250000000000004`, 
                  1.0035199999999997`}, {1.6828099999999997`, 
                  1.0035199999999997`}, {0.9999999999999999, 
                  1.6863299999999997`}, {0.9999999999999999, 
                  2.5285199999999994`}, {0.9999999999999999, 
                  23.474999999999998`}, {0.9999999999999999, 
                  24.317199999999996`}, {1.6828099999999997`, 
                  24.999999999999996`}, {2.5250000000000004`, 
                  24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                  3.52539, 24.999999999999993`}, {5.523440000000001, 
                  22.421099999999996`}, {5.523440000000001, 13.0039}, {
                  5.523440000000001, 3.5867199999999992`}, {3.52539, 
                  1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                  17.740599999999997`, 16.8398}, {17.740599999999997`, 
                  14.856599999999998`}, {19.980900000000002`, 
                  12.947299999999997`}, {17.740599999999997`, 
                  10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                  22.4977, 12.9016}}}]}, {
                 FaceForm[{
                   RGBColor[
                   0.46093800000000007`, 0.46093800000000007`, 
                    0.46093800000000007`], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                  12.335499999999998`}, {8.747660000000002, 
                  11.880899999999999`}, {8.186329999999998, 
                  11.880899999999999`}, {7.624999999999999, 
                  11.880899999999999`}, {7.169920000000001, 
                  12.335499999999998`}, {7.169920000000001, 12.8969}, {
                  7.169920000000001, 13.458200000000003`}, {7.624999999999999,
                   13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002,
                   13.9133}, {9.202339999999998, 13.458200000000003`}, {
                  9.202339999999998, 12.8969}}}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{12.6227, 12.8969}, {12.6227, 
                  12.335499999999998`}, {12.167599999999998`, 
                  11.880899999999999`}, {11.606200000000001`, 
                  11.880899999999999`}, {11.0449, 11.880899999999999`}, {
                  10.589799999999999`, 12.335499999999998`}, {
                  10.589799999999999`, 12.8969}, {10.589799999999999`, 
                  13.458200000000003`}, {11.0449, 13.9133}, {
                  11.606200000000001`, 13.9133}, {12.167599999999998`, 
                  13.9133}, {12.6227, 13.458200000000003`}, {12.6227, 
                  12.8969}}}], 
                 
                 FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                  3}}}, {{{16.042600000000004`, 12.8969}, {
                  16.042600000000004`, 12.335499999999998`}, {
                  15.587499999999999`, 11.880899999999999`}, {
                  15.026199999999998`, 11.880899999999999`}, {
                  14.464799999999997`, 11.880899999999999`}, {
                  14.010199999999998`, 12.335499999999998`}, {
                  14.010199999999998`, 12.8969}, {14.010199999999998`, 
                  13.458200000000003`}, {14.464799999999997`, 13.9133}, {
                  15.026199999999998`, 13.9133}, {15.587499999999999`, 
                  13.9133}, {16.042600000000004`, 13.458200000000003`}, {
                  16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
               False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
               Directive[
                 Thickness[Tiny], 
                 GrayLevel[0.7]], FrameTicks -> None, ImageSize -> {Automatic, 
                 Dynamic[
                 3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])]}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    PaneBox[
                    "\"StoringQESCalculations9.txt\"", 
                    ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 0, 
                    StripOnInput -> True], "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["3", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["False", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    DynamicBox[
                    ToBoxes[Options[
                    OutputStream["StoringQESCalculations9.txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["Automatic", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["InputForm", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\[Infinity]", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["Automatic", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    OutputStream["StoringQESCalculations9.txt", 3],
    Editable->False,
    SelectWithContents->True,
    Selectable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.874423667853382*^9, {3.874424150761773*^9, 3.874424157993964*^9}, 
   3.874424244727022*^9, 3.874424281665123*^9, 3.8744243250996847`*^9, 
   3.8744247345191174`*^9, 3.874424948238847*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"760aa72a-a497-4000-a706-ecbdb38cc05a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Close", "[", "fileall", "]"}]], "Input",
 CellChangeTimes->{{3.874416052213673*^9, 3.874416054186401*^9}, {
  3.874424979494005*^9, 3.8744249796398067`*^9}, {3.874426966510332*^9, 
  3.874426967163199*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"4e3aa688-2a10-4f82-b58d-fcaf56d10eb7"],

Cell[BoxData[
 TemplateBox[{
  "Close","stream",
   "\"\\!\\(\\*RowBox[{\\\"$Failed\\\"}]\\) is not a string, SocketObject, \
InputStream[ ], or OutputStream[ ].\"",2,198,13,30004508454094615555,"Local"},
  
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.874432310841949*^9},
 CellLabel->
  "During evaluation of \
In[198]:=",ExpressionUUID->"df867968-9323-4d7f-9144-9df149051166"],

Cell[BoxData[
 RowBox[{"Close", "[", "$Failed", "]"}]], "Output",
 CellChangeTimes->{{3.8744160545035887`*^9, 3.874416075671412*^9}, 
   3.87441647689139*^9, 3.874417271274385*^9, 3.874417323891083*^9, 
   3.8744183685028143`*^9, 3.87442418331481*^9, 3.8744242282961283`*^9, 
   3.8744242982434883`*^9, 3.874424493806357*^9, 3.874424734581852*^9, 
   3.874424819808531*^9, 3.874424851984343*^9, 3.874424948306398*^9, 
   3.874432310851324*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"5187771b-b485-407a-9c19-801785ac3907"]
}, Open  ]]
},
WindowSize->{993, 812},
WindowMargins->{{Automatic, 282}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1363, 24, 115, "Input",ExpressionUUID->"21b5c12c-6765-4ce3-b176-a23cd0e7a91f"],
Cell[CellGroupData[{
Cell[1946, 48, 532, 11, 30, "Input",ExpressionUUID->"4f82bff1-a8a3-4263-b824-1e6bf65d4284"],
Cell[2481, 61, 19805, 362, 62, "Output",ExpressionUUID->"6de56823-0776-4b3b-8c64-bd8e467a6611"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22323, 428, 1481, 27, 30, "Input",ExpressionUUID->"da6bb977-1f09-47c3-8620-ce9b9d9c896a"],
Cell[23807, 457, 19791, 362, 62, "Output",ExpressionUUID->"bfcdf8d0-827d-4810-930a-560f95fffe78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43635, 824, 1034, 21, 30, "Input",ExpressionUUID->"afe033ac-c2a6-41c4-9e3e-4a85c4d87f91"],
Cell[44672, 847, 407, 10, 24, "Message",ExpressionUUID->"4633957b-6a22-4f55-872a-7b9932d16073"],
Cell[45082, 859, 19386, 357, 62, "Output",ExpressionUUID->"eedfeab2-4b36-4f99-bfa0-b7ac94e4679d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64505, 1221, 210, 4, 30, "Input",ExpressionUUID->"a8cdf5f6-ce19-42f0-8391-79ce94d7034e"],
Cell[64718, 1227, 783, 11, 34, "Output",ExpressionUUID->"bb70136b-03bb-4e1f-8652-30aa4f4cb9c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65538, 1243, 483, 10, 30, "Input",ExpressionUUID->"057e7d24-4586-46e4-bf09-79f5d4872725"],
Cell[66024, 1255, 19731, 361, 62, "Output",ExpressionUUID->"bd562189-6b80-4c6e-b6e9-d6f2e0fc4706"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85792, 1621, 1432, 26, 30, "Input",ExpressionUUID->"153823fc-970a-4785-a13a-56345bb3d354"],
Cell[87227, 1649, 878, 13, 34, "Output",ExpressionUUID->"7279528e-dde0-41af-a07e-f327cc8b6e20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88142, 1667, 984, 20, 30, "Input",ExpressionUUID->"c76a81e3-f04a-4d3d-a5a9-3b103988d7dc"],
Cell[89129, 1689, 19364, 357, 62, "Output",ExpressionUUID->"651ce551-d83a-48e3-8b5b-3833969d89c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108530, 2051, 210, 4, 30, "Input",ExpressionUUID->"f0a3ca18-4c4c-4cc0-91dd-c37a5a64a662"],
Cell[108743, 2057, 711, 10, 34, "Output",ExpressionUUID->"59872743-97cb-4db0-ad5e-83b481e4d313"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109491, 2072, 393, 9, 30, "Input",ExpressionUUID->"c148c359-9d79-425c-a590-a5f4295d95e4"],
Cell[109887, 2083, 463, 10, 24, "Message",ExpressionUUID->"0470ffa2-52ba-484f-a4b4-9eb398b5d9ca"],
Cell[110353, 2095, 381, 9, 24, "Message",ExpressionUUID->"b6b13c99-0473-4ad1-b309-d2fb09e09973"],
Cell[110737, 2106, 592, 9, 34, "Output",ExpressionUUID->"66b73c80-0783-4a5b-b00b-54940ac36be6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111366, 2120, 781, 20, 30, "Input",ExpressionUUID->"28204049-cfa6-4179-be62-f4068fd65b49"],
Cell[112150, 2142, 567, 9, 34, "Output",ExpressionUUID->"c8d6a25f-f5c2-42d1-97cd-991d4f4efc71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112754, 2156, 888, 19, 30, "Input",ExpressionUUID->"eb29e902-8457-4ebb-b6ca-7415e797e097"],
Cell[113645, 2177, 20031, 361, 62, "Output",ExpressionUUID->"b1c8a3b9-ea2c-4155-8c8f-835c70c59d8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133713, 2543, 358, 6, 30, "Input",ExpressionUUID->"f6b22ebc-a853-4c59-a403-1035ed4a2a1d"],
Cell[134074, 2551, 418, 10, 24, "Message",ExpressionUUID->"c7cabd91-fd64-4919-8522-fa7b6f68462a"],
Cell[134495, 2563, 600, 10, 34, "Output",ExpressionUUID->"fd84e539-3baa-449d-aa7b-f9a7117c5bd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135132, 2578, 443, 9, 30, "Input",ExpressionUUID->"2765ad2d-b385-4381-8fb4-631cc473ed63"],
Cell[135578, 2589, 19521, 360, 62, "Output",ExpressionUUID->"fbe9f874-9f28-4cd4-b5e5-dfb5b2a3545f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155136, 2954, 1362, 25, 30, "Input",ExpressionUUID->"3cf2d002-21cd-48f9-b3f0-9f7ef8186c78"],
Cell[156501, 2981, 419, 10, 24, "Message",ExpressionUUID->"57a65cbf-e286-4b0d-a1c4-ce7ea69bcca3"],
Cell[156923, 2993, 611, 9, 34, "Output",ExpressionUUID->"dfe6d2ba-5299-449a-aed9-494393bfce9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157571, 3007, 919, 19, 30, "Input",ExpressionUUID->"06b17a10-24da-4c14-878b-2d74a794f70f"],
Cell[158493, 3028, 20003, 361, 62, "Output",ExpressionUUID->"760aa72a-a497-4000-a706-ecbdb38cc05a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178533, 3394, 313, 6, 30, "Input",ExpressionUUID->"4e3aa688-2a10-4f82-b58d-fcaf56d10eb7"],
Cell[178849, 3402, 396, 10, 24, "Message",ExpressionUUID->"df867968-9323-4d7f-9144-9df149051166"],
Cell[179248, 3414, 526, 9, 34, "Output",ExpressionUUID->"5187771b-b485-407a-9c19-801785ac3907"]
}, Open  ]]
}
]
*)



==> arxiv-code/clean-determinants-of-inner-products.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95343,       2617]
NotebookOptionsPosition[     87975,       2508]
NotebookOutlinePosition[     88344,       2524]
CellTagsIndexPosition[     88301,       2521]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ip", "[", "n_Integer", "]"}], ":=", 
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
      RowBox[{
       RowBox[{"ToString", "[", "n", "]"}], "<>", 
       "\"\<-box-innerproducts.m\>\""}]}], "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.694779942678464*^9, 3.6947799563262*^9}, {
  3.891554019286395*^9, 3.8915540218674173`*^9}, {3.8915541010250473`*^9, 
  3.891554132648674*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1a0529cf-940c-4bbe-be9c-e137dead72b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{"ip", "[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.694779616672389*^9, 3.694779675912875*^9}, {
  3.694779945884254*^9, 3.694779960470399*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"65e50609-a751-42a7-a1e9-943d98b15cb5"],

Cell[BoxData["d"], "Output",
 CellChangeTimes->{{3.694779666539007*^9, 3.694779676428246*^9}, 
   3.694779960801635*^9, 3.694781908110483*^9, 3.696895393788309*^9, 
   3.698049405514192*^9, 3.698090585087997*^9, 3.8915542764955587`*^9, 
   3.891554336581121*^9, 3.891609326423337*^9, 3.891609445459584*^9, 
   3.8916101616084423`*^9, 3.8916106768934526`*^9, 3.8916107210171432`*^9, 
   3.891610752622303*^9, 3.891611084227227*^9, {3.8916111474814367`*^9, 
   3.891611189957686*^9}, 3.891612309836725*^9, 3.8916126589358463`*^9, 
   3.891612709201706*^9, 3.891612905288838*^9, 3.891612950013545*^9, {
   3.891613115051203*^9, 3.8916131237209263`*^9}, 3.891613233730872*^9, 
   3.891614236035296*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"ea2264e9-70de-4854-9a82-7c21f3d535a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{"ip", "[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8916122981532583`*^9, 3.891612300798538*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"75006cf3-1424-40a5-adbe-89ffd752b684"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["d", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["v", "6"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "16"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["v", "10"]}], "-", 
         SuperscriptBox["v", "14"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "16"]}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "16"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "18"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "20"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "22"]}], "-", 
         RowBox[{"3", " ", "d", " ", 
          SuperscriptBox["v", "22"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "24"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["v", "24"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "24"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "26"]}], "-", 
         SuperscriptBox["v", "28"], "-", 
         RowBox[{"5", " ", "d", " ", 
          SuperscriptBox["v", "28"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "28"]}], "-", 
         SuperscriptBox["v", "30"], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "30"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "32"]}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "32"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "32"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "32"]}], "+", 
         SuperscriptBox["v", "34"], "-", 
         RowBox[{"5", " ", "d", " ", 
          SuperscriptBox["v", "34"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "34"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "34"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "36"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "36"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "36"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "36"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "38"]}], "-", 
         RowBox[{"5", " ", "d", " ", 
          SuperscriptBox["v", "38"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "38"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "38"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "40"]}], "-", 
         RowBox[{"5", " ", "d", " ", 
          SuperscriptBox["v", "40"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "40"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "40"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["v", "42"]}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "42"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "44"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "44"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "44"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "44"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "4"], " ", 
          SuperscriptBox["v", "44"]}], "-", 
         SuperscriptBox["v", "46"], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "46"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "48"]}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "48"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "48"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "48"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "4"], " ", 
          SuperscriptBox["v", "48"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "50"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["v", "50"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "50"]}], "-", 
         SuperscriptBox["v", "52"], "-", 
         RowBox[{"3", " ", "d", " ", 
          SuperscriptBox["v", "52"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "52"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "52"]}], "-", 
         SuperscriptBox["v", "54"], "-", 
         RowBox[{"7", " ", "d", " ", 
          SuperscriptBox["v", "54"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "54"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "54"]}], "-", 
         SuperscriptBox["v", "56"], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "56"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "56"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "56"]}], "+", 
         SuperscriptBox["v", "58"], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["v", "58"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "58"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "58"]}], "+", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "60"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "60"]}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "62"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "62"]}], "-", 
         SuperscriptBox["v", "64"], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "64"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "64"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "64"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "66"]}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "66"]}], "-", 
         SuperscriptBox["v", "68"], "-", 
         RowBox[{"3", " ", "d", " ", 
          SuperscriptBox["v", "68"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "68"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "70"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "70"]}], "-", 
         SuperscriptBox["v", "72"], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "72"]}], "+", 
         SuperscriptBox["v", "74"], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "74"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "74"]}], "-", 
         SuperscriptBox["v", "76"], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "76"]}], "+", 
         SuperscriptBox["v", "78"], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "80"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "16"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["v", "4"]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["v", "40"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "42"]}], "-", 
            SuperscriptBox["v", "44"], "-", 
            SuperscriptBox["v", "46"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "-", 
            SuperscriptBox["v", "50"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["v", "10"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "10"]}], "+", 
            SuperscriptBox["v", "18"], "+", 
            SuperscriptBox["v", "20"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "d"}], " ", 
             SuperscriptBox["v", "22"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "24"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "26"]}], "+", 
            SuperscriptBox["v", "40"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "40"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "42"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["v", "42"]}], "+", 
            SuperscriptBox["v", "44"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "44"]}], "+", 
            SuperscriptBox["v", "46"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "+", 
            SuperscriptBox["v", "50"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["v", "22"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "24"]}], "+", 
            SuperscriptBox["v", "26"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "46"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "48"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "50"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "2"]}], "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "d"}], " ", 
             SuperscriptBox["v", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "8"]}], "+", 
               SuperscriptBox["v", "16"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "12"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "8"]}], "+", 
               SuperscriptBox["v", "16"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "16"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "d"}], " ", 
             SuperscriptBox["v", "22"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "24"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "26"]}], "+", 
            SuperscriptBox["v", "40"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "40"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "42"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["v", "42"]}], "+", 
            SuperscriptBox["v", "44"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "44"]}], "+", 
            SuperscriptBox["v", "46"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "+", 
            SuperscriptBox["v", "50"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             SuperscriptBox["v", "12"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "16"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "22"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "24"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "24"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "26"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "28"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "30"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "32"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "32"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "34"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "36"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["v", "36"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "38"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "40"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "44"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "44"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "46"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "48"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "50"]}], "-", 
            SuperscriptBox["v", "52"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "54"]}], "-", 
            SuperscriptBox["v", "56"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "56"]}], "-", 
            SuperscriptBox["v", "58"], "-", 
            SuperscriptBox["v", "62"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["v", "10"]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "2"]}], "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", 
               SuperscriptBox["v", "24"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["v", "34"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "2"]}], "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "24"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "12"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v", "4"], "-", 
               SuperscriptBox["v", "10"], "-", 
               SuperscriptBox["v", "12"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "14"]}], "-", 
               SuperscriptBox["v", "16"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "16"]}], "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "20"]}], "+", 
               SuperscriptBox["v", "22"], "-", 
               RowBox[{"2", " ", "d", " ", 
                SuperscriptBox["v", "24"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "24"]}], "+", 
               SuperscriptBox["v", "26"], "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "28"]}], "-", 
               SuperscriptBox["v", "32"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "32"]}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "34"]}], "-", 
               SuperscriptBox["v", "36"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "36"]}], "-", 
               SuperscriptBox["v", "38"], "+", 
               SuperscriptBox["v", "44"], "+", 
               SuperscriptBox["v", "48"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         SuperscriptBox["v", "18"], "+", 
         SuperscriptBox["v", "20"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["v", "22"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "24"]}], "+", 
            SuperscriptBox["v", "26"], "+", 
            SuperscriptBox["v", "28"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "28"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "30"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["v", "30"]}], "+", 
            SuperscriptBox["v", "32"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "32"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "46"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "48"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "50"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["v", "12"]}], "-", 
            SuperscriptBox["v", "16"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "16"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "18"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "20"]}], "+", 
            SuperscriptBox["v", "22"], "+", 
            SuperscriptBox["v", "24"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "24"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "26"]}], "+", 
            SuperscriptBox["v", "28"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "28"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "32"]}], "+", 
            RowBox[{"3", " ", "d", " ", 
             SuperscriptBox["v", "36"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "36"]}], "-", 
            SuperscriptBox["v", "40"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "40"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "42"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "44"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "46"]}], "+", 
            SuperscriptBox["v", "48"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "+", 
            SuperscriptBox["v", "50"], "-", 
            SuperscriptBox["v", "56"], "-", 
            SuperscriptBox["v", "60"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["v", "10"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "10"]}], "+", 
            SuperscriptBox["v", "18"], "+", 
            SuperscriptBox["v", "20"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["v", "10"]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "2"]}], "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", 
               SuperscriptBox["v", "24"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["v", "34"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "2"]}], "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "24"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "12"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v", "4"], "-", 
               SuperscriptBox["v", "10"], "-", 
               SuperscriptBox["v", "12"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "14"]}], "-", 
               SuperscriptBox["v", "16"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "16"]}], "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "20"]}], "+", 
               SuperscriptBox["v", "22"], "-", 
               RowBox[{"2", " ", "d", " ", 
                SuperscriptBox["v", "24"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "24"]}], "+", 
               SuperscriptBox["v", "26"], "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "28"]}], "-", 
               SuperscriptBox["v", "32"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "32"]}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "34"]}], "-", 
               SuperscriptBox["v", "36"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "36"]}], "-", 
               SuperscriptBox["v", "38"], "+", 
               SuperscriptBox["v", "44"], "+", 
               SuperscriptBox["v", "48"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["v", "40"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       SuperscriptBox["v", "16"]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.891612309903679*^9, 3.891612659009534*^9, 3.891612709289893*^9, 
   3.8916129053468246`*^9, 3.891612950069742*^9, {3.8916131150952597`*^9, 
   3.891613123786153*^9}, 3.89161323380305*^9, 3.891614236107152*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"aab537b7-05ab-445c-99c9-28ea87d9aa29"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{
   "$Path", ",", 
    "\"\<~/GitRepositories/Exceptional/arxiv-version/arxiv-code/\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.891611078885779*^9, 3.8916110793996572`*^9}, {
  3.8916111634926147`*^9, 3.891611166566495*^9}, {3.891612690003117*^9, 
  3.8916126939559803`*^9}, {3.891612831190022*^9, 3.891612833144095*^9}, {
  3.891612937884956*^9, 3.891612957102152*^9}, {3.891613216497036*^9, 
  3.891613218712002*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ea51595d-d620-4a27-bfcb-6347e5572559"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
    "$Path", ",", 
     "\"\<~/Documents/toolkit/algebra-spiders/src/main/mathematica/\>\""}], 
    "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.891612826514275*^9, 3.8916128288180637`*^9}, {
  3.891612931051672*^9, 3.891612933360923*^9}, {3.8916132211325407`*^9, 
  3.891613223389888*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"66d10502-1651-4494-8cb6-40030eae59e9"],

Cell[BoxData[
 RowBox[{"<<", "GuessingPolynomials`"}]], "Input",
 CellChangeTimes->{{3.694779921821288*^9, 3.6947799255577106`*^9}, {
  3.891610313615389*^9, 3.8916103147211514`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"ce54ab31-3e61-4b39-b91f-bfde61463943"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"brace", "[", "l_", "]"}], ":=", 
  RowBox[{"brace", "[", 
   RowBox[{"0", ",", "l"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"brace", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "+", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bracket", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "-", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.646523809058119*^9, 3.6465238846634073`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"568211f4-1ce7-4eb1-9f98-d8e39ec97fd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dw", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"brace", "[", "2", "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", "5"}], "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "6"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", "0"}], "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646796728250423*^9, 3.646796736788974*^9}, {
  3.648946767927742*^9, 3.648946774456189*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"981c452c-663b-48f8-a47d-f1149b6a952e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ipw", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ipw", "[", "n", "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"ip", "[", "n", "]"}], "/.", 
     RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.698050099953998*^9, 3.698050110833138*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"91e72835-1853-4b1e-9388-97a2924b1a6d"],

Cell[BoxData[
 RowBox[{"Clear", "[", "det", "]"}]], "Input",
 CellChangeTimes->{{3.891611466522732*^9, 3.891611466798066*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5168dc21-b44c-4e7e-91cb-2dc2f9951ee2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"det", "[", "n_Integer", "]"}], ":=", 
  RowBox[{
   RowBox[{"det", "[", "n", "]"}], "=", 
   RowBox[{"GuessingPolynomials`Private`onDiskParallelDeterminant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ip", "[", "n", "]"}], "/.", 
      RowBox[{"d", "\[Rule]", "dw"}]}], ",", 
     RowBox[{"\"\<det-\>\"", "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6947801200301*^9, 3.694780136303617*^9}, {
   3.698049656576521*^9, 3.698049661703529*^9}, 3.698049723875765*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"43dddb96-8d81-4c8d-980d-f49f3806cec1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"det", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.891611474028234*^9, 3.891611474836803*^9}, {
  3.891612321651971*^9, 3.8916123217190742`*^9}, {3.891612428835045*^9, 
  3.891612428959041*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"d06a5f93-2bcf-492f-865b-27bebe736bd3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:16\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["Thu 27 Apr 2023 15:57:16", " row reducing at row ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.89161423644668*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"16f51ee3-7f4f-4edf-af05-4e0afe08b6d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:19\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "2"}],
  SequenceForm["Thu 27 Apr 2023 15:57:19", " row reducing at row ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614239695615*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"fdc76e3a-1a63-40da-9f28-7aedd46a94f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:19\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["Thu 27 Apr 2023 15:57:19", " row reducing at row ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614239699855*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"575cb2e6-2461-4714-ab63-f3af6fbb2d20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:19\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm["Thu 27 Apr 2023 15:57:19", " row reducing at row ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.8916142397402687`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"5c04bf70-ec84-4390-b1e2-ff85d60a9c57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:19\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "5"}],
  SequenceForm["Thu 27 Apr 2023 15:57:19", " row reducing at row ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614239806692*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"c1f71847-b390-4ac7-995e-fa6e230b003b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"], "+", 
       SuperscriptBox["v", "6"], "+", 
       SuperscriptBox["v", "8"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "12"], "-", 
       SuperscriptBox["w", "2"]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["w", "2"]}]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["v", "8"]}], "-", 
       SuperscriptBox["v", "10"], "+", 
       SuperscriptBox["w", "2"], "+", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["v", "14"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["v", "16"], " ", 
        SuperscriptBox["w", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["w", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["w", "4"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "10"]}], "+", 
      SuperscriptBox["v", "12"], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      SuperscriptBox["w", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "8"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["v", "96"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox["w", "2"]}], ")"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["w", "2"]}], ")"}], "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "6"], "+", 
      SuperscriptBox["w", "2"], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "4"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.891611478410722*^9, 3.891611494400024*^9}, {
   3.891612310123899*^9, 3.891612322388221*^9}, 3.891612429330063*^9, 
   3.89161265915729*^9, 3.891612713285458*^9, 3.891612905535433*^9, 
   3.891612950420478*^9, {3.891613115314548*^9, 3.891613124104052*^9}, 
   3.8916132341547213`*^9, 3.8916142398082323`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"abde3c23-c72a-4293-adf7-f5ec66f5c542"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"det", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.89161296200488*^9, 3.891612962891775*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"a82c20e6-0713-4c2e-b3c8-ac02eb5e2163"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:20\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["Thu 27 Apr 2023 15:57:20", " row reducing at row ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8916142401661997`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"d13f13ed-5b96-47ae-a166-bab5ad8232e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:20\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["Thu 27 Apr 2023 15:57:20", " row reducing at row ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614240185741*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"be938888-3914-4290-8556-85db18d7dcd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:20\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "2"}],
  SequenceForm["Thu 27 Apr 2023 15:57:20", " row reducing at row ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614240320389*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c9628ef9-0b57-4f14-8597-1005e88be5d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:20\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["Thu 27 Apr 2023 15:57:20", " row reducing at row ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614240389798*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"b6084bb1-455d-4629-be7a-28f0ba301881"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:20\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm["Thu 27 Apr 2023 15:57:20", " row reducing at row ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614240518889*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"49877697-8fb4-4f4c-b8a6-4b4c0dc05f6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:20\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "5"}],
  SequenceForm["Thu 27 Apr 2023 15:57:20", " row reducing at row ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614241000114*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8529148e-0632-47f2-9ef4-80df85b5558c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:21\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "6"}],
  SequenceForm["Thu 27 Apr 2023 15:57:21", " row reducing at row ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614241833995*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"ad19fde0-6ea5-4ea4-a054-35cfff576507"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:24\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "7"}],
  SequenceForm["Thu 27 Apr 2023 15:57:24", " row reducing at row ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614244262368*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"0ab153ef-8a7d-4c20-8cc7-4abe099ca6a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:32\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "8"}],
  SequenceForm["Thu 27 Apr 2023 15:57:32", " row reducing at row ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614252209188*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"57b93daa-ca91-4cc3-b994-ef109d4d84c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:36\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "9"}],
  SequenceForm["Thu 27 Apr 2023 15:57:36", " row reducing at row ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614256272091*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"6e79b65a-caee-4346-bd5d-19b1be6fc0ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:38\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "10"}],
  SequenceForm["Thu 27 Apr 2023 15:57:38", " row reducing at row ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614258082076*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2beec247-ba52-4fe0-bea8-8cb8888b4097"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:38\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "11"}],
  SequenceForm["Thu 27 Apr 2023 15:57:38", " row reducing at row ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.8916142588656597`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"7a100915-bf8b-4702-b7c1-55d850c528ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:39\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "12"}],
  SequenceForm["Thu 27 Apr 2023 15:57:39", " row reducing at row ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.8916142592958927`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"7fd1932e-8829-4136-93c9-20c45f9baa95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:39\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "13"}],
  SequenceForm["Thu 27 Apr 2023 15:57:39", " row reducing at row ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614259548655*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8ef7644e-fc5d-4d50-8bde-5b08d6f12ab3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:39\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "14"}],
  SequenceForm["Thu 27 Apr 2023 15:57:39", " row reducing at row ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.8916142597611427`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"ad6d7e7a-867a-4ba2-a0ac-32074186b2f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:39\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "15"}],
  SequenceForm["Thu 27 Apr 2023 15:57:39", " row reducing at row ", 15],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614259841517*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c080143c-ff21-40cd-b49b-9ea7fbd5a40c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thu 27 Apr 2023 15:57:39\"\>", 
   "\[InvisibleSpace]", "\<\" row reducing at row \"\>", "\[InvisibleSpace]", 
   "16"}],
  SequenceForm["Thu 27 Apr 2023 15:57:39", " row reducing at row ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{3.891614259888896*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"62d6ec7a-0047-4025-afd2-93e27b49bca3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "20"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "4"], "+", 
         SuperscriptBox["v", "6"], "+", 
         SuperscriptBox["v", "8"]}], ")"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "12"], "-", 
         SuperscriptBox["w", "2"]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["v", "10"], " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["w", "2"], "+", 
         RowBox[{
          SuperscriptBox["v", "14"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["v", "6"], " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "6"], "+", 
        SuperscriptBox["w", "4"], "+", 
        RowBox[{
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "8"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "8"], "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "10"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         SuperscriptBox["w", "4"], "+", 
         RowBox[{
          SuperscriptBox["v", "6"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "12"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "8"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "8"]}]}], ")"}], "6"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "314"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "12"], " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox["w", "2"]}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "6"], "+", 
         SuperscriptBox["w", "2"], "+", 
         RowBox[{
          SuperscriptBox["v", "10"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "12"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.891612984633667*^9, {3.891613115405116*^9, 3.891613124182849*^9}, 
   3.891613234233979*^9, 3.891614260244009*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f4ceacca-8469-4d42-85c9-7a711fa9094d"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Zeta]\[Zeta]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]\[Zeta]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Zeta]\[Zeta]", "[", "n", "]"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{"Cyclotomic", "[", 
          RowBox[{"n", ",", "#"}], "]"}], "]"}], "&"}]}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", "=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "m", "}"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"p", "[", "m", "]"}], ",", "m"}], "]"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{"p", ",", "d"}], "]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"d", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.559513223258071*^9, 3.5595132326436863`*^9}, {
  3.559515807400446*^9, 3.559515812406694*^9}, {3.559516359567793*^9, 
  3.559516375742578*^9}, {3.559516452342175*^9, 3.559516572539567*^9}, {
  3.698090471831696*^9, 3.698090474634676*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d167ad5f-d6c0-474d-8569-be03dac7f481"],

Cell[BoxData[
 RowBox[{"\[Zeta]", "/:", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Zeta]", "[", "n_", "]"}], "k_"], "/;", 
   RowBox[{"k", "\[GreaterEqual]", 
    RowBox[{"EulerPhi", "[", "n", "]"}]}]}], ":=", 
  RowBox[{"(", 
   RowBox[{"\[Zeta]", "/:", 
    SuperscriptBox[
     RowBox[{"\[Zeta]", "[", "n", "]"}], "k"], "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "z", "}"}], ",", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Cyclotomic", "[", 
               RowBox[{"n", ",", "z"}], "]"}]}], "+", 
             SuperscriptBox["z", 
              RowBox[{"EulerPhi", "[", "n", "]"}]]}], ")"}], 
           SuperscriptBox["z", 
            RowBox[{"k", "-", 
             RowBox[{"EulerPhi", "[", "n", "]"}]}]]}], "]"}], "/.", 
         RowBox[{"z", "\[Rule]", 
          RowBox[{"\[Zeta]", "[", "n", "]"}]}]}]}], "]"}], ",", 
      RowBox[{"\[Zeta]", "[", "n", "]"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6980904770910473`*^9, 3.6980905790216*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"82b6c61d-04ac-4274-b2f3-82175940eb03"],

Cell[CellGroupData[{

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"\[Zeta]", "[", "20", "]"}], "10"]], "Input",
 CellChangeTimes->{{3.698090586737051*^9, 3.6980905887021027`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"4a12ccd3-4798-49a9-8708-f897188a87c4"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.698090589189399*^9, 3.891554276890522*^9, 
  3.891554337061131*^9, 3.891609446159444*^9, 3.89161402040418*^9, 
  3.8916142603212757`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"6955cba9-8557-4e88-9cd1-1c348ca53a6f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "places", "]"}]], "Input",
 CellChangeTimes->{{3.6980511189361677`*^9, 3.698051120979231*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"301e4b9e-f514-411a-8f4d-9ad2f8eb102e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"places", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "4", "]"}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "5", "]"}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "8", "]"}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "10", "]"}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "12", "]"}]}]}], "}"}], "~", "Join", "~", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox["v", "k"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", 
           RowBox[{"-", "3"}], ",", "4", ",", "6"}], "}"}]}], "}"}]}], "]"}], 
     "]"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "3", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"-", "1"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "6", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"-", "1"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "3", "]"}], 
        SuperscriptBox["v", "2"]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "6", "]"}], 
        SuperscriptBox["v", "2"]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69805050036584*^9, 3.698050600176279*^9}, {
   3.698050729697555*^9, 3.6980507312711163`*^9}, {3.698050772430285*^9, 
   3.698050843073901*^9}, {3.6980509258917637`*^9, 3.698050955355239*^9}, {
   3.6980510544855127`*^9, 3.6980511414158163`*^9}, 3.698051277075526*^9, 
   3.698051450147325*^9, 3.698052099669973*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"f24393f8-501d-4946-bd01-9bf027ca52d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"places", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Zeta]", "[", "8", "]"}], " ", 
       SuperscriptBox["v", 
        RowBox[{"3", "/", "2"}]]}]}], ",", 
     RowBox[{"v", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Zeta]", "[", "4", "]"}], " ", 
       SuperscriptBox["w", 
        RowBox[{"-", "2"}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698051099680094*^9, 3.698051102988709*^9}, {
  3.6980514978110237`*^9, 3.698051519169627*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"5b924236-474b-4e78-b3ec-23d6f9a0d8fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"places", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox["v", "k"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "2"}], ",", "3", ",", "5"}], "}"}]}], "}"}]}], "]"}], 
     "]"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "4", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"-", "1"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "4", "]"}], 
        SuperscriptBox["v", "2"]}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       SuperscriptBox["w", 
        RowBox[{"-", "5"}]]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"-", 
        SuperscriptBox["w", 
         RowBox[{"-", "5"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "5", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"6", "/", "5"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "10", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"6", "/", "5"}]]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698051533411788*^9, 3.698051569928322*^9}, {
   3.6980516427158937`*^9, 3.698051728720235*^9}, 3.6980906021229687`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"c432ebd1-1ca3-44b2-8df9-25498d6618a3"],

Cell[BoxData[
 RowBox[{"Clear", "[", "dimensionDrop", "]"}]], "Input",
 CellChangeTimes->{{3.698051315815884*^9, 3.698051320104879*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e7131d41-216f-4127-ac0f-7af5ec7bc46d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimensionDrop", "[", 
   RowBox[{"n_", ",", "rule_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dimensionDrop", "[", 
    RowBox[{"n", ",", "rule"}], "]"}], "=", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Together", "[", 
      RowBox[{"RootReduce", "[", 
       RowBox[{
        RowBox[{"Diagonal", "[", 
         RowBox[{"rowReduce", "[", 
          RowBox[{"n", ",", "rule"}], "]"}], "]"}], "/.", 
        RowBox[{"\[Zeta]", "\[Rule]", "\[Zeta]\[Zeta]"}]}], "]"}], "]"}], ",",
      "0"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.698050665374625*^9, 3.698050680456748*^9}, {
  3.698050738246928*^9, 3.6980507415993843`*^9}, {3.6980906116491127`*^9, 
  3.698090627090918*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"26a91ee1-b7d3-4a70-b031-7614c62c9d1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelEvaluate", "[", "$KernelID", "]"}]], "Input",
 CellChangeTimes->{{3.6980906411992073`*^9, 3.698090652294236*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6903edac-de61-4c7a-a9d5-f446db536b79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}],
   "}"}]], "Output",
 CellChangeTimes->{3.6980906540974092`*^9, 3.891554280552487*^9, 
  3.891554341015588*^9, 3.891609449550372*^9, 3.891614020617976*^9, 
  3.8916142604188347`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"ea6f24d2-e48f-48c9-996a-1587168e82a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DistributeDefinitions", "[", "\[Zeta]", "]"}]], "Input",
 CellChangeTimes->{{3.698090634758356*^9, 3.698090639004801*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"5fc5a022-60b8-41c7-a471-15e61961b7de"],

Cell[BoxData[
 RowBox[{"{", 
  TagBox["\[Zeta]",
   HoldForm], "}"}]], "Output",
 CellChangeTimes->{3.6980906546155767`*^9, 3.891554280716531*^9, 
  3.891554341209734*^9, 3.891609449743404*^9, 3.8916140208554*^9, 
  3.891614260451631*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"2311b459-6aa2-4d68-969f-7708c97cc4d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wdet", "[", "n_Integer", "]"}], ":=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"det", "[", "n", "]"}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.694780251458723*^9, 3.694780257920012*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"70febbac-629d-4981-b76a-80aca7686a87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wdet", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.694779928691474*^9, 3.694779940260434*^9}, {
  3.694779971413698*^9, 3.694779980130096*^9}, {3.694780133071063*^9, 
  3.694780152795917*^9}, {3.694780262544516*^9, 3.6947802636302547`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"4d7e8cd4-47ae-42e8-b0b3-f0db4275f085"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "v"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "v", "+", 
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox["v", "3"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "v", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "3"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "4"], "-", "w"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "6"], "-", "w"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "4"], "+", "w"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "6"], "+", "w"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["v", "3"], " ", "w"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["v", "3"], " ", "w"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "4"], "-", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", "w"}], "+", 
      SuperscriptBox["w", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "4"], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", "w"}], "+", 
      SuperscriptBox["w", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"v", " ", "w"}], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"v", " ", "w"}], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "2"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["v", "96"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"v", "-", "w"}], ")"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "w"}], ")"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}], "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "6"], "+", 
      SuperscriptBox["w", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.694779973960888*^9, 3.6947799849829397`*^9}, {
   3.6947801398582478`*^9, 3.6947801531362247`*^9}, 3.69478026392169*^9, 
   3.694781910338695*^9, 3.698049677364862*^9, 3.6980497320415783`*^9, 
   3.89155428077216*^9, 3.891554341303309*^9, 3.891609449847899*^9, 
   3.8916140209170218`*^9, 3.8916142604991217`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"1555f32e-f10c-4f53-ae25-97476453a280"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wdet", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.694779928691474*^9, 3.694779940260434*^9}, {
  3.694779971413698*^9, 3.694779992590207*^9}, {3.694780160615678*^9, 
  3.694780167472681*^9}, {3.694780266236803*^9, 3.694780267857531*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"56192d68-7b9b-42e3-9ad8-46c737a8657e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "20"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "v", "+", 
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox["v", "3"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "v", "+", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "3"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "4"], "-", "w"}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "6"], "-", "w"}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "4"], "+", "w"}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "6"], "+", "w"}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["v", "3"], " ", "w"}]}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "3"], " ", "w"}]}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "4"], "-", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "4"], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"v", " ", "w"}], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"v", " ", "w"}], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "6"], "+", 
        SuperscriptBox["w", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "314"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "v", "+", 
         SuperscriptBox["v", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "v", "+", 
         SuperscriptBox["v", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"v", "-", "w"}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], "26"], " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "w"}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "6"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], "12"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.694780005533826*^9, {3.694780162239438*^9, 3.6947801678892813`*^9}, 
   3.694780268197609*^9, 3.694781915690868*^9, 3.698049799800107*^9, 
   3.891554280839798*^9, 3.891554341370399*^9, 3.8916094499136057`*^9, 
   3.891614020927122*^9, 3.89161426052808*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"32475e76-c997-4c31-abb1-f51a6785f243"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "i", "]"}]], "Input",
 CellChangeTimes->{{3.658436876290496*^9, 3.658436877442873*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f5978835-3af4-4f17-8818-7b282d93fe2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "[", "X_Times", "]"}], ":=", 
  RowBox[{"i", "/@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "[", 
   RowBox[{"Power", "[", 
    RowBox[{"X_", ",", "k_"}], "]"}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"i", "[", "X", "]"}], "k"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "[", "n_Integer", "]"}], ":=", "n"}]}], "Input",
 CellChangeTimes->{{3.658436487996249*^9, 3.658436533090674*^9}, {
  3.6584366041622*^9, 3.658436682721279*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"877b05c8-bbf1-42b8-a871-3d4f9aadf82c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "[", 
   RowBox[{"1", "-", "x_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"i", "[", 
    RowBox[{"x", "-", "1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "v", "]"}], "=", "v"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "w", "]"}], "=", "w"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "q", "]"}], "=", "q"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "X_Plus", "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=!=",
      "1"}], "\[And]", 
    RowBox[{
     RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=!=", 
     RowBox[{"-", "1"}]}]}]}], ":=", 
  RowBox[{
   RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
   RowBox[{"i", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"X", "/", 
      RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.658436855213171*^9, 3.658436889346715*^9}, {
  3.658436959306121*^9, 3.6584369913811827`*^9}, {3.658437064271122*^9, 
  3.658437068629953*^9}, {3.658437207289184*^9, 3.658437224070833*^9}, {
  3.6584372677341633`*^9, 3.658437269635625*^9}, {3.6584399606124153`*^9, 
  3.658439995565715*^9}, {3.658626186215685*^9, 3.6586261884569902`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"3264cf09-2a66-46c6-b3b7-86bc99055f32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"n_", ",", "z_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{"z", ",", "v"}], "]"}]}], ",", 
      RowBox[{"b", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Product", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["v", "a"], 
             SuperscriptBox["w", "b"]}], ")"}], 
           RowBox[{"n", "/", 
            RowBox[{"(", 
             RowBox[{"2", "d"}], ")"}]}]], "]"}], 
         RowBox[{"brk", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"n", " ", "b"}], 
            RowBox[{"2", " ", "d"}]], ",", 
           FractionBox[
            RowBox[{"n", " ", "a"}], 
            RowBox[{"2", "d"}]]}], "]"}]}], ")"}], 
       RowBox[{"MoebiusMu", "[", "d", "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", 
        RowBox[{"Divisors", "[", "n", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.658440493124386*^9, 3.658440493535334*^9}, {
  3.658532053492127*^9, 3.658532058825417*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d7dfb151-636b-49c8-b627-87bbddc43c57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cq", "[", "n_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Product", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{"n", "/", 
         RowBox[{"(", 
          RowBox[{"2", "d"}], ")"}]}]], 
       RowBox[{"qi", "[", 
        FractionBox["n", 
         RowBox[{" ", 
          RowBox[{"2", "d"}]}]], "]"}]}], ")"}], 
     RowBox[{"MoebiusMu", "[", "d", "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"Divisors", "[", "n", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.658625824413604*^9, 3.658625853379389*^9}, {
   3.658625931804193*^9, 3.6586259537975397`*^9}, {3.658626067023962*^9, 
   3.6586260676939507`*^9}, 3.658626266448032*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"fc16154b-3e63-4809-a9d1-b3edb1dee0e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "[", 
      RowBox[{"Cyclotomic", "[", 
       RowBox[{"n", ",", "z"}], "]"}], "]"}], "=", 
     RowBox[{"c", "[", 
      RowBox[{"n", ",", "z"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["v", "k"], 
            SuperscriptBox["w", "l"]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"-", "12"}], ",", "12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
        "1"}], "]"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.658436687182006*^9, 3.658436774800123*^9}, {
  3.658436909103149*^9, 3.658436933495618*^9}, {3.658437005079433*^9, 
  3.658437048731647*^9}, {3.6584371074753437`*^9, 3.658437135534185*^9}, {
  3.658531997468272*^9, 3.6585320005889683`*^9}, {3.6623286148098097`*^9, 
  3.66232861590399*^9}, {3.6623286484193*^9, 3.662328649399716*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"d1208123-4bf2-478e-9a55-4a2a4c9561e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "[", 
      RowBox[{"Cyclotomic", "[", 
       RowBox[{"n", ",", "z"}], "]"}], "]"}], "=", 
     RowBox[{"c", "[", 
      RowBox[{"n", ",", "z"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          SuperscriptBox["v", "k"], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.662329225155841*^9, 3.662329247566093*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f51d84a2-bcf9-48f7-a2df-eba614987423"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "[", 
     RowBox[{"Cyclotomic", "[", 
      RowBox[{"n", ",", "q"}], "]"}], "]"}], "=", 
    RowBox[{"cq", "[", "n", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6586258091344357`*^9, 3.6586258379514513`*^9}, {
  3.6586260852285213`*^9, 3.658626086664551*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"ca4365f0-1e96-4287-90a4-c544ecfc1d5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i", "[", 
  RowBox[{"wdet", "[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6947802402688723`*^9, 3.694780271291259*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"5091fb24-b807-4fa7-a894-972d8459c8b2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"brk", "[", 
       RowBox[{"0", ",", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "4"}], "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "5"}], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "6"}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "6"}]}], "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}]}], "]"}], "2"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "3"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "5"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "6"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "3"}], "]"}], "4"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "2"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "8"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "8"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "6"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6947802424450207`*^9, 3.694780271745501*^9}, 
   3.6947819202400293`*^9, 3.891554282568356*^9, 3.8915543432168217`*^9, 
   3.891609451671317*^9, 3.891614022790071*^9, 3.891614262348193*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"d39fdb7a-a97f-48eb-b02e-374ee05d11ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i", "[", 
  RowBox[{"wdet", "[", "5", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.69478028014279*^9, 3.694780282535987*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"12f1bd46-04c0-4a31-8499-ee4f0869f500"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "1"}], "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "4"}], "]"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "5"}], "]"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "6"}], "]"}], "20"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "6"}]}], "]"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}]}], "]"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}]}], "]"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "6"}]}], "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "6"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "6"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"4", ",", "2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "24"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "3"}], "]"}], "32"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "6"}]}], "]"}], "12"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "3"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "12"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6947802828294077`*^9, 3.6947819202780933`*^9, 
  3.89155428263557*^9, 3.8915543432921867`*^9, 3.891609451740336*^9, 
  3.89161402284132*^9, 3.891614262367038*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"5c8151a1-dd4d-4dae-ae25-f4c7768d77ac"]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{808, 747},
WindowMargins->{{Automatic, 15}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 623, 14, 73, "Input",ExpressionUUID->"1a0529cf-940c-4bbe-be9c-e137dead72b7"],
Cell[CellGroupData[{
Cell[1206, 38, 278, 5, 30, "Input",ExpressionUUID->"65e50609-a751-42a7-a1e9-943d98b15cb5"],
Cell[1487, 45, 776, 11, 34, "Output",ExpressionUUID->"ea2264e9-70de-4854-9a82-7c21f3d535a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2300, 61, 231, 4, 30, "Input",ExpressionUUID->"75006cf3-1424-40a5-adbe-89ffd752b684"],
Cell[2534, 67, 28278, 753, 668, "Output",ExpressionUUID->"aab537b7-05ab-445c-99c9-28ea87d9aa29"]
}, Open  ]],
Cell[30827, 823, 574, 12, 30, "Input",ExpressionUUID->"ea51595d-d620-4a27-bfcb-6347e5572559"],
Cell[31404, 837, 460, 11, 30, "Input",ExpressionUUID->"66d10502-1651-4494-8cb6-40030eae59e9"],
Cell[31867, 850, 261, 4, 30, "Input",ExpressionUUID->"ce54ab31-3e61-4b39-b91f-bfde61463943"],
Cell[32131, 856, 921, 30, 73, "Input",ExpressionUUID->"568211f4-1ce7-4eb1-9f98-d8e39ec97fd2"],
Cell[33055, 888, 699, 20, 51, "Input",ExpressionUUID->"981c452c-663b-48f8-a47d-f1149b6a952e"],
Cell[33757, 910, 407, 10, 30, "Input",ExpressionUUID->"91e72835-1853-4b1e-9388-97a2924b1a6d"],
Cell[34167, 922, 205, 3, 30, "Input",ExpressionUUID->"5168dc21-b44c-4e7e-91cb-2dc2f9951ee2"],
Cell[34375, 927, 634, 14, 73, "Input",ExpressionUUID->"43dddb96-8d81-4c8d-980d-f49f3806cec1"],
Cell[CellGroupData[{
Cell[35034, 945, 301, 5, 30, "Input",ExpressionUUID->"d06a5f93-2bcf-492f-865b-27bebe736bd3"],
Cell[CellGroupData[{
Cell[35360, 954, 417, 10, 24, "Print",ExpressionUUID->"16f51ee3-7f4f-4edf-af05-4e0afe08b6d8"],
Cell[35780, 966, 418, 10, 24, "Print",ExpressionUUID->"fdc76e3a-1a63-40da-9f28-7aedd46a94f9"],
Cell[36201, 978, 418, 10, 24, "Print",ExpressionUUID->"575cb2e6-2461-4714-ab63-f3af6fbb2d20"],
Cell[36622, 990, 420, 10, 24, "Print",ExpressionUUID->"5c04bf70-ec84-4390-b1e2-ff85d60a9c57"],
Cell[37045, 1002, 418, 10, 24, "Print",ExpressionUUID->"c1f71847-b390-4ac7-995e-fa6e230b003b"]
}, Open  ]],
Cell[37478, 1015, 5206, 158, 153, "Output",ExpressionUUID->"abde3c23-c72a-4293-adf7-f5ec66f5c542"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42721, 1178, 200, 3, 30, "Input",ExpressionUUID->"a82c20e6-0713-4c2e-b3c8-ac02eb5e2163"],
Cell[CellGroupData[{
Cell[42946, 1185, 420, 10, 24, "Print",ExpressionUUID->"d13f13ed-5b96-47ae-a166-bab5ad8232e3"],
Cell[43369, 1197, 418, 10, 24, "Print",ExpressionUUID->"be938888-3914-4290-8556-85db18d7dcd4"],
Cell[43790, 1209, 418, 10, 24, "Print",ExpressionUUID->"c9628ef9-0b57-4f14-8597-1005e88be5d1"],
Cell[44211, 1221, 418, 10, 24, "Print",ExpressionUUID->"b6084bb1-455d-4629-be7a-28f0ba301881"],
Cell[44632, 1233, 418, 10, 24, "Print",ExpressionUUID->"49877697-8fb4-4f4c-b8a6-4b4c0dc05f6e"],
Cell[45053, 1245, 418, 10, 24, "Print",ExpressionUUID->"8529148e-0632-47f2-9ef4-80df85b5558c"],
Cell[45474, 1257, 418, 10, 24, "Print",ExpressionUUID->"ad19fde0-6ea5-4ea4-a054-35cfff576507"],
Cell[45895, 1269, 418, 10, 24, "Print",ExpressionUUID->"0ab153ef-8a7d-4c20-8cc7-4abe099ca6a0"],
Cell[46316, 1281, 418, 10, 24, "Print",ExpressionUUID->"57b93daa-ca91-4cc3-b994-ef109d4d84c3"],
Cell[46737, 1293, 418, 10, 24, "Print",ExpressionUUID->"6e79b65a-caee-4346-bd5d-19b1be6fc0ac"],
Cell[47158, 1305, 420, 10, 24, "Print",ExpressionUUID->"2beec247-ba52-4fe0-bea8-8cb8888b4097"],
Cell[47581, 1317, 422, 10, 24, "Print",ExpressionUUID->"7a100915-bf8b-4702-b7c1-55d850c528ef"],
Cell[48006, 1329, 422, 10, 24, "Print",ExpressionUUID->"7fd1932e-8829-4136-93c9-20c45f9baa95"],
Cell[48431, 1341, 420, 10, 24, "Print",ExpressionUUID->"8ef7644e-fc5d-4d50-8bde-5b08d6f12ab3"],
Cell[48854, 1353, 422, 10, 24, "Print",ExpressionUUID->"ad6d7e7a-867a-4ba2-a0ac-32074186b2f2"],
Cell[49279, 1365, 420, 10, 24, "Print",ExpressionUUID->"c080143c-ff21-40cd-b49b-9ea7fbd5a40c"],
Cell[49702, 1377, 420, 10, 24, "Print",ExpressionUUID->"62d6ec7a-0047-4025-afd2-93e27b49bca3"]
}, Open  ]],
Cell[50137, 1390, 3953, 120, 110, "Output",ExpressionUUID->"f4ceacca-8469-4d42-85c9-7a711fa9094d"]
}, Open  ]],
Cell[54105, 1513, 1584, 41, 94, "Input",ExpressionUUID->"d167ad5f-d6c0-474d-8569-be03dac7f481"],
Cell[55692, 1556, 1242, 33, 101, "Input",ExpressionUUID->"82b6c61d-04ac-4274-b2f3-82175940eb03"],
Cell[CellGroupData[{
Cell[56959, 1593, 233, 4, 30, "Input",ExpressionUUID->"4a12ccd3-4798-49a9-8708-f897188a87c4"],
Cell[57195, 1599, 283, 5, 34, "Output",ExpressionUUID->"6955cba9-8557-4e88-9cd1-1c348ca53a6f"]
}, Open  ]],
Cell[57493, 1607, 210, 3, 30, "Input",ExpressionUUID->"301e4b9e-f514-411a-8f4d-9ad2f8eb102e"],
Cell[57706, 1612, 2206, 60, 77, "Input",ExpressionUUID->"f24393f8-501d-4946-bd01-9bf027ca52d5"],
Cell[59915, 1674, 653, 18, 33, "Input",ExpressionUUID->"5b924236-474b-4e78-b3ec-23d6f9a0d8fb"],
Cell[60571, 1694, 1796, 53, 57, "Input",ExpressionUUID->"c432ebd1-1ca3-44b2-8df9-25498d6618a3"],
Cell[62370, 1749, 215, 3, 30, "Input",ExpressionUUID->"e7131d41-216f-4127-ac0f-7af5ec7bc46d"],
Cell[62588, 1754, 802, 20, 73, "Input",ExpressionUUID->"26a91ee1-b7d3-4a70-b031-7614c62c9d1a"],
Cell[CellGroupData[{
Cell[63415, 1778, 224, 3, 30, "Input",ExpressionUUID->"6903edac-de61-4c7a-a9d5-f446db536b79"],
Cell[63642, 1783, 380, 8, 34, "Output",ExpressionUUID->"ea6f24d2-e48f-48c9-996a-1587168e82a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64059, 1796, 225, 3, 30, "Input",ExpressionUUID->"5fc5a022-60b8-41c7-a471-15e61961b7de"],
Cell[64287, 1801, 317, 7, 34, "Output",ExpressionUUID->"2311b459-6aa2-4d68-969f-7708c97cc4d9"]
}, Open  ]],
Cell[64619, 1811, 356, 8, 30, "Input",ExpressionUUID->"70febbac-629d-4981-b76a-80aca7686a87"],
Cell[CellGroupData[{
Cell[65000, 1823, 348, 5, 30, "Input",ExpressionUUID->"4d7e8cd4-47ae-42e8-b0b3-f0db4275f085"],
Cell[65351, 1830, 4042, 128, 109, "Output",ExpressionUUID->"1555f32e-f10c-4f53-ae25-97476453a280"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69430, 1963, 346, 5, 30, "Input",ExpressionUUID->"56192d68-7b9b-42e3-9ad8-46c737a8657e"],
Cell[69779, 1970, 4875, 148, 110, "Output",ExpressionUUID->"32475e76-c997-4c31-abb1-f51a6785f243"]
}, Open  ]],
Cell[74669, 2121, 203, 3, 30, "Input",ExpressionUUID->"f5978835-3af4-4f17-8818-7b282d93fe2c"],
Cell[74875, 2126, 581, 14, 73, "Input",ExpressionUUID->"877b05c8-bbf1-42b8-a871-3d4f9aadf82c"],
Cell[75459, 2142, 1521, 38, 115, "Input",ExpressionUUID->"3264cf09-2a66-46c6-b3b7-86bc99055f32"],
Cell[76983, 2182, 1504, 43, 129, "Input",ExpressionUUID->"d7dfb151-636b-49c8-b627-87bbddc43c57"],
Cell[78490, 2227, 861, 23, 70, "Input",ExpressionUUID->"fc16154b-3e63-4809-a9d1-b3edb1dee0e2"],
Cell[79354, 2252, 1343, 34, 56, "Input",ExpressionUUID->"d1208123-4bf2-478e-9a55-4a2a4c9561e9"],
Cell[80700, 2288, 829, 24, 34, "Input",ExpressionUUID->"f51d84a2-bcf9-48f7-a2df-eba614987423"],
Cell[81532, 2314, 491, 12, 30, "Input",ExpressionUUID->"ca4365f0-1e96-4287-90a4-c544ecfc1d5b"],
Cell[CellGroupData[{
Cell[82048, 2330, 232, 4, 30, "Input",ExpressionUUID->"5091fb24-b807-4fa7-a894-972d8459c8b2"],
Cell[82283, 2336, 2386, 69, 83, "Output",ExpressionUUID->"d39fdb7a-a97f-48eb-b02e-374ee05d11ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84706, 2410, 229, 4, 30, "Input",ExpressionUUID->"12f1bd46-04c0-4a31-8499-ee4f0869f500"],
Cell[84938, 2416, 3021, 89, 141, "Output",ExpressionUUID->"5c8151a1-dd4d-4dae-ae25-f4c7768d77ac"]
}, Open  ]]
}
]
*)



==> arxiv-code/determinants-of-inner-products.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     86213,       2367]
NotebookOptionsPosition[     80924,       2283]
NotebookOutlinePosition[     81293,       2299]
CellTagsIndexPosition[     81250,       2296]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "computes", " ", "the", " ", "inner", " ", "products", " ", 
      "of", " ", "the", " ", "matrices", " ", "of", " ", "inner", " ", 
      "products", " ", "for", " ", "the", " ", "n"}], "-", 
     RowBox[{"box", " ", "spaces", " ", "for", " ", "n"}]}], " ", 
    "\[LessEqual]", " ", 
    RowBox[{
     RowBox[{
     "6.", " ", "Those", " ", "matrices", " ", "were", " ", "computed", " ", 
      "using", " ", "the", " ", "algebra"}], "-", 
     RowBox[{"spiders", " ", "package", " ", "available", " ", "at", " ", 
      RowBox[{"https", ":"}]}]}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"github", ".", "com"}], "/", "semorrison"}], "/", "toolkit"}], 
    " ", "The", " ", "calculations", " ", "below", " ", "depend", " ", "on", 
    " ", "the", " ", "package", " ", "RationalFunctionLinearAlgebra", " ", 
    "which", " ", "does", " ", "some", " ", "tricks", " ", "to", " ", "row", 
    " ", "reduce", " ", "matrices", " ", "whose", " ", "entries", " ", "are", 
    " ", "rational", " ", "functions", " ", "without", " ", "running", " ", 
    "out", " ", "of", " ", 
    RowBox[{"memory", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.891629032860551*^9, 3.891629079459199*^9}, {
  3.89162911250391*^9, 3.8916291680979853`*^9}, {3.891629213211796*^9, 
  3.8916292248339376`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d98a1e4d-6c4c-4623-b6db-69dcde51ee18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ip", "[", "n_Integer", "]"}], ":=", 
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<matrices\>\"", ",", 
      RowBox[{
       RowBox[{"ToString", "[", "n", "]"}], "<>", 
       "\"\<-box-innerproducts.m\>\""}]}], "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.694779942678464*^9, 3.6947799563262*^9}, {
  3.891554019286395*^9, 3.8915540218674173`*^9}, {3.8915541010250473`*^9, 
  3.891554132648674*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1a0529cf-940c-4bbe-be9c-e137dead72b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{"ip", "[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.694779616672389*^9, 3.694779675912875*^9}, {
  3.694779945884254*^9, 3.694779960470399*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"65e50609-a751-42a7-a1e9-943d98b15cb5"],

Cell[BoxData["d"], "Output",
 CellChangeTimes->{{3.694779666539007*^9, 3.694779676428246*^9}, 
   3.694779960801635*^9, 3.694781908110483*^9, 3.696895393788309*^9, 
   3.698049405514192*^9, 3.698090585087997*^9, 3.8915542764955587`*^9, 
   3.891554336581121*^9, 3.891609326423337*^9, 3.891609445459584*^9, 
   3.8916101616084423`*^9, 3.8916106768934526`*^9, 3.8916107210171432`*^9, 
   3.891610752622303*^9, 3.891611084227227*^9, {3.8916111474814367`*^9, 
   3.891611189957686*^9}, 3.891612309836725*^9, 3.8916126589358463`*^9, 
   3.891612709201706*^9, 3.891612905288838*^9, 3.891612950013545*^9, {
   3.891613115051203*^9, 3.8916131237209263`*^9}, 3.891613233730872*^9, 
   3.891614236035296*^9, 3.891629235240323*^9, 3.89162941894735*^9, 
   3.891629493849094*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"5dde6eec-a361-4f07-bf77-bc508c20e377"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{"ip", "[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8916122981532583`*^9, 3.891612300798538*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"75006cf3-1424-40a5-adbe-89ffd752b684"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["d", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["v", "6"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "16"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["v", "10"]}], "-", 
         SuperscriptBox["v", "14"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "16"]}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "16"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "18"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "20"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "22"]}], "-", 
         RowBox[{"3", " ", "d", " ", 
          SuperscriptBox["v", "22"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "24"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["v", "24"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "24"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "26"]}], "-", 
         SuperscriptBox["v", "28"], "-", 
         RowBox[{"5", " ", "d", " ", 
          SuperscriptBox["v", "28"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "28"]}], "-", 
         SuperscriptBox["v", "30"], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "30"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "32"]}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "32"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "32"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "32"]}], "+", 
         SuperscriptBox["v", "34"], "-", 
         RowBox[{"5", " ", "d", " ", 
          SuperscriptBox["v", "34"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "34"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "34"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "36"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "36"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "36"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "36"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "38"]}], "-", 
         RowBox[{"5", " ", "d", " ", 
          SuperscriptBox["v", "38"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "38"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "38"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "40"]}], "-", 
         RowBox[{"5", " ", "d", " ", 
          SuperscriptBox["v", "40"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "40"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "40"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["v", "42"]}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "42"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "44"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "44"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "44"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "44"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "4"], " ", 
          SuperscriptBox["v", "44"]}], "-", 
         SuperscriptBox["v", "46"], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "46"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "48"]}], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "48"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "48"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "48"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "4"], " ", 
          SuperscriptBox["v", "48"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "50"]}], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["v", "50"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "50"]}], "-", 
         SuperscriptBox["v", "52"], "-", 
         RowBox[{"3", " ", "d", " ", 
          SuperscriptBox["v", "52"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "52"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "52"]}], "-", 
         SuperscriptBox["v", "54"], "-", 
         RowBox[{"7", " ", "d", " ", 
          SuperscriptBox["v", "54"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "54"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "54"]}], "-", 
         SuperscriptBox["v", "56"], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "56"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "56"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "56"]}], "+", 
         SuperscriptBox["v", "58"], "-", 
         RowBox[{"4", " ", "d", " ", 
          SuperscriptBox["v", "58"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "58"]}], "+", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "58"]}], "+", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "60"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "60"]}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "62"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "62"]}], "-", 
         SuperscriptBox["v", "64"], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "64"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "64"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "3"], " ", 
          SuperscriptBox["v", "64"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "66"]}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "66"]}], "-", 
         SuperscriptBox["v", "68"], "-", 
         RowBox[{"3", " ", "d", " ", 
          SuperscriptBox["v", "68"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "68"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "70"]}], "-", 
         RowBox[{"2", " ", "d", " ", 
          SuperscriptBox["v", "70"]}], "-", 
         SuperscriptBox["v", "72"], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "72"]}], "+", 
         SuperscriptBox["v", "74"], "-", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "74"]}], "-", 
         RowBox[{
          SuperscriptBox["d", "2"], " ", 
          SuperscriptBox["v", "74"]}], "-", 
         SuperscriptBox["v", "76"], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "76"]}], "+", 
         SuperscriptBox["v", "78"], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "80"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "16"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["v", "4"]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["v", "40"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "42"]}], "-", 
            SuperscriptBox["v", "44"], "-", 
            SuperscriptBox["v", "46"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "-", 
            SuperscriptBox["v", "50"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["v", "10"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "10"]}], "+", 
            SuperscriptBox["v", "18"], "+", 
            SuperscriptBox["v", "20"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "d"}], " ", 
             SuperscriptBox["v", "22"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "24"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "26"]}], "+", 
            SuperscriptBox["v", "40"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "40"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "42"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["v", "42"]}], "+", 
            SuperscriptBox["v", "44"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "44"]}], "+", 
            SuperscriptBox["v", "46"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "+", 
            SuperscriptBox["v", "50"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["v", "22"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "24"]}], "+", 
            SuperscriptBox["v", "26"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "46"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "48"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "50"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["v", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "2"]}], "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "d"}], " ", 
             SuperscriptBox["v", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "8"]}], "+", 
               SuperscriptBox["v", "16"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "12"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "8"]}], "+", 
               SuperscriptBox["v", "16"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["v", "16"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "d"}], " ", 
             SuperscriptBox["v", "22"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "24"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "26"]}], "+", 
            SuperscriptBox["v", "40"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "40"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "42"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["v", "42"]}], "+", 
            SuperscriptBox["v", "44"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "44"]}], "+", 
            SuperscriptBox["v", "46"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "+", 
            SuperscriptBox["v", "50"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             SuperscriptBox["v", "12"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "16"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "22"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "24"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "24"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "26"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "28"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "30"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "32"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "32"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "34"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "36"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["v", "36"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "38"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "40"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "44"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "44"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "46"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "48"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "50"]}], "-", 
            SuperscriptBox["v", "52"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "54"]}], "-", 
            SuperscriptBox["v", "56"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "56"]}], "-", 
            SuperscriptBox["v", "58"], "-", 
            SuperscriptBox["v", "62"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["v", "10"]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "2"]}], "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", 
               SuperscriptBox["v", "24"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["v", "34"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "2"]}], "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "24"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "12"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v", "4"], "-", 
               SuperscriptBox["v", "10"], "-", 
               SuperscriptBox["v", "12"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "14"]}], "-", 
               SuperscriptBox["v", "16"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "16"]}], "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "20"]}], "+", 
               SuperscriptBox["v", "22"], "-", 
               RowBox[{"2", " ", "d", " ", 
                SuperscriptBox["v", "24"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "24"]}], "+", 
               SuperscriptBox["v", "26"], "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "28"]}], "-", 
               SuperscriptBox["v", "32"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "32"]}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "34"]}], "-", 
               SuperscriptBox["v", "36"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "36"]}], "-", 
               SuperscriptBox["v", "38"], "+", 
               SuperscriptBox["v", "44"], "+", 
               SuperscriptBox["v", "48"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         RowBox[{"d", " ", 
          SuperscriptBox["v", "10"]}], "+", 
         SuperscriptBox["v", "18"], "+", 
         SuperscriptBox["v", "20"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["v", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["v", "22"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "24"]}], "+", 
            SuperscriptBox["v", "26"], "+", 
            SuperscriptBox["v", "28"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "28"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "30"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["v", "30"]}], "+", 
            SuperscriptBox["v", "32"], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "32"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "46"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "48"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "50"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "8"]}], "+", 
            SuperscriptBox["v", "16"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["v", "12"]}], "-", 
            SuperscriptBox["v", "16"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "16"]}], "+", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "18"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "20"]}], "+", 
            SuperscriptBox["v", "22"], "+", 
            SuperscriptBox["v", "24"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "24"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "26"]}], "+", 
            SuperscriptBox["v", "28"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "28"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "32"]}], "+", 
            RowBox[{"3", " ", "d", " ", 
             SuperscriptBox["v", "36"]}], "-", 
            RowBox[{
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["v", "36"]}], "-", 
            SuperscriptBox["v", "40"], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "40"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "42"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "44"]}], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "46"]}], "+", 
            SuperscriptBox["v", "48"], "-", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "48"]}], "+", 
            SuperscriptBox["v", "50"], "-", 
            SuperscriptBox["v", "56"], "-", 
            SuperscriptBox["v", "60"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["v", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["v", "10"]}], "+", 
            RowBox[{"d", " ", 
             SuperscriptBox["v", "10"]}], "+", 
            SuperscriptBox["v", "18"], "+", 
            SuperscriptBox["v", "20"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["v", "10"]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "2"]}], "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", 
               SuperscriptBox["v", "24"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["v", "34"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "2"]}], "+", 
               SuperscriptBox["v", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "24"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "12"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["v", "4"], "-", 
               SuperscriptBox["v", "10"], "-", 
               SuperscriptBox["v", "12"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "12"]}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "14"]}], "-", 
               SuperscriptBox["v", "16"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "16"]}], "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "20"]}], "+", 
               SuperscriptBox["v", "22"], "-", 
               RowBox[{"2", " ", "d", " ", 
                SuperscriptBox["v", "24"]}], "+", 
               RowBox[{
                SuperscriptBox["d", "2"], " ", 
                SuperscriptBox["v", "24"]}], "+", 
               SuperscriptBox["v", "26"], "-", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "28"]}], "-", 
               SuperscriptBox["v", "32"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "32"]}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "34"]}], "-", 
               SuperscriptBox["v", "36"], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["v", "36"]}], "-", 
               SuperscriptBox["v", "38"], "+", 
               SuperscriptBox["v", "44"], "+", 
               SuperscriptBox["v", "48"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["v", "40"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"d", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      SuperscriptBox["v", "4"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["v", "8"]}], "+", 
       SuperscriptBox["v", "16"]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.891612309903679*^9, 3.891612659009534*^9, 3.891612709289893*^9, 
   3.8916129053468246`*^9, 3.891612950069742*^9, {3.8916131150952597`*^9, 
   3.891613123786153*^9}, 3.89161323380305*^9, 3.891614236107152*^9, 
   3.891629235317648*^9, 3.89162941901331*^9, 3.8916294939212513`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"9d7a8e4b-fd71-4749-bcc0-269d29aa43df"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{
   "$Path", ",", 
    "\"\<~/GitRepositories/Exceptional/arxiv-version/arxiv-code/\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.891611078885779*^9, 3.8916110793996572`*^9}, {
  3.8916111634926147`*^9, 3.891611166566495*^9}, {3.891612690003117*^9, 
  3.8916126939559803`*^9}, {3.891612831190022*^9, 3.891612833144095*^9}, {
  3.891612937884956*^9, 3.891612957102152*^9}, {3.891613216497036*^9, 
  3.891613218712002*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ea51595d-d620-4a27-bfcb-6347e5572559"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{
    "$Path", ",", 
     "\"\<~/Documents/toolkit/algebra-spiders/src/main/mathematica/\>\""}], 
    "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.891612826514275*^9, 3.8916128288180637`*^9}, {
  3.891612931051672*^9, 3.891612933360923*^9}, {3.8916132211325407`*^9, 
  3.891613223389888*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"66d10502-1651-4494-8cb6-40030eae59e9"],

Cell[BoxData[
 RowBox[{"<<", "RationalFunctionLinearAlgebra`"}]], "Input",
 CellChangeTimes->{{3.694779921821288*^9, 3.6947799255577106`*^9}, {
   3.891610313615389*^9, 3.8916103147211514`*^9}, 3.891629392361677*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"ce54ab31-3e61-4b39-b91f-bfde61463943"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"brace", "[", "l_", "]"}], ":=", 
  RowBox[{"brace", "[", 
   RowBox[{"0", ",", "l"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"brace", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "+", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bracket", "[", 
   RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", "k"], 
    SuperscriptBox["v", "l"]}], "-", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "k"}]], 
    SuperscriptBox["v", 
     RowBox[{"-", "l"}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.646523809058119*^9, 3.6465238846634073`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"568211f4-1ce7-4eb1-9f98-d8e39ec97fd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dw", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"brace", "[", "2", "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", "5"}], "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "6"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", "0"}], "]"}], 
      RowBox[{"bracket", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646796728250423*^9, 3.646796736788974*^9}, {
  3.648946767927742*^9, 3.648946774456189*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"981c452c-663b-48f8-a47d-f1149b6a952e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ipw", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ipw", "[", "n", "]"}], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"ip", "[", "n", "]"}], "/.", 
     RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.698050099953998*^9, 3.698050110833138*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"91e72835-1853-4b1e-9388-97a2924b1a6d"],

Cell[BoxData[
 RowBox[{"Clear", "[", "det", "]"}]], "Input",
 CellChangeTimes->{{3.891611466522732*^9, 3.891611466798066*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5168dc21-b44c-4e7e-91cb-2dc2f9951ee2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"det", "[", "n_Integer", "]"}], ":=", 
  RowBox[{
   RowBox[{"det", "[", "n", "]"}], "=", 
   RowBox[{"onDiskParallelDeterminant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ip", "[", "n", "]"}], "/.", 
      RowBox[{"d", "\[Rule]", "dw"}]}], ",", 
     RowBox[{"\"\<det-\>\"", "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6947801200301*^9, 3.694780136303617*^9}, {
   3.698049656576521*^9, 3.698049661703529*^9}, 3.698049723875765*^9, 
   3.891629400703867*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"43dddb96-8d81-4c8d-980d-f49f3806cec1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"det", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.891611474028234*^9, 3.891611474836803*^9}, {
  3.891612321651971*^9, 3.8916123217190742`*^9}, {3.891612428835045*^9, 
  3.891612428959041*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d06a5f93-2bcf-492f-865b-27bebe736bd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"], "+", 
       SuperscriptBox["v", "6"], "+", 
       SuperscriptBox["v", "8"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "12"], "-", 
       SuperscriptBox["w", "2"]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["w", "2"]}]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["v", "8"]}], "-", 
       SuperscriptBox["v", "10"], "+", 
       SuperscriptBox["w", "2"], "+", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["v", "14"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["v", "16"], " ", 
        SuperscriptBox["w", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["w", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["w", "4"]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "10"]}], "+", 
      SuperscriptBox["v", "12"], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      SuperscriptBox["w", "4"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "14"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "16"], " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "12"], " ", 
       SuperscriptBox["w", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "8"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["v", "6"], " ", 
       SuperscriptBox["w", "8"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["w", "8"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["v", "96"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox["w", "2"]}], ")"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["w", "2"]}], ")"}], "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "6"], "+", 
      SuperscriptBox["w", "2"], "+", 
      RowBox[{
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "4"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.891611478410722*^9, 3.891611494400024*^9}, {
   3.891612310123899*^9, 3.891612322388221*^9}, 3.891612429330063*^9, 
   3.89161265915729*^9, 3.891612713285458*^9, 3.891612905535433*^9, 
   3.891612950420478*^9, {3.891613115314548*^9, 3.891613124104052*^9}, 
   3.8916132341547213`*^9, 3.8916142398082323`*^9, 3.8916292357304688`*^9, 
   3.891629419783258*^9, 3.8916294942545347`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"02a5c376-1ddf-45f3-8b82-6c998a737118"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"det", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.89161296200488*^9, 3.891612962891775*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a82c20e6-0713-4c2e-b3c8-ac02eb5e2163"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "20"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "4"], "+", 
         SuperscriptBox["v", "6"], "+", 
         SuperscriptBox["v", "8"]}], ")"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "12"], "-", 
         SuperscriptBox["w", "2"]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["v", "10"], " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["v", "8"]}], "+", 
         SuperscriptBox["w", "2"], "+", 
         RowBox[{
          SuperscriptBox["v", "14"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["v", "6"], " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "6"], "+", 
        SuperscriptBox["w", "4"], "+", 
        RowBox[{
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "8"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "8"], "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "10"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         SuperscriptBox["w", "4"], "+", 
         RowBox[{
          SuperscriptBox["v", "6"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "12"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "8"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "8"]}]}], ")"}], "6"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "314"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "12"], " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox["w", "2"]}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "6"], "+", 
         SuperscriptBox["w", "2"], "+", 
         RowBox[{
          SuperscriptBox["v", "10"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "12"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.891612984633667*^9, {3.891613115405116*^9, 3.891613124182849*^9}, 
   3.891613234233979*^9, 3.891614260244009*^9, 3.891629235815782*^9, 
   3.8916294198741817`*^9, 3.891629494341642*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"d2a1191e-8b15-4e07-a2a4-baf6c9a188b0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Zeta]\[Zeta]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]\[Zeta]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Zeta]\[Zeta]", "[", "n", "]"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{"Cyclotomic", "[", 
          RowBox[{"n", ",", "#"}], "]"}], "]"}], "&"}]}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", "=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "m", "}"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"p", "[", "m", "]"}], ",", "m"}], "]"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{"p", ",", "d"}], "]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"d", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.559513223258071*^9, 3.5595132326436863`*^9}, {
  3.559515807400446*^9, 3.559515812406694*^9}, {3.559516359567793*^9, 
  3.559516375742578*^9}, {3.559516452342175*^9, 3.559516572539567*^9}, {
  3.698090471831696*^9, 3.698090474634676*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"d167ad5f-d6c0-474d-8569-be03dac7f481"],

Cell[BoxData[
 RowBox[{"\[Zeta]", "/:", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Zeta]", "[", "n_", "]"}], "k_"], "/;", 
   RowBox[{"k", "\[GreaterEqual]", 
    RowBox[{"EulerPhi", "[", "n", "]"}]}]}], ":=", 
  RowBox[{"(", 
   RowBox[{"\[Zeta]", "/:", 
    SuperscriptBox[
     RowBox[{"\[Zeta]", "[", "n", "]"}], "k"], "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "z", "}"}], ",", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Cyclotomic", "[", 
               RowBox[{"n", ",", "z"}], "]"}]}], "+", 
             SuperscriptBox["z", 
              RowBox[{"EulerPhi", "[", "n", "]"}]]}], ")"}], 
           SuperscriptBox["z", 
            RowBox[{"k", "-", 
             RowBox[{"EulerPhi", "[", "n", "]"}]}]]}], "]"}], "/.", 
         RowBox[{"z", "\[Rule]", 
          RowBox[{"\[Zeta]", "[", "n", "]"}]}]}]}], "]"}], ",", 
      RowBox[{"\[Zeta]", "[", "n", "]"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6980904770910473`*^9, 3.6980905790216*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"82b6c61d-04ac-4274-b2f3-82175940eb03"],

Cell[CellGroupData[{

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"\[Zeta]", "[", "20", "]"}], "10"]], "Input",
 CellChangeTimes->{{3.698090586737051*^9, 3.6980905887021027`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4a12ccd3-4798-49a9-8708-f897188a87c4"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.698090589189399*^9, 3.891554276890522*^9, 
  3.891554337061131*^9, 3.891609446159444*^9, 3.89161402040418*^9, 
  3.8916142603212757`*^9, 3.891629235878729*^9, 3.8916294200126677`*^9, 
  3.891629494391827*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"f2f0d3dd-bf0e-44d0-92df-b8a44717e47c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "places", "]"}]], "Input",
 CellChangeTimes->{{3.6980511189361677`*^9, 3.698051120979231*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"301e4b9e-f514-411a-8f4d-9ad2f8eb102e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"places", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "4", "]"}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "5", "]"}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "8", "]"}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "10", "]"}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"\[Zeta]", "[", "12", "]"}]}]}], "}"}], "~", "Join", "~", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox["v", "k"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", 
           RowBox[{"-", "3"}], ",", "4", ",", "6"}], "}"}]}], "}"}]}], "]"}], 
     "]"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "3", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"-", "1"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "6", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"-", "1"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "3", "]"}], 
        SuperscriptBox["v", "2"]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "6", "]"}], 
        SuperscriptBox["v", "2"]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69805050036584*^9, 3.698050600176279*^9}, {
   3.698050729697555*^9, 3.6980507312711163`*^9}, {3.698050772430285*^9, 
   3.698050843073901*^9}, {3.6980509258917637`*^9, 3.698050955355239*^9}, {
   3.6980510544855127`*^9, 3.6980511414158163`*^9}, 3.698051277075526*^9, 
   3.698051450147325*^9, 3.698052099669973*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"f24393f8-501d-4946-bd01-9bf027ca52d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"places", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Zeta]", "[", "8", "]"}], " ", 
       SuperscriptBox["v", 
        RowBox[{"3", "/", "2"}]]}]}], ",", 
     RowBox[{"v", "\[Rule]", 
      RowBox[{
       RowBox[{"\[Zeta]", "[", "4", "]"}], " ", 
       SuperscriptBox["w", 
        RowBox[{"-", "2"}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698051099680094*^9, 3.698051102988709*^9}, {
  3.6980514978110237`*^9, 3.698051519169627*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"5b924236-474b-4e78-b3ec-23d6f9a0d8fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"places", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox["v", "k"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "2"}], ",", "3", ",", "5"}], "}"}]}], "}"}]}], "]"}], 
     "]"}], "~", "Join", "~", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "4", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"-", "1"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "4", "]"}], 
        SuperscriptBox["v", "2"]}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       SuperscriptBox["w", 
        RowBox[{"-", "5"}]]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"-", 
        SuperscriptBox["w", 
         RowBox[{"-", "5"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "5", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"6", "/", "5"}]]}]}], ",", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", "10", "]"}], 
        SuperscriptBox["v", 
         RowBox[{"6", "/", "5"}]]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698051533411788*^9, 3.698051569928322*^9}, {
   3.6980516427158937`*^9, 3.698051728720235*^9}, 3.6980906021229687`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"c432ebd1-1ca3-44b2-8df9-25498d6618a3"],

Cell[BoxData[
 RowBox[{"Clear", "[", "dimensionDrop", "]"}]], "Input",
 CellChangeTimes->{{3.698051315815884*^9, 3.698051320104879*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e7131d41-216f-4127-ac0f-7af5ec7bc46d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimensionDrop", "[", 
   RowBox[{"n_", ",", "rule_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dimensionDrop", "[", 
    RowBox[{"n", ",", "rule"}], "]"}], "=", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Together", "[", 
      RowBox[{"RootReduce", "[", 
       RowBox[{
        RowBox[{"Diagonal", "[", 
         RowBox[{"rowReduce", "[", 
          RowBox[{"n", ",", "rule"}], "]"}], "]"}], "/.", 
        RowBox[{"\[Zeta]", "\[Rule]", "\[Zeta]\[Zeta]"}]}], "]"}], "]"}], ",",
      "0"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.698050665374625*^9, 3.698050680456748*^9}, {
  3.698050738246928*^9, 3.6980507415993843`*^9}, {3.6980906116491127`*^9, 
  3.698090627090918*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"26a91ee1-b7d3-4a70-b031-7614c62c9d1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelEvaluate", "[", "$KernelID", "]"}]], "Input",
 CellChangeTimes->{{3.6980906411992073`*^9, 3.698090652294236*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"6903edac-de61-4c7a-a9d5-f446db536b79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}],
   "}"}]], "Output",
 CellChangeTimes->{3.6980906540974092`*^9, 3.891554280552487*^9, 
  3.891554341015588*^9, 3.891609449550372*^9, 3.891614020617976*^9, 
  3.8916142604188347`*^9, 3.891629239648755*^9, 3.891629423829583*^9, 
  3.891629497725339*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"8bee5b0f-240a-4f7e-b716-91be70b8d9c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DistributeDefinitions", "[", "\[Zeta]", "]"}]], "Input",
 CellChangeTimes->{{3.698090634758356*^9, 3.698090639004801*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5fc5a022-60b8-41c7-a471-15e61961b7de"],

Cell[BoxData[
 RowBox[{"{", 
  TagBox["\[Zeta]",
   HoldForm], "}"}]], "Output",
 CellChangeTimes->{3.6980906546155767`*^9, 3.891554280716531*^9, 
  3.891554341209734*^9, 3.891609449743404*^9, 3.8916140208554*^9, 
  3.891614260451631*^9, 3.8916292397897797`*^9, 3.891629424007104*^9, 
  3.891629497945918*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"57987cf1-30f8-4121-a598-cd425aa3e1d7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wdet", "[", "n_Integer", "]"}], ":=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"det", "[", "n", "]"}], "/.", 
    RowBox[{"d", "\[Rule]", "dw"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.694780251458723*^9, 3.694780257920012*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"70febbac-629d-4981-b76a-80aca7686a87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wdet", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.694779928691474*^9, 3.694779940260434*^9}, {
  3.694779971413698*^9, 3.694779980130096*^9}, {3.694780133071063*^9, 
  3.694780152795917*^9}, {3.694780262544516*^9, 3.6947802636302547`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4d7e8cd4-47ae-42e8-b0b3-f0db4275f085"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "v"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "v"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["v", "4"]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "v", "+", 
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox["v", "3"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "v", "+", 
       SuperscriptBox["v", "2"], "+", 
       SuperscriptBox["v", "3"], "+", 
       SuperscriptBox["v", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "4"], "-", "w"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "6"], "-", "w"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "4"], "+", "w"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v", "6"], "+", "w"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["v", "3"], " ", "w"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["v", "3"], " ", "w"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "4"], "-", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", "w"}], "+", 
      SuperscriptBox["w", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "4"], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", "w"}], "+", 
      SuperscriptBox["w", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"v", " ", "w"}], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"v", " ", "w"}], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["w", "2"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["v", "96"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"v", "-", "w"}], ")"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w"}], ")"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "w"}], ")"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}], "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "6"], "+", 
      SuperscriptBox["w", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["v", "4"], " ", 
       SuperscriptBox["w", "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.694779973960888*^9, 3.6947799849829397`*^9}, {
   3.6947801398582478`*^9, 3.6947801531362247`*^9}, 3.69478026392169*^9, 
   3.694781910338695*^9, 3.698049677364862*^9, 3.6980497320415783`*^9, 
   3.89155428077216*^9, 3.891554341303309*^9, 3.891609449847899*^9, 
   3.8916140209170218`*^9, 3.8916142604991217`*^9, 3.891629239837084*^9, 
   3.891629424070198*^9, 3.891629498012142*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"3b027b3f-9620-4701-bee9-90f777aa7784"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wdet", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.694779928691474*^9, 3.694779940260434*^9}, {
  3.694779971413698*^9, 3.694779992590207*^9}, {3.694780160615678*^9, 
  3.694780167472681*^9}, {3.694780266236803*^9, 3.694780267857531*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"56192d68-7b9b-42e3-9ad8-46c737a8657e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["v", "4"]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "20"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "v", "+", 
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox["v", "3"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "v", "+", 
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["v", "3"], "+", 
         SuperscriptBox["v", "4"]}], ")"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "4"], "-", "w"}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "6"], "-", "w"}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "4"], "+", "w"}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "6"], "+", "w"}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["v", "3"], " ", "w"}]}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "3"], " ", "w"}]}], ")"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "5"], " ", "w"}]}], ")"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "4"], "-", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "4"], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"v", " ", "w"}], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"v", " ", "w"}], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "6"], "+", 
        SuperscriptBox["w", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "314"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "v", "+", 
         SuperscriptBox["v", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "v", "+", 
         SuperscriptBox["v", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"v", "-", "w"}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], "26"], " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "w"}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "6"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], "12"]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.694780005533826*^9, {3.694780162239438*^9, 3.6947801678892813`*^9}, 
   3.694780268197609*^9, 3.694781915690868*^9, 3.698049799800107*^9, 
   3.891554280839798*^9, 3.891554341370399*^9, 3.8916094499136057`*^9, 
   3.891614020927122*^9, 3.89161426052808*^9, 3.891629239845832*^9, 
   3.8916294240829144`*^9, 3.891629498050696*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"b489677f-816d-404c-9010-ab1876d4995d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "i", "]"}]], "Input",
 CellChangeTimes->{{3.658436876290496*^9, 3.658436877442873*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"f5978835-3af4-4f17-8818-7b282d93fe2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "[", "X_Times", "]"}], ":=", 
  RowBox[{"i", "/@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "[", 
   RowBox[{"Power", "[", 
    RowBox[{"X_", ",", "k_"}], "]"}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"i", "[", "X", "]"}], "k"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "[", "n_Integer", "]"}], ":=", "n"}]}], "Input",
 CellChangeTimes->{{3.658436487996249*^9, 3.658436533090674*^9}, {
  3.6584366041622*^9, 3.658436682721279*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"877b05c8-bbf1-42b8-a871-3d4f9aadf82c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "[", 
   RowBox[{"1", "-", "x_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"i", "[", 
    RowBox[{"x", "-", "1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "v", "]"}], "=", "v"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "w", "]"}], "=", "w"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "q", "]"}], "=", "q"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i", "[", "X_Plus", "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=!=",
      "1"}], "\[And]", 
    RowBox[{
     RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=!=", 
     RowBox[{"-", "1"}]}]}]}], ":=", 
  RowBox[{
   RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
   RowBox[{"i", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"X", "/", 
      RowBox[{"X", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.658436855213171*^9, 3.658436889346715*^9}, {
  3.658436959306121*^9, 3.6584369913811827`*^9}, {3.658437064271122*^9, 
  3.658437068629953*^9}, {3.658437207289184*^9, 3.658437224070833*^9}, {
  3.6584372677341633`*^9, 3.658437269635625*^9}, {3.6584399606124153`*^9, 
  3.658439995565715*^9}, {3.658626186215685*^9, 3.6586261884569902`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"3264cf09-2a66-46c6-b3b7-86bc99055f32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"n_", ",", "z_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{"z", ",", "v"}], "]"}]}], ",", 
      RowBox[{"b", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Product", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["v", "a"], 
             SuperscriptBox["w", "b"]}], ")"}], 
           RowBox[{"n", "/", 
            RowBox[{"(", 
             RowBox[{"2", "d"}], ")"}]}]], "]"}], 
         RowBox[{"brk", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"n", " ", "b"}], 
            RowBox[{"2", " ", "d"}]], ",", 
           FractionBox[
            RowBox[{"n", " ", "a"}], 
            RowBox[{"2", "d"}]]}], "]"}]}], ")"}], 
       RowBox[{"MoebiusMu", "[", "d", "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", 
        RowBox[{"Divisors", "[", "n", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.658440493124386*^9, 3.658440493535334*^9}, {
  3.658532053492127*^9, 3.658532058825417*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"d7dfb151-636b-49c8-b627-87bbddc43c57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cq", "[", "n_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Product", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{"n", "/", 
         RowBox[{"(", 
          RowBox[{"2", "d"}], ")"}]}]], 
       RowBox[{"qi", "[", 
        FractionBox["n", 
         RowBox[{" ", 
          RowBox[{"2", "d"}]}]], "]"}]}], ")"}], 
     RowBox[{"MoebiusMu", "[", "d", "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", 
      RowBox[{"Divisors", "[", "n", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.658625824413604*^9, 3.658625853379389*^9}, {
   3.658625931804193*^9, 3.6586259537975397`*^9}, {3.658626067023962*^9, 
   3.6586260676939507`*^9}, 3.658626266448032*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"fc16154b-3e63-4809-a9d1-b3edb1dee0e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "[", 
      RowBox[{"Cyclotomic", "[", 
       RowBox[{"n", ",", "z"}], "]"}], "]"}], "=", 
     RowBox[{"c", "[", 
      RowBox[{"n", ",", "z"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["v", "k"], 
            SuperscriptBox["w", "l"]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"-", "12"}], ",", "12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
        "1"}], "]"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.658436687182006*^9, 3.658436774800123*^9}, {
  3.658436909103149*^9, 3.658436933495618*^9}, {3.658437005079433*^9, 
  3.658437048731647*^9}, {3.6584371074753437`*^9, 3.658437135534185*^9}, {
  3.658531997468272*^9, 3.6585320005889683`*^9}, {3.6623286148098097`*^9, 
  3.66232861590399*^9}, {3.6623286484193*^9, 3.662328649399716*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"d1208123-4bf2-478e-9a55-4a2a4c9561e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "[", 
      RowBox[{"Cyclotomic", "[", 
       RowBox[{"n", ",", "z"}], "]"}], "]"}], "=", 
     RowBox[{"c", "[", 
      RowBox[{"n", ",", "z"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          SuperscriptBox["v", "k"], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.662329225155841*^9, 3.662329247566093*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"f51d84a2-bcf9-48f7-a2df-eba614987423"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "[", 
     RowBox[{"Cyclotomic", "[", 
      RowBox[{"n", ",", "q"}], "]"}], "]"}], "=", 
    RowBox[{"cq", "[", "n", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6586258091344357`*^9, 3.6586258379514513`*^9}, {
  3.6586260852285213`*^9, 3.658626086664551*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"ca4365f0-1e96-4287-90a4-c544ecfc1d5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i", "[", 
  RowBox[{"wdet", "[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6947802402688723`*^9, 3.694780271291259*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5091fb24-b807-4fa7-a894-972d8459c8b2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"brk", "[", 
       RowBox[{"0", ",", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "4"}], "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "5"}], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "6"}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "6"}]}], "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}]}], "]"}], "2"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "3"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "5"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "6"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "3"}], "]"}], "4"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "2"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "8"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "8"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "6"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6947802424450207`*^9, 3.694780271745501*^9}, 
   3.6947819202400293`*^9, 3.891554282568356*^9, 3.8915543432168217`*^9, 
   3.891609451671317*^9, 3.891614022790071*^9, 3.891614262348193*^9, 
   3.8916292415827093`*^9, 3.8916294260668697`*^9, 3.891629499975012*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"463eb5f8-8080-4a72-9134-6303d3afd241"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i", "[", 
  RowBox[{"wdet", "[", "5", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.69478028014279*^9, 3.694780282535987*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"12f1bd46-04c0-4a31-8499-ee4f0869f500"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "1"}], "]"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "4"}], "]"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "5"}], "]"}], "13"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "6"}], "]"}], "20"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "6"}]}], "]"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "4"}]}], "]"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}]}], "]"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "12"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "10"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "16"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "6"}]}], "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "6"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "6"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"4", ",", "2"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "24"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"0", ",", "3"}], "]"}], "32"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "26"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "6"}]}], "]"}], "12"], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "3"}]}], "]"}], " ", 
      RowBox[{"brk", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"brk", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "12"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6947802828294077`*^9, 3.6947819202780933`*^9, 
  3.89155428263557*^9, 3.8915543432921867`*^9, 3.891609451740336*^9, 
  3.89161402284132*^9, 3.891614262367038*^9, 3.891629241590251*^9, 
  3.891629426077324*^9, 3.891629500003767*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"872d367c-dca6-434c-8b50-bfb59bec2f82"]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{847, 689},
WindowMargins->{{Automatic, 26}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1486, 31, 136, "Input",ExpressionUUID->"d98a1e4d-6c4c-4623-b6db-69dcde51ee18"],
Cell[2047, 53, 623, 14, 52, "Input",ExpressionUUID->"1a0529cf-940c-4bbe-be9c-e137dead72b7"],
Cell[CellGroupData[{
Cell[2695, 71, 278, 5, 30, "Input",ExpressionUUID->"65e50609-a751-42a7-a1e9-943d98b15cb5"],
Cell[2976, 78, 845, 12, 34, "Output",ExpressionUUID->"5dde6eec-a361-4f07-bf77-bc508c20e377"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3858, 95, 231, 4, 30, "Input",ExpressionUUID->"75006cf3-1424-40a5-adbe-89ffd752b684"],
Cell[4092, 101, 28349, 754, 624, "Output",ExpressionUUID->"9d7a8e4b-fd71-4749-bcc0-269d29aa43df"]
}, Open  ]],
Cell[32456, 858, 574, 12, 30, "Input",ExpressionUUID->"ea51595d-d620-4a27-bfcb-6347e5572559"],
Cell[33033, 872, 460, 11, 30, "Input",ExpressionUUID->"66d10502-1651-4494-8cb6-40030eae59e9"],
Cell[33496, 885, 294, 4, 30, "Input",ExpressionUUID->"ce54ab31-3e61-4b39-b91f-bfde61463943"],
Cell[33793, 891, 921, 30, 73, "Input",ExpressionUUID->"568211f4-1ce7-4eb1-9f98-d8e39ec97fd2"],
Cell[34717, 923, 699, 20, 51, "Input",ExpressionUUID->"981c452c-663b-48f8-a47d-f1149b6a952e"],
Cell[35419, 945, 407, 10, 30, "Input",ExpressionUUID->"91e72835-1853-4b1e-9388-97a2924b1a6d"],
Cell[35829, 957, 205, 3, 30, "Input",ExpressionUUID->"5168dc21-b44c-4e7e-91cb-2dc2f9951ee2"],
Cell[36037, 962, 632, 15, 30, "Input",ExpressionUUID->"43dddb96-8d81-4c8d-980d-f49f3806cec1"],
Cell[CellGroupData[{
Cell[36694, 981, 301, 5, 30, "Input",ExpressionUUID->"d06a5f93-2bcf-492f-865b-27bebe736bd3"],
Cell[36998, 988, 5280, 159, 132, "Output",ExpressionUUID->"02a5c376-1ddf-45f3-8b82-6c998a737118"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42315, 1152, 200, 3, 30, "Input",ExpressionUUID->"a82c20e6-0713-4c2e-b3c8-ac02eb5e2163"],
Cell[42518, 1157, 4025, 121, 110, "Output",ExpressionUUID->"d2a1191e-8b15-4e07-a2a4-baf6c9a188b0"]
}, Open  ]],
Cell[46558, 1281, 1584, 41, 94, "Input",ExpressionUUID->"d167ad5f-d6c0-474d-8569-be03dac7f481"],
Cell[48145, 1324, 1242, 33, 78, "Input",ExpressionUUID->"82b6c61d-04ac-4274-b2f3-82175940eb03"],
Cell[CellGroupData[{
Cell[49412, 1361, 233, 4, 30, "Input",ExpressionUUID->"4a12ccd3-4798-49a9-8708-f897188a87c4"],
Cell[49648, 1367, 354, 6, 34, "Output",ExpressionUUID->"f2f0d3dd-bf0e-44d0-92df-b8a44717e47c"]
}, Open  ]],
Cell[50017, 1376, 210, 3, 30, "Input",ExpressionUUID->"301e4b9e-f514-411a-8f4d-9ad2f8eb102e"],
Cell[50230, 1381, 2206, 60, 77, "Input",ExpressionUUID->"f24393f8-501d-4946-bd01-9bf027ca52d5"],
Cell[52439, 1443, 653, 18, 33, "Input",ExpressionUUID->"5b924236-474b-4e78-b3ec-23d6f9a0d8fb"],
Cell[53095, 1463, 1796, 53, 57, "Input",ExpressionUUID->"c432ebd1-1ca3-44b2-8df9-25498d6618a3"],
Cell[54894, 1518, 215, 3, 30, "Input",ExpressionUUID->"e7131d41-216f-4127-ac0f-7af5ec7bc46d"],
Cell[55112, 1523, 802, 20, 52, "Input",ExpressionUUID->"26a91ee1-b7d3-4a70-b031-7614c62c9d1a"],
Cell[CellGroupData[{
Cell[55939, 1547, 224, 3, 30, "Input",ExpressionUUID->"6903edac-de61-4c7a-a9d5-f446db536b79"],
Cell[56166, 1552, 449, 9, 34, "Output",ExpressionUUID->"8bee5b0f-240a-4f7e-b716-91be70b8d9c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56652, 1566, 225, 3, 30, "Input",ExpressionUUID->"5fc5a022-60b8-41c7-a471-15e61961b7de"],
Cell[56880, 1571, 388, 8, 34, "Output",ExpressionUUID->"57987cf1-30f8-4121-a598-cd425aa3e1d7"]
}, Open  ]],
Cell[57283, 1582, 356, 8, 30, "Input",ExpressionUUID->"70febbac-629d-4981-b76a-80aca7686a87"],
Cell[CellGroupData[{
Cell[57664, 1594, 348, 5, 30, "Input",ExpressionUUID->"4d7e8cd4-47ae-42e8-b0b3-f0db4275f085"],
Cell[58015, 1601, 4112, 129, 109, "Output",ExpressionUUID->"3b027b3f-9620-4701-bee9-90f777aa7784"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62164, 1735, 346, 5, 30, "Input",ExpressionUUID->"56192d68-7b9b-42e3-9ad8-46c737a8657e"],
Cell[62513, 1742, 4947, 149, 110, "Output",ExpressionUUID->"b489677f-816d-404c-9010-ab1876d4995d"]
}, Open  ]],
Cell[67475, 1894, 203, 3, 30, "Input",ExpressionUUID->"f5978835-3af4-4f17-8818-7b282d93fe2c"],
Cell[67681, 1899, 581, 14, 73, "Input",ExpressionUUID->"877b05c8-bbf1-42b8-a871-3d4f9aadf82c"],
Cell[68265, 1915, 1521, 38, 115, "Input",ExpressionUUID->"3264cf09-2a66-46c6-b3b7-86bc99055f32"],
Cell[69789, 1955, 1504, 43, 129, "Input",ExpressionUUID->"d7dfb151-636b-49c8-b627-87bbddc43c57"],
Cell[71296, 2000, 861, 23, 70, "Input",ExpressionUUID->"fc16154b-3e63-4809-a9d1-b3edb1dee0e2"],
Cell[72160, 2025, 1343, 34, 56, "Input",ExpressionUUID->"d1208123-4bf2-478e-9a55-4a2a4c9561e9"],
Cell[73506, 2061, 829, 24, 34, "Input",ExpressionUUID->"f51d84a2-bcf9-48f7-a2df-eba614987423"],
Cell[74338, 2087, 491, 12, 30, "Input",ExpressionUUID->"ca4365f0-1e96-4287-90a4-c544ecfc1d5b"],
Cell[CellGroupData[{
Cell[74854, 2103, 232, 4, 30, "Input",ExpressionUUID->"5091fb24-b807-4fa7-a894-972d8459c8b2"],
Cell[75089, 2109, 2460, 70, 118, "Output",ExpressionUUID->"463eb5f8-8080-4a72-9134-6303d3afd241"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77586, 2184, 229, 4, 30, "Input",ExpressionUUID->"12f1bd46-04c0-4a31-8499-ee4f0869f500"],
Cell[77818, 2190, 3090, 90, 106, "Output",ExpressionUUID->"872d367c-dca6-434c-8b50-bfb59bec2f82"]
}, Open  ]]
}
]
*)



==> arxiv-code/matrices/2-box-H-matrix.m <==
{{1}}


==> arxiv-code/matrices/2-box-braiding-matrix.m <==
{{v^12}}


==> arxiv-code/matrices/2-box-cup-matrix.m <==
{{1}, {0}, {0}, {0}, {0}}


==> arxiv-code/matrices/2-box-fork-matrix.m <==
{{1}}


==> arxiv-code/matrices/2-box-innerproducts.m <==
{{d}}


==> arxiv-code/matrices/2-box-inverse-braiding-matrix.m <==
{{v^(-12)}}


==> arxiv-code/matrices/2-box-rotation-matrix.m <==
{{1}}


==> arxiv-code/matrices/3-box-H-matrix.m <==
{{(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16))}}


==> arxiv-code/matrices/3-box-braiding-matrix.m <==
{{-v^6}}


==> arxiv-code/matrices/3-box-cup-matrix.m <==
{{0}, {1}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, {0}, 
 {0}}


==> arxiv-code/matrices/3-box-fork-matrix.m <==
{{0}, {0}, {1}, {0}, {0}}


==> arxiv-code/matrices/3-box-fuse-matrix.m <==
{{1}}


==> arxiv-code/matrices/3-box-innerproducts.m <==
{{d}}


==> arxiv-code/matrices/3-box-inverse-braiding-matrix.m <==
{{-v^(-6)}}


==> arxiv-code/matrices/3-box-rotation-matrix.m <==
{{1}}


==> arxiv-code/matrices/4-box-H-matrix.m <==
{{1, 0, 0, (v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 + v^4 - v^6 + v^8 + d*v^8 - v^10 + 2*v^12 - v^14 + 2*v^16 - 
     v^18 + v^20 - v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), (v^10*(-1 + v^10))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), (v^2*(-1 + v^10))/(1 + d*v^8 + v^16)}, 
 {0, 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), -v^4}, 
 {0, 1, 0, (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + 
    v^22)/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), v^2}, 
 {0, 0, 0, (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), (v^6*(-1 + v^10))/(1 + d*v^8 + v^16)}}


==> arxiv-code/matrices/4-box-braiding-matrix.m <==
{{v^12, 0, 0, (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/
   (v^2*(1 + d*v^2 + v^4))}, {0, 0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^10*(1 + d*v^2 + v^4))}, {0, 0, -v^6, -v^4, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4))}, 
 {0, 0, 0, v^2, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4))}, 
 {0, 1, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4))}}


==> arxiv-code/matrices/4-box-cap-matrix.m <==
{{d, 1, 0, 1, v^12}}


==> arxiv-code/matrices/4-box-cup-matrix.m <==
{{1, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 1}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}


==> arxiv-code/matrices/4-box-fork-matrix.m <==
{{1, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 1, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 1}, {0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {0, 0, 0, 0, 0}}


==> arxiv-code/matrices/4-box-fuse-matrix.m <==
{{0, 1, 1, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -v^6}}


==> arxiv-code/matrices/4-box-innerproducts.m <==
{{d^2, d, 0, d, d*v^12}, {d, d^2, d, 0, d/v^12}, 
 {0, d, d, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6)}, 
 {d, 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, -(d/v^6)}, 
 {d*v^12, d/v^12, -(d*v^6), -(d/v^6), 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4))}}


==> arxiv-code/matrices/4-box-inverse-braiding-matrix.m <==
{{v^(-12), -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0}, 
 {0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 1}, 
 {0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), -v^(-6), 
  -((1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
    (v^12*(1 + d*v^2 + v^4))), 0}, 
 {0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^12*(1 + d*v^2 + v^4)), 0}, {0, 1, 0, (1 - v^10)/(1 + d*v^8 + v^16), 0}}


==> arxiv-code/matrices/4-box-rotation-matrix.m <==
{{0, 1, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4)))}, {1, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4))}, {0, 0, 0, 1, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))}, 
 {0, 0, 1, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)))}, 
 {0, 0, 0, 0, 1}}


==> arxiv-code/matrices/5-box-H-matrix.m <==
{{(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^4 - v^6 - v^10 + d*v^10 + v^12 - d*v^12 + v^14 - d*v^14 - v^20 - 
      v^22 - v^24 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  (1 - 2*v^6 - 2*v^8 + d*v^8 - 4*v^10 + d*v^10 + 3*v^14 - 2*d*v^14 + 6*v^16 - 
    d*v^16 + 8*v^18 - 5*d*v^18 + d^2*v^18 + 3*v^20 - d*v^20 - 2*v^22 - 
    12*v^24 + 5*d*v^24 - 10*v^26 + 4*d*v^26 - 11*v^28 + 7*d*v^28 - d^2*v^28 + 
    3*v^30 + d*v^30 + 7*v^32 + 18*v^34 - 4*d*v^34 + 11*v^36 - 3*d*v^36 + 
    8*v^38 - 3*d*v^38 - 4*v^40 - d*v^40 - 7*v^42 - 11*v^44 + d*v^44 - 
    6*v^46 - 3*v^48 + v^50 + 2*v^52 + 2*v^54 + v^56)/
   (v^8*(1 + d*v^2 + v^4)*(1 + v^2 + 2*v^4 + v^6 + v^8)*
    (1 + d*v^8 + v^16)^2)}, {0, 1, 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, (v^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + 
     v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^14 - d*v^14 + v^18 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 
  (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), (v^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
     2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  (-1 + 3*v^6 + 2*v^8 + 5*v^10 - d*v^10 - 2*v^12 - 3*v^14 - 12*v^16 + 
    2*d*v^16 - 8*v^18 + d*v^18 - 9*v^20 + 2*d*v^20 + 5*v^22 - 2*d*v^22 + 
    9*v^24 - d*v^24 + 18*v^26 - 6*d*v^26 + d^2*v^26 + 11*v^28 - d*v^28 + 
    6*v^30 - d*v^30 - 5*v^32 + 4*d*v^32 - 11*v^34 + 4*d*v^34 - 11*v^36 + 
    6*d*v^36 - d^2*v^36 - 6*v^38 + d*v^38 + v^40 + 4*v^42 - 2*d*v^42 + 
    7*v^44 - 3*d*v^44 + 3*v^46 - 2*d*v^46 + v^48 - d*v^48 - 2*v^50 - 2*v^52 - 
    2*v^54 - v^56)/(v^8*(1 + d*v^2 + v^4)*(1 + v^2 + 2*v^4 + v^6 + v^8)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, 0, -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0}, 
 {0, 0, 0, 0, 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - v^16 + 
    v^18 + 2*v^20 + 2*v^22 + v^24)/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, -v^(-4), 
  -(((1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
     (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
    (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)))}, {0, 0, 0, 1, 0, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (v^2*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, v^2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, (v^4*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^8*(1 + d*v^2 + v^4)), -v^4, 0, 0, 
  ((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
    (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16))}, {0, 0, 0, 0, 1, 0, 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^2*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, 0, 0, v^(-2), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (v^16*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 
  -((v^2*(-1 + 2*v^6 + v^8 + 4*v^10 - d*v^10 - 4*v^16 - 3*v^18 - 5*v^20 + 
      d*v^20 - v^22 + 2*v^26 + 2*v^28 + 2*v^30 + v^32))/
    ((1 + v^2 + 2*v^4 + v^6 + v^8)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (v^16*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  0, 0, 0, (1 - v^10)/(1 + d*v^8 + v^16), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^12*(1 + d*v^2 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, v^2, 0, 1, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))}}


==> arxiv-code/matrices/5-box-braiding-matrix.m <==
{{-v^6, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^4 - v^6 + v^8 + d*v^8 - v^10 + 
      2*v^12 - v^14 + 2*v^16 - v^18 + v^20 - v^22))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
    (v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, v^12, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + 
     v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/
    (v^8*(1 + d*v^2 + v^4))), ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/(v^2*(1 + d*v^2 + v^4)), 0, 0, 
  (v^4*(1 - v^10))/(1 + d*v^8 + v^16)}, {0, 0, -v^6, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, 0, 0, 0, 0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0}, 
 {0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 1, 0}, 
 {0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), -v^6, 0, 0, 
  -((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
    (v^6*(1 + d*v^2 + v^4))), 
  -(((-1 + v)*(1 + v)*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + 
      d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/
    (v^10*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
      v^18 + v^20 + v^22))/(v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^8*(1 + d*v^2 + v^4))}, {0, 0, 0, 0, 0, 0, v^2, 0, 0, v^2, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -v^4, -v^6, 0, 
  -((1 - v^6 - v^8 + d*v^12 + 2*v^14 + v^16 + v^18 - v^24)/
    (v^8*(1 + d*v^2 + v^4))), 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^20*(1 + d*v^2 + v^4)^2), ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 
  0, -((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
    (v^8*(1 + d*v^2 + v^4)))}, {0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), (-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - v^18 + 
    v^24)/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (v^4*(-1 + v^2*(1 + v^8*(1 - v^2))))/
   (1 + d*v^8 + v^16), -v^6, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 0, 0, (v^4*(-1 + v^10))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^2*(1 + v^2*(-1 + v^6*(1 + v^2*(-1 + v^2))))))/
   (1 + d*v^8 + v^16), 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 1, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16)}, {0, 0, 0, 1, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 1, 0, 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 
  (v^2*(1 + v^2*(-1 + v^8*(-1 + v^2))))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, v^2, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, v^2}}


==> arxiv-code/matrices/5-box-cap-matrix.m <==
{{0, d, 0, 1, 1, 0, 1, 0, 1, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -v^6, v^12, -v^(-6), v^(-12), -v^(-6)}}


==> arxiv-code/matrices/5-box-fork-matrix.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^6 - v^10 + d*v^10 + v^12 + v^14 + v^16 + v^18 - v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  (v^4*(1 - v^10))/(1 + d*v^8 + v^16)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  (v^2*(1 - v^10))/(1 + d*v^8 + v^16)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4))}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 1}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4)))}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, -v^(-2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^(-2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> arxiv-code/matrices/5-box-fuse-matrix.m <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^8*(1 + v^4 + v^8 + d*v^8 - v^10 + d*v^10 + 2*v^12 + d*v^12 + d*v^14 + 
     3*v^16 + d*v^16 + v^18 + 3*v^20 + v^24 - v^26 - v^30))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (-1 + v^8 - d*v^8 + v^10 - v^14 - v^16 - 2*v^18 + d*v^18 + 2*v^24 + v^26 + 
    v^28 - v^34)/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (1 - v^8 + d*v^8 - v^10 + v^14 + v^16 + 2*v^18 - d*v^18 - 2*v^24 - v^26 - 
    v^28 + v^34)/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + v^8 - d*v^8 + v^10 - 
      v^14 - v^16 - 2*v^18 + d*v^18 + 2*v^24 + v^26 + v^28 - v^34))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 - v^4 + v^6 + 3*v^10 + v^12 + 3*v^14 + d*v^14 + d*v^16 + 2*v^18 + 
     d*v^18 - v^20 + d*v^20 + v^22 + d*v^22 + v^26 + v^30))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (1 - v^6 - v^8 - 2*v^10 + 2*v^16 - d*v^16 + v^18 + v^20 - v^24 - v^26 + 
    d*v^26 + v^34)/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (-1 + v^6 + v^8 + 2*v^10 - 2*v^16 + d*v^16 - v^18 - v^20 + v^24 + v^26 - 
    d*v^26 - v^34)/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^6 - v^8 - 2*v^10 + 
      2*v^16 - d*v^16 + v^18 + v^20 - v^24 - v^26 + d*v^26 + v^34))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 0, 0, 1, 1, 0, 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), (v^2 - 2*v^8 - v^10 - 3*v^12 + d*v^12 + 
    2*v^18 + 2*v^20 + 2*v^22 + v^24)/((1 + v^4)*(1 + v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
    v^18 + v^20 + v^22)/(v^6*(1 + d*v^2 + v^4)), 0, 
  (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - v^18 - v^20 - v^22)/
   (v^12*(1 + d*v^2 + v^4)), -v^(-6), 
  -(((1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + v^2 + v^4 - 2*v^10 + 
      d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^12*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 1, 0, 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 1, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^6*(1 + d*v^2 + v^4)), -v^6, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^18 + v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 
  ((1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + v^2 + v^4 - v^8 - v^10 - 
     2*v^12 + d*v^12 + v^18 + v^20 + v^22))/(v^12*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^12*(1 + d*v^2 + 2*v^4 + v^6 + d*v^6 + 2*v^8 + d*v^8 + v^10 + d*v^10 + 
     2*v^12 + d*v^14 + v^16))/((1 + v^4)*(1 + v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 1, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v^10)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16)^2))}}


==> arxiv-code/matrices/5-box-innerproducts.m <==
{{0, d^2, 0, d, d, 0, d, 0, d, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d*v^6), d*v^12, -(d/v^6), d/v^12, 
  -(d/v^6)}, {d^2, 0, d, d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, d, d*v^12, -(d/v^6), -(d*v^6), 
  d/v^12, 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16))}, {0, d, d, 0, d^2, d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, -(d*v^6), d/v^12, -(d/v^6), 0, 
  d*v^12, -(d/v^6)}, {d, d, 0, d^2, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, d, 0, -(d/v^6), 0, d/v^12, d*v^12, 
  -(d*v^6), -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16)))}, {d, 0, d^2, 0, d, d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, d/v^12, d*v^12, 0, -(d*v^6), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, d, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2))}, 
 {d, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, 
 {0, d, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2))}, 
 {d, 0, 0, d, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, 
 {(d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2))}, {0, d*v^12, -(d*v^6), -(d/v^6), 
  d/v^12, -(d*v^6), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), d/v^12, d^2, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16)))}, {-(d*v^6), -(d/v^6), d/v^12, 0, 
  d*v^12, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), d^2, d/v^12, d*v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), -(d*v^6)}, {d*v^12, -(d*v^6), -(d/v^6), d/v^12, 
  0, -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), d/v^12, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), d^2, d*v^12, 0}, 
 {-(d/v^6), d/v^12, 0, d*v^12, -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, d*v^12, d^2, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)))}, {d/v^12, 0, d*v^12, -(d*v^6), -(d/v^6), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d^2, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), d*v^12, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), d/v^12, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {-(d/v^6), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
     (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2)}}


==> arxiv-code/matrices/5-box-inverse-braiding-matrix.m <==
{{-v^(-6), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^6 - v^10 + d*v^10 + v^12 + v^14 + v^16 + v^18 - v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
    (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
   (v^22*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))}, 
 {0, v^(-12), 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + d*v^8 + v^10 + v^12 + v^14 - v^20 - v^24 + v^26))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^16*(1 + d*v^2 + v^4)), ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6))/(v^22*(1 + d*v^2 + v^4)), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
   (v^16*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, 0, -v^(-6), 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^22*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))}, 
 {0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 1, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (v^4*(1 - v^10))/(1 + d*v^8 + v^16), 
  (v^2*(1 - v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^8*(1 + d*v^2 + v^4)), 0}, {0, 0, 0, 0, 0, -v^(-6), 0, 0, -v^(-4), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
      v^18 + v^20 + v^22))/(v^24*(1 + d*v^2 + v^4)^2)), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)), 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)^2/
   (v^24*(1 + d*v^2 + v^4)^2)}, 
 {0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, (1 - v^6 - v^8 + d*v^12 + 2*v^14 + v^16 + 
    v^18 - v^24)/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 
  -((1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
    (v^12*(1 + d*v^2 + v^4))), -v^(-6), 0, 
  -((1 + 2*v^2 + v^4 - 2*v^8 - 2*v^10 - 3*v^12 + d*v^12 + v^16 + 2*v^18 + 
     2*v^20 + v^22 - v^26)/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
     v^20 + v^22))/(v^24*(1 + d*v^2 + v^4)^2), 0, 
  -(((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^24*(1 + d*v^2 + v^4)^2))}, {0, 0, 0, 0, 0, 0, 0, 0, v^(-2), v^(-2), 0, 
  0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + v^10)/(1 + d*v^8 + v^16), -v^(-6), 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22))/(v^12*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16)}, {0, 0, 0, 1, 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, (v^2*(1 + v^2*(-1 + v^8*(-1 + v^2))))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^2*(1 + v^8*(1 - v^2))))/(1 + d*v^8 + v^16), 0, 1, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 1, 0, 0, 0, (1 - v^10)/(1 + d*v^8 + v^16), 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^12*(1 + d*v^2 + v^4))}}


==> arxiv-code/matrices/5-box-rotation-matrix.m <==
{{0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + 
      v^12 - v^14 + v^16 + v^20))/(v^10*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)))}, {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - v^8 - v^10 + d*v^10 - v^12 + v^14 + 
     2*v^18 + v^22 - v^24))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 + v^10 + v^12 + d*v^14 + v^16 - v^18 - v^22 + 
     v^24 - v^26 + v^28))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 + v^6 + v^10 - v^12 + d*v^12 + v^20 + v^24 - v^26))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^12*(1 + d*v^2 + v^4))}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + 2*v^2 + 3*v^4 + 3*v^6 + 2*v^8 + v^10 - 2*v^12 + 
     d*v^12 - 2*v^14 - 3*v^16 - 2*v^18 - v^20))/(v^12*(1 + d*v^2 + v^4))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  -((1 - v^6 - v^10 + d*v^10 + v^12 + v^14 + v^16 + v^18 - v^24)/
    (v^10*(1 + d*v^2 + v^4)))}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v))/v^2)}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  (v^2*(1 + v^2*(-1 + v^8*(-1 + v^2))))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  (-1 + v^2*(1 + v^2*(-1 + v^6*(1 + v^2*(-1 + v^2)))))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  (v^2*(-1 + v^2*(1 + v^8*(1 - v^2))))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  (1 + v^2*(-1 + v^2*(1 + v^6*(-1 + v^2*(1 - v^2)))))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}


==> arxiv-code/matrices/6-box-H-matrix.m <==
{{1, 0, 0, 0, 0, 0, 0, ((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 
  ((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    ((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + 
     v^24))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
     2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
     2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*v^6*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - 
     v^16 - v^18 + v^24))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (1 - v^2 + v^4 - v^6 - v^8 + d*v^8 - d*v^10 - v^12 + d*v^12 + 3*v^14 - 
      d*v^14 - v^16 + d*v^16 + 4*v^18 - 2*d*v^18 - 3*v^20 + v^22 - d*v^22 - 
      6*v^24 + v^26 - d*v^26 - 4*v^28 + d*v^28 - d^2*v^28 + v^30 + 2*v^32 - 
      d*v^32 + d*v^34 + 3*v^36 - 2*d*v^36 - 2*v^38 + 2*v^40 - d*v^40 - 
      3*v^42 + d*v^42 + v^44 - 2*v^46 + v^48 - v^50 + v^52))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^3)), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (1 - v^2 + v^4 - v^6 - v^8 + d*v^8 - d*v^10 - v^12 + d*v^12 + 3*v^14 - 
      d*v^14 - v^16 + d*v^16 + 4*v^18 - 2*d*v^18 - 3*v^20 + v^22 - d*v^22 - 
      6*v^24 + v^26 - d*v^26 - 4*v^28 + d*v^28 - d^2*v^28 + v^30 + 2*v^32 - 
      d*v^32 + d*v^34 + 3*v^36 - 2*d*v^36 - 2*v^38 + 2*v^40 - d*v^40 - 
      3*v^42 + d*v^42 + v^44 - 2*v^46 + v^48 - v^50 + v^52))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^3)), 
  -(((-1 + v)*v^18*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
      2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
    ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (1 - v^2 + v^4 - v^6 - v^8 + d*v^8 - d*v^10 - 2*v^12 + d*v^12 + 3*v^14 - 
      2*d*v^14 - v^16 + d*v^16 + 4*v^18 - d*v^18 - 2*v^20 - d*v^20 + v^22 - 
      2*d*v^22 - d^2*v^22 - 7*v^24 - d^2*v^24 - 2*d*v^26 + d^2*v^26 - 
      5*v^28 + d*v^28 + d*v^30 + 3*v^32 - d*v^32 + v^34 + 2*d*v^34 + 5*v^36 - 
      d*v^36 - v^38 + d*v^38 + 2*v^40 - d*v^40 - 3*v^42 - 2*v^46 + v^48 - 
      v^50 + v^52))/(v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  ((-1 + v)*v^12*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
     v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
      v^18 - v^20 + v^22)*(-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^3)), (v^16*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
      2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22)^2)/
   ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^4)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
      v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
     v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
      v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 - 2*v^6 - 3*v^8 - v^10 - d*v^10 - 2*v^12 + 
     d*v^12 + 5*v^14 - 2*d*v^14 + 3*v^16 + 6*v^18 + v^20 + 2*d*v^20 + 
     2*d*v^22 - 5*v^24 + 2*d*v^24 - 3*v^26 + d*v^26 - 2*v^28 + v^30 - 
     2*d*v^30 + d^2*v^30 + 3*v^32 - d*v^32 + v^34 + 3*v^36 - d*v^36 - 
     2*v^38 + 2*d*v^38 + d*v^40 - v^42 + v^48))/(v^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3), 0, 0, 0, 
  0, 0, -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 - v^6 + v^12 + v^14 + v^16 + 
      d*v^18 - v^24 + v^26))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^3)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
     v^18 - v^20 + v^22))/(v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 - d*v^8 + v^10 - d*v^10 - v^12 + d*v^12 - 
     v^16 - v^18 + v^24)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - 
     v^18 + v^24))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3), 0, 0, 0, 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 - d*v^8 + v^10 - d*v^10 - v^12 + d*v^12 - 
     v^16 - v^18 + v^24)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - 
     v^18 + v^24))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3), 0, 
  ((-1 + v)*v^12*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - 
     v^16 - v^18 + v^24))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^3), 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   ((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + 
      v^24))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
     v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^3*(1 + v + v^2 + v^3 + v^4)^3)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^2*(1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + 
      v^24))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (1 - v^2 + v^4 - 2*v^6 + v^8 - 2*v^10 + d*v^10 + v^12 - d*v^14 - 
      d*v^16 + 2*v^18 - d*v^18 - v^20 + 2*v^22 - d*v^22 - 4*v^24 - d^2*v^24 + 
      d*v^26 - d^2*v^26 - 4*v^28 - 2*d*v^28 + d^2*v^28 - v^30 + d*v^30 - 
      v^32 - d*v^32 + 2*v^34 - d*v^34 + 2*v^36 + v^38 + d*v^38 + 2*v^40 - 
      2*v^42 - 2*v^46 + v^48 - v^50 + v^52))/(v^2*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 0, 0, 
  0, -(((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(2 - v^2 - 2*v^6 - v^8 - v^10 + v^14 - 
      d*v^14 + v^16 - d*v^16 + d*v^18 - 2*v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3)), 
  ((-1 + v)*v^12*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
     v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (1 - v^2 + v^4 - 3*v^6 - d*v^8 - 2*v^10 + 2*v^12 + d*v^12 + 3*v^14 + 
     d*v^14 + 3*v^16 + d*v^16 + 4*v^18 - v^20 + d*v^20 + d^2*v^22 - 5*v^24 - 
     d*v^24 + d^2*v^24 - v^26 + 2*d*v^26 - d^2*v^26 - 3*v^28 - d*v^28 + 
     2*v^30 + d*v^30 + v^32 + d*v^32 + 3*v^34 + 2*v^36 - d*v^36 + v^40 - 
     2*v^42 - 2*v^46 + v^48 - v^50 + v^52))/(v^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3), 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
     v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22)*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((v^10*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + 
      v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^4))}, 
 {0, 0, 0, 0, 0, 0, 0, ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (v^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + 
     v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^3*(1 + v + v^2 + v^3 + v^4)^3)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 + v^2 + 2*v^6 + v^10 - 2*v^12 + d*v^12 - 2*v^14 + d*v^14 - v^16 - 
      v^18 - d*v^18 + 2*v^20 - 2*d*v^20 - 2*d*v^22 + 2*v^24 - d*v^24 - 
      3*v^26 - d*v^26 - 2*v^28 + 2*d*v^28 - d^2*v^28 - 2*v^30 + d*v^32 + 
      v^34 + 2*v^36 - d*v^36 + 2*v^38 - d*v^38 - v^40 - 2*v^44 - v^48 + 
      v^50))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 
  ((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -(((-1 + v)^3*v^8*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 
  -(((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 
  -(((-1 + v)^2*v^12*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(2 - 2*v^2 - 2*v^6 + 3*v^14 - 2*d*v^14 - 
      2*v^16 + d*v^16 + v^18 - 2*v^20 - 2*v^24 + 2*v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3)), 
  0, 0, 0, ((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 - v^2 + v^4 + 2*v^8 + v^10 + 2*v^12 - 
     v^14 + d*v^14 - v^18 - v^20 + v^26 - v^28 + v^30))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 
  ((-1 + v)*v^22*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 
  ((-1 + v)*v^8*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + 2*v^6 + 2*v^8 + d*v^8 + v^10 + d*v^10 + 
     v^12 - d*v^12 - 2*v^14 - v^16 - v^18 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 
  ((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
     v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 
  ((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
     v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 
  -((v^20*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
      2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^4))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*v^8*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 
  -(((-1 + v)^3*v^10*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(1 + v^2 - v^4 - v^6 - 2*v^8 - v^10 + 
      3*v^16 - 2*d*v^16 - v^18 + d*v^18 + v^20 - v^22 - v^24 - v^26 + v^28))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3)), 
  0, 0, 0, 0, 0, -(((-1 + v)*v^18*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*v^2*(1 + v)^3*(1 + v^2)*(1 - v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^22*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((-1 + v)^3*v^2*(1 + v)^3*(1 + v^2)*(1 - v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (1 + d*v^8 + v^16)^2, 0, ((-1 + v)^3*v^8*(1 + v)^3*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (1 + d*v^8 + v^16)^2, 0, 0, 0, 0, 
  -(((-1 + v)^3*v^2*(1 + v)^3*(1 + v^2)*(1 - v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 
  ((-1 + v)^3*v^10*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 - v^2 + v^4 + v^8 + v^10 - d*v^10 - 
      v^14 - v^16 - v^18 - v^20 + v^26 - v^28 + v^30))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3)), 
  0, 0, 0, -(((-1 + v)*v^10*(1 + v)*(1 - v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 - d*v^8 + v^10 - d*v^10 - v^12 + d*v^12 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3)), 
  0, -(((-1 + v)*v^20*(1 + v)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^3)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)^3*v^2*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 
  ((-1 + v)^3*v^2*(1 + v)^3*(1 + v^2)*(1 - v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (1 + d*v^8 + v^16)^2, 0, 0, 0, 
  -(((-1 + v)^3*v^4*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + v^10 + 2*v^12 + d*v^14 + 
     2*v^16 - d*v^16 - v^18 - v^20 + d*v^20 - v^22 - v^26 + v^28 + v^30))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 0, 
  0, 0, 0, 0, -(((-1 + v)*v^20*(1 + v)*(1 + d*v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - 
      v^20 - v^24 + v^26))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^3)), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-1 + v)*v^18*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-1 + v)*v^18*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3), 0, 
  0, 0, 0, 0, -(((-1 + v)*v^18*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^3)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
      2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
     v^24 - v^26 + v^28))/(v^12*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  0, -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - 2*v^4 + 3*v^6 - d*v^6 - 2*v^8 + 2*d*v^8 + 7*v^10 - 2*d*v^10 - 
      2*v^12 + 2*d*v^12 + 4*v^14 - 2*d*v^14 - 4*v^16 + d*v^16 - 2*v^18 - 
      d*v^18 - 4*v^20 + d*v^20 - 3*v^22 + d*v^22 + 2*v^24 + 2*d*v^24 + 
      d*v^26 + d^2*v^26 + 7*v^28 + d*v^30 + 7*v^32 - 3*d*v^32 - 3*v^34 + 
      2*d*v^34 + 2*v^36 - d*v^36 - 3*v^38 + d*v^38 - 2*v^40 - v^42 - v^44 + 
      v^46 + v^50))/(v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  (v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + v^10 - v^12 - v^16 - d*v^18 - v^22 + 
     v^24 - 2*v^26 + v^28 - v^30 + v^32))/((1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^2 - 2*v^4 + 2*v^6 - d*v^6 + 2*v^8 + d*v^8 + 6*v^10 + 4*v^12 + 
      v^14 - 4*v^16 + d*v^16 - 7*v^18 + d*v^18 - 7*v^20 + d*v^20 - 3*v^22 - 
      d*v^22 + 2*v^24 + d*v^24 - d^2*v^24 + 6*v^26 - 2*d*v^26 + d^2*v^26 + 
      7*v^28 - d*v^28 + d^2*v^28 + 2*v^30 + d*v^30 + v^32 - d*v^32 - 3*v^34 + 
      d*v^34 - 3*v^36 + 2*d*v^36 - v^38 + d*v^38 + v^42 + v^44 + v^46))/
    (v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^4 + v^6 + 2*v^8 + 2*v^10 + d*v^10 + 3*v^12 - d*v^12 - 3*v^14 - 
      2*v^16 - 3*d*v^16 - 8*v^18 - d*v^18 - 3*v^20 - d*v^20 - 4*v^22 + 
      2*d*v^22 + 5*v^24 + d*v^24 + 3*v^26 + 3*d*v^26 - d^2*v^26 + 7*v^28 + 
      4*v^30 - d*v^30 - d*v^32 - 3*d*v^34 - 5*v^36 - v^38 - d*v^38 - 4*v^40 + 
      d*v^40 - v^44 + v^46 + v^50))/(v^6*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  (v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
     v^26 - v^28 + v^30))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - v^2 + 2*v^6 + 6*v^8 + 4*v^10 + d*v^10 + 
      5*v^12 - 2*d*v^12 - 7*v^14 - 10*v^16 - 2*d*v^16 - 18*v^18 - 13*v^20 - 
      d*v^20 - 7*v^22 + 6*v^24 - d*v^24 + 14*v^26 + 16*v^28 - d*v^28 + 
      d^2*v^28 + 14*v^30 + d*v^30 + 4*v^32 + 2*d*v^32 + v^34 + d*v^34 - 
      8*v^36 + 4*d*v^36 - 4*v^38 + d*v^38 - 5*v^40 + d*v^40 - v^42 + v^44 + 
      2*v^46 + 2*v^48 + v^50 + v^52))/(v^8*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)*
     (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
      v^24 - v^26 + v^28))/(v^8*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^6 - 2*v^8 - 3*v^10 + v^12 - d*v^12 + 2*v^14 + 5*v^16 - d*v^16 + 
     3*v^18 + v^20 - 3*v^22 + 3*d*v^22 - 4*v^24 + d*v^24 + d^2*v^24 - 
     2*v^26 + 3*d*v^26 + v^28 + d*v^28 + 5*v^30 + 4*v^32 + 4*v^34 - d*v^34 - 
     v^36 - 2*v^38 - d*v^38 - 3*v^40 - 2*v^42 + v^48))/
   (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
     (1 - v^2 - v^6 + v^8 - 2*v^10 + d*v^10 + 2*v^12 - 2*d*v^12 - v^14 - 
      v^20 - v^24 + v^26))/(v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^10*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 - v^6 + v^12 + v^14 + v^16 + d*v^18 - v^24 + v^26))/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  0, 0, 0, 0, 0, 0, ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 - v^10 - 3*v^12 - 3*v^14 - 3*v^16 + 
     d*v^16 + 2*v^20 + 3*v^22 + 4*v^24 + 2*v^26 + v^28))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^2 - 2*v^4 + 2*v^6 - d*v^6 + v^8 + d*v^8 + 7*v^10 - d*v^10 + 
      2*v^12 + d*v^12 + 3*v^14 - d*v^14 - 5*v^16 + 2*d*v^16 - 5*v^18 + 
      d*v^18 - 7*v^20 + 2*d*v^20 - 2*v^22 - d*v^22 + 2*v^24 + d*v^24 - 
      d^2*v^24 + 5*v^26 - 2*d*v^26 + d^2*v^26 + 7*v^28 - 2*d*v^28 + 
      d^2*v^28 + d*v^30 + 2*v^32 - 2*d*v^32 - 5*v^34 + 2*d*v^34 - v^36 + 
      d*v^36 - 2*v^38 + 2*d*v^38 + v^40 + v^42 + v^44 + v^46))/
    (v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 + v^12 + v^14 + v^16 + d*v^18 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 + v^16 + v^18 + d*v^20 - v^26 + v^30))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^4 + 3*v^6 + 3*v^8 + 2*v^10 - v^12 - 3*v^14 - 5*v^16 + d*v^16 - 
     3*v^18 - v^20 + v^22 + 3*v^24 + 2*v^26 + v^28))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  0, (v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   ((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
    (1 + d*v^8 + v^16)^3)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + 
      v^12 - v^14 + v^16 + v^20))/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - 
     v^18 + v^24))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
     2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + 
      v^12 - v^14 + v^16 + v^20))/(v^6*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^4 - v^6 - v^8 + v^14 - d*v^14 + v^16 - d*v^16 - v^18 + d*v^18 - 
      v^22 - v^24 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 + 2*v^4 - 2*v^6 - v^8 - 5*v^10 - 3*v^12 + 2*v^14 - d*v^14 + 
     v^16 + 2*d*v^16 + 13*v^18 - 4*d*v^18 + 3*v^20 - d*v^20 + 6*v^22 - 
     2*d*v^22 - 10*v^24 + 2*d*v^24 - 8*v^26 + 3*d*v^26 - 13*v^28 + d*v^28 - 
     7*v^30 + 6*d*v^30 - 2*d^2*v^30 + 7*v^32 - 5*d*v^32 + d^2*v^32 + 7*v^34 + 
     14*v^36 - 5*d*v^36 + 2*v^38 - d*v^38 + 4*v^40 - 3*d*v^40 - 10*v^42 + 
     3*d*v^42 - 4*v^44 + d*v^44 - 6*v^46 + 3*v^52 + v^54))/
   (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^6 - v^8 - 2*v^10 + d*v^10 + v^12 + 4*v^14 - d*v^14 + 4*v^16 + 
      5*v^18 + d*v^20 - 2*v^22 + d*v^22 - 7*v^24 + d*v^24 - 5*v^26 + d*v^26 - 
      2*v^28 - 2*d*v^28 + d^2*v^28 + v^30 + 4*v^32 - d*v^32 + 4*v^34 + 
      3*v^36 + d*v^36 - v^38 + 2*d*v^38 - 2*v^42 + v^48))/
    (v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24)^2)/
    (v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^2*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
      v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + 
      v^12 - v^14 + v^16 + v^20))/(v^6*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
     2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^2*(1 + d*v^8 + v^16))), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((v^4*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 - v^4 - v^6 - v^8 + v^14 - d*v^14 + v^16 - 
      d*v^16 - v^18 + d*v^18 - v^22 - v^24 + v^28))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^2 + v^4 - 2*v^6 + 2*v^8 + 2*v^12 + v^14 - d*v^14 - 4*v^16 + 
      d*v^16 - d*v^18 - 5*v^20 + d*v^20 + 3*v^22 - v^24 - d*v^24 + 7*v^26 - 
      d^2*v^26 - v^28 - 2*d*v^28 - 4*v^32 - d*v^32 - 4*v^34 - v^36 - d*v^36 - 
      2*v^38 + d*v^38 + 5*v^40 - d*v^40 - v^42 + d*v^42 + 3*v^44 - 2*v^46 + 
      v^48 - 2*v^50 + v^52))/(v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  (v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^6 + v^10 + 2*v^12 + 2*v^14 + v^16 + v^18 - d*v^18 - 2*v^20 + 
     d*v^20 - 2*v^22 + d*v^22 - v^24 - v^26 + 2*v^30 + v^32))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^4 + 3*v^8 - d*v^8 + v^10 + 2*d*v^10 + 5*v^12 - d*v^12 - 2*v^14 + 
      d*v^14 - 2*d*v^16 - 7*v^18 - 3*v^20 - d*v^20 - 6*v^22 + d*v^22 + 
      3*v^24 - 2*d*v^24 - v^26 + 3*d*v^26 - 2*d^2*v^26 + 6*v^28 - 3*d*v^28 + 
      d^2*v^28 + 3*v^30 + 2*v^34 - 3*d*v^34 - 4*v^36 + d*v^36 - 3*v^40 + 
      d*v^40 - v^44 + v^46 + v^50))/(v^2*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + 3*v^4 + 2*v^6 - d*v^8 - 5*v^10 - 3*d*v^10 - 11*v^12 - 
      3*d*v^12 - 14*v^14 - 2*d*v^14 - 15*v^16 + d*v^16 - 7*v^18 + d*v^18 + 
      2*v^20 + 2*d*v^20 - d^2*v^20 + 13*v^22 + 2*d*v^22 - d^2*v^22 + 
      20*v^24 - 3*d*v^24 + d^2*v^24 + 19*v^26 - d*v^26 + 12*v^28 - 3*d*v^28 + 
      v^30 - d*v^30 - 8*v^32 + d*v^32 - 13*v^34 + 3*d*v^34 - 11*v^36 + 
      2*d*v^36 - 7*v^38 + d*v^38 + 3*v^42 + 5*v^44 + 3*v^46 + 2*v^48))/
    (v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (v^4*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + 
     v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
      v^18 - v^20 + v^22)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
      v^18 + v^20 + v^22))/(v^4*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
     (1 + d*v^8 + v^16)^3))}, {0, 0, 1, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, v^(-2), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + 3*v^2 + 4*v^4 + 4*v^6 - 5*v^10 - 
      13*v^12 + d*v^12 - 13*v^14 - 11*v^16 + d*v^16 - v^18 + 10*v^20 - 
      2*d*v^20 + 16*v^22 - d*v^22 - d^2*v^22 + 18*v^24 - 3*d*v^24 + 9*v^26 - 
      d*v^26 + 2*v^28 - d*v^28 - 8*v^30 - 10*v^32 - 11*v^34 + d*v^34 - 
      5*v^36 - 3*v^38 + d*v^38 + v^40 + 2*v^42 + 2*v^44 + 2*v^46 + v^48 + 
      v^50))/(v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 
  -(((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + 2*v^2 + 2*v^4 + v^6 - d*v^6 - v^8 - d*v^8 - 5*v^10 + d*v^10 - 
      7*v^12 + 2*d*v^12 - 7*v^14 + d*v^14 - 3*v^16 - d^2*v^16 + v^18 - 
      d^2*v^18 + 9*v^20 - 5*d*v^20 + d^2*v^20 + 9*v^22 - 2*d*v^22 + 8*v^24 - 
      3*d*v^24 + 2*v^26 - d*v^26 - 4*v^28 + d*v^28 - 7*v^30 + 2*d*v^30 - 
      8*v^32 + 2*d*v^32 - 4*v^34 - v^36 + 2*v^38 + 3*v^40 + 2*v^42 + v^44))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + 2*v^4 + v^6 - v^10 - 3*v^12 + d*v^12 - 2*v^14 - 2*v^16 + 
      v^20 + 2*v^22 + v^24 + v^26))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0}, 
 {0, 1, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4))), 0, 0, v^2, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - 2*v^2 - v^4 + v^6 + 3*v^8 + 3*v^10 + 3*v^12 - d*v^12 - 2*v^16 + 
      d*v^16 - 3*v^18 + d*v^18 - 2*v^20 - v^22 + v^24 + 2*v^26 + v^28))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - 2*v^2 - v^4 + v^6 + 3*v^8 + 3*v^10 + 3*v^12 - d*v^12 - 2*v^16 + 
      d*v^16 - 3*v^18 + d*v^18 - 2*v^20 - v^22 + v^24 + 2*v^26 + v^28))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^4 - 3*v^6 - 3*v^8 - v^10 + 2*v^12 + 6*v^14 - 2*d*v^14 + 4*v^16 - 
      3*d*v^16 - v^18 - 3*d*v^18 - 9*v^20 - 2*d*v^20 - 13*v^22 - 14*v^24 + 
      2*d*v^24 - 4*v^26 + d*v^26 + 5*v^28 + 2*d*v^28 - d^2*v^28 + 14*v^30 - 
      d*v^30 + 14*v^32 + 9*v^34 + 2*v^36 - 5*v^38 + d*v^38 - 6*v^40 + 
      d*v^40 - 4*v^42 - v^44 + v^46 + 2*v^48 + v^50))/
    (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^4 + v^6 + v^8 + 3*v^10 + 4*v^12 + 2*v^14 + 2*d*v^14 + v^16 + 
     d*v^16 - 5*v^18 - 8*v^20 - 2*d*v^20 - 12*v^22 - 4*d*v^22 - 8*v^24 - 
     5*d*v^24 - 7*v^26 - 4*d*v^26 + 2*v^28 - 3*d*v^28 + 4*v^30 + d*v^30 - 
     d^2*v^30 + 8*v^32 + d*v^32 + 6*v^34 + 3*d*v^34 + 3*v^36 + 3*d*v^36 + 
     2*v^38 + d*v^38 - v^40 + d*v^40 + d*v^42 + v^46 + v^50))/
   (v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  0, 0, 0, 0, ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, (v^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), (v^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + 
     v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + 2*v^2 - 3*v^4 + 3*v^6 - 2*v^8 + 
     2*v^10 - 3*v^12 + 3*v^14 - 2*d*v^14 - 3*v^16 + 2*d*v^16 + v^18 - 
     d*v^18 - 2*v^22 + 2*v^24 - 3*v^26 + 3*v^28 - 2*v^30 + v^32))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^4 + v^6 + v^8 + 2*v^10 + v^12 + v^14 - v^16 + d*v^16 - v^18 - 
     v^20 - v^22 + v^24 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + 2*v^4 - 2*v^6 - 2*v^10 - v^14 + v^16 - d*v^16 + v^18 + v^22 - 
      2*v^24 + v^26 - 2*v^28 + v^30))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((-1 + v)^3*v^6*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2, 0, 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - 2*v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 - d*v^12 - d*v^14 - 
     d*v^16 - 2*v^18 + d*v^18 + 2*v^20 + d*v^20 - 3*v^22 + 2*d*v^22 + 
     4*v^24 + d*v^24 - 5*v^26 + 2*d*v^26 + 6*v^28 - d*v^28 + d^2*v^28 - 
     2*v^30 + d*v^30 + 5*v^32 + 2*v^34 + 2*v^36 + d*v^36 + v^38 - 3*v^40 - 
     d*v^42 - 4*v^44 + v^46 - 2*v^48 + 2*v^50 - v^52 + v^54))/
   (v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -v^4, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 
     2*v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + v^12 - 
     v^14 + v^16 + v^20))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + 
      v^12 - v^14 + v^16 + v^20))/(v^8*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - 
      v^16 - v^18 + v^24))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 + v^6 - v^8 + d*v^8 - v^10 - 2*v^12 - v^14 + v^18 + v^20 + 
     v^22)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - 3*v^2 - 4*v^4 - 3*v^6 + 2*v^8 + 7*v^10 + 
     14*v^12 - 2*d*v^12 + 12*v^14 - d*v^14 + 7*v^16 - 5*v^18 + 3*d*v^18 - 
     14*v^20 + 4*d*v^20 - 19*v^22 + 4*d*v^22 - 14*v^24 + d*v^24 - 4*v^26 - 
     d*v^26 + 7*v^28 - 5*d*v^28 + d^2*v^28 + 12*v^30 - 3*d*v^30 + 11*v^32 - 
     2*d*v^32 + 7*v^34 - v^36 + 3*d*v^36 - 3*v^38 + 2*d*v^38 - 4*v^40 + 
     d*v^40 - 2*v^42 + v^46 + v^48))/(v^4*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - 3*v^10 - 2*v^12 - d*v^12 - 2*v^14 + v^18 + v^20 + 
     v^22)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), ((-1 + v)^2*(1 + v)^2*(1 + v^2)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + v^12 - v^14 + v^16 + v^20)*
    (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22))/
   (v^4*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
     (1 + d*v^8 + v^16)^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
      2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, 0, 0, -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (2 - 4*v^6 - v^8 - 7*v^10 + 3*d*v^10 + 3*v^12 - 3*d*v^12 + v^14 - 
      2*d*v^14 + 8*v^16 - 4*d*v^16 + 4*v^18 + d*v^18 + 2*v^20 - d*v^20 + 
      d^2*v^20 - 2*v^22 + 3*d*v^22 - d^2*v^22 - 12*v^24 + 6*d*v^24 - 
      2*d^2*v^24 - v^26 - 2*d*v^26 + d^2*v^26 - 6*v^28 + 2*d*v^28 + 7*v^30 - 
      4*d*v^30 + 2*v^32 - 2*d*v^32 + 8*v^34 - 4*d*v^34 - v^36 + 2*d*v^36 - 
      2*v^38 + d*v^38 - 3*v^40 - 4*v^42 + 2*v^48))/
    (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, -(((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - 
      v^16 - v^18 + v^24))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + 
     v^10 + 2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20)*
    (-1 + v^6 + v^8 - d*v^12 - 2*v^14 - v^16 - v^18 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -v^4, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-2 + 2*v^6 + v^8 + 2*v^10 - d*v^10 - v^12 - 2*v^14 - 2*v^16 - 2*v^18 + 
      2*v^24))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^2 + 3*v^6 + 5*v^8 + 5*v^10 - d*v^10 + 3*v^12 - 2*d*v^12 - 
     5*v^14 + d*v^14 - 9*v^16 + 3*d*v^16 - 13*v^18 + 5*d*v^18 - 6*v^20 + 
     2*d*v^20 - v^22 + 3*d*v^22 - d^2*v^22 + 12*v^24 - 4*d*v^24 + d^2*v^24 + 
     15*v^26 - 5*d*v^26 + d^2*v^26 + 12*v^28 - 4*d*v^28 + 5*v^30 - 3*d*v^30 - 
     5*v^32 + d*v^32 - 9*v^34 + 3*d*v^34 - 11*v^36 + 4*d*v^36 - 5*v^38 + 
     d*v^38 - v^40 + 3*v^42 + 4*v^44 + 3*v^46 + v^48))/
   (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), ((1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - 
     v^16 - v^18 + v^24))/(v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - 
     v^16 - v^18 + v^24))/(v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^10*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + 2*v^6 - v^8 + d*v^8 + 2*v^10 - 2*d*v^10 - 2*v^12 - v^14 - v^16 - 
     v^18 + v^24)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + 
     v^24))/(v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^4*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
     (1 + d*v^8 + v^16)^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^4 - v^6 - v^8 + v^14 - d*v^14 + v^16 - d*v^16 - v^18 + d*v^18 - 
      v^22 - v^24 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
    (1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - v^24 + v^26))/
   (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -v^(-4), 
  0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^14*(1 + d*v^2 + v^4)), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^6*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + 
     d*v^14 - v^16 + v^22 + v^24))/(v^12*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - 
      v^24 + v^26))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - 3*v^2 - 4*v^4 - 3*v^6 + v^8 + 6*v^10 - d*v^10 + 8*v^12 - 
      3*d*v^12 + 9*v^14 - 6*d*v^14 - v^16 - 2*d*v^16 - 7*v^18 - 16*v^20 + 
      3*d*v^20 - 16*v^22 + 4*d*v^22 - d^2*v^22 - 11*v^24 + 3*d*v^24 - 
      d^2*v^24 + 10*v^28 - 4*d*v^28 + d^2*v^28 + 12*v^30 - 2*d*v^30 + 
      13*v^32 - 3*d*v^32 + 5*v^34 + d*v^34 + 2*v^36 + 2*d*v^36 - 5*v^38 + 
      4*d*v^38 - 2*v^40 - 3*v^42 + v^46 + v^48))/(v^4*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 
  0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 + 4*v^4 + 7*v^6 + 7*v^8 + 2*v^10 - 4*v^12 + d*v^12 - 15*v^14 + 
     6*d*v^14 - 14*v^16 + 6*d*v^16 - 9*v^18 + 4*d*v^18 + 5*v^20 + 17*v^22 - 
     3*d*v^22 + 24*v^24 - 6*d*v^24 + d^2*v^24 + 20*v^26 - 7*d*v^26 + 
     d^2*v^26 + 2*v^28 - d^2*v^28 - 7*v^30 - d*v^30 - 19*v^32 + 3*d*v^32 - 
     16*v^34 + 2*d*v^34 - 12*v^36 + d*v^36 - v^38 - 2*d*v^38 + 3*v^40 - 
     d*v^40 + 4*v^42 + d*v^42 + 4*v^44 + v^46 + v^52))/
   (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (v^8*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^4 - v^6 - v^8 + v^14 - d*v^14 + v^16 - 
     d*v^16 - v^18 + d*v^18 - v^22 - v^24 + v^28))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^6 - 5*v^10 + 2*d*v^10 + 2*v^12 - 3*d*v^12 - 2*v^14 - d*v^14 + 
      4*v^16 - 3*d*v^16 + 2*v^18 + v^20 + d*v^20 + 2*v^22 - 7*v^24 + 
      6*d*v^24 - 2*d^2*v^24 + 2*v^26 - 3*d*v^26 + d^2*v^26 - 5*v^28 + 
      2*d*v^28 + 4*v^30 - 3*d*v^30 - v^32 - d*v^32 + 5*v^34 - 3*d*v^34 - 
      2*v^36 + 2*d*v^36 - 2*v^40 - 2*v^42 + v^48))/
    (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
      v^14 - 2*v^16 + v^22)*(-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + d*v^14 - 
      v^16 + v^22 + v^24))/(v^8*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22)*
     (1 - v^4 - v^6 - v^8 + v^14 - d*v^14 + v^16 - d*v^16 - v^18 + d*v^18 - 
      v^22 - v^24 + v^28))/((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^3))}, {0, 0, 0, 0, 1, 0, 0, v^2, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - v^2 - v^4 + v^6 + 2*v^8 + 5*v^10 - 
     d*v^10 + 4*v^12 + 3*v^14 + d*v^14 + 3*d*v^16 - 2*v^18 + 4*d*v^18 - 
     2*v^20 + 4*d*v^20 + 2*d*v^22 + 3*v^24 + d*v^24 + 5*v^26 - 3*d*v^26 + 
     d^2*v^26 + 3*v^28 - 2*d*v^28 - 3*d*v^30 - 3*v^32 - 2*d*v^32 - 6*v^34 - 
     5*v^36 - 3*v^38 - v^40 + v^42 + v^44 + v^46))/
   (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^2*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, ((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - 
     v^16 - v^18 - v^22 + v^24 - v^26 + v^28))/(v^8*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
      2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^4 - v^6 + v^12 - d*v^12 + 2*v^14 - d*v^14 - v^16 + d*v^16 - 
      2*v^20 - v^22 - v^24 + v^26 + v^28))/(v^8*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - 2*v^8 + v^10 - 3*v^12 + d*v^12 + v^14 - v^16 + 
      2*v^18 + v^20 + 2*v^22 + v^24))/(v^6*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 + v^10 + v^14 + 3*v^16 - d*v^16 + 2*v^20 - 
      6*v^22 + 3*d*v^22 + v^24 - d*v^24 + d^2*v^24 - 9*v^26 + 5*d*v^26 - 
      d^2*v^26 + 4*v^28 - 2*d*v^28 + d^2*v^28 + v^30 + d*v^30 + 7*v^32 - 
      d*v^32 + 5*v^34 - d*v^34 + 2*v^36 - 5*v^40 + d*v^40 - 2*v^42 - 3*v^44 + 
      v^46 + 2*v^50))/(v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - 2*v^2 - 3*v^4 - d*v^4 - 2*d*v^6 + v^8 + 5*v^10 + 5*v^12 - d*v^12 + 
     2*v^14 - d^2*v^14 - 4*v^16 + 2*d*v^16 - d^2*v^16 - 6*v^18 - d*v^18 + 
     d^2*v^18 - 8*v^20 + 2*d*v^20 - 4*v^22 + 3*v^24 - d*v^24 + 6*v^26 - 
     d*v^26 + 8*v^28 - d*v^28 + 3*v^30 - d*v^32 - 4*v^34 - 5*v^36 + d*v^36 - 
     2*v^38 - v^40 + v^42 + v^44 + v^46))/((1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + 2*v^2 - v^8 - v^10 + d*v^10 - 2*v^12 + d*v^12 + v^14 - d*v^14 + 
      v^18 + v^20 - v^26 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^4 + v^6 + 5*v^10 - d*v^10 - v^12 + 2*d*v^12 + 4*v^14 - 2*d*v^14 - 
     4*v^16 + d*v^16 - 2*v^18 - d*v^18 - 6*v^20 + d*v^20 - 3*v^22 - 
     2*d*v^22 - v^24 + d*v^24 - d^2*v^24 - d*v^26 + 5*v^28 - d*v^28 + v^30 + 
     5*v^32 - 2*d*v^32 - 3*v^34 + d*v^34 + 2*v^36 - 2*d*v^36 - 4*v^38 + 
     2*d*v^38 - v^40 - v^42 - v^44 + v^46 + v^50))/
   (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), ((-1 + v)*v^12*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 
     2*v^18 + 2*v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + 2*v^4 + v^6 + v^8 - 2*v^10 + 
     d*v^10 - 4*v^12 + d*v^12 - 6*v^14 - 6*v^16 - d*v^16 - 3*v^18 + v^20 + 
     d^2*v^20 + 9*v^22 - d*v^22 + d^2*v^22 + 8*v^24 + 3*d*v^24 - d^2*v^24 + 
     12*v^26 + 5*v^28 + 2*d*v^28 + v^30 + d*v^30 - 5*v^32 - 7*v^34 - d*v^34 - 
     6*v^36 - d*v^36 - 4*v^38 + v^42 + 2*v^44 + v^46 + v^48))/
   (v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), ((1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + 
     v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22)*(1 + v^2 + v^4 - 2*v^10 + 
     d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^4*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 
  -((v^10*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22)*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 
      2*v^18 + 2*v^20 + v^22))/((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
     (1 + d*v^8 + v^16)^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^2*(1 + d*v^8 + v^16)), ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 - v^6 + v^10 + d*v^12 + 3*v^14 - d*v^14 - v^16 + d*v^16 + v^18 - 
     v^20 - v^24 + v^26))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + 2*v^4 - v^6 + d*v^6 + v^8 - d*v^8 - 3*v^10 + d*v^10 - v^12 - 
      v^14 + v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 
  -(((-1 + v)^3*v^4*(1 + v)^3*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 
  -((v^16*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((-1 + v)*v^10*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
      v^14 - 2*v^16 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
    (1 + d*v^8 + v^16)^3)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^12*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  ((-1 + v)*v^12*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -((v^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 - d*v^12 - 2*v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*v^4*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
      d*v^12 + v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)^3*v^4*(1 + v)^3*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2, 0, 
  (v^14*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*v^4*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  ((-1 + v)*v^12*(1 + v)*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^14*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^2*(1 + d*v^8 + v^16))), 
  ((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*v^4*(1 + v)^3*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 0, 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + 2*v^4 - v^6 + d*v^6 + v^8 - d*v^8 - 3*v^10 + d*v^10 - v^12 - 
      v^14 + v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
      v^24 - v^26 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((v^16*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^8 - v^10 - d*v^10 - 4*v^12 + d*v^12 - d*v^14 - 
      v^16 + v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
     v^14 - 2*v^16 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
    (1 + d*v^8 + v^16)^3)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*v^4*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-2 + 2*v^2 - v^4 + 2*v^6 - d*v^12 - 3*v^14 + d*v^14 + v^16 - d*v^16 - 
      2*v^18 + v^20 - v^22 + 2*v^24 - 2*v^26 + v^28))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
      v^24 - v^26 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 
  -((v^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 - d*v^12 - 2*v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 
  0, 0, 0, 0, 0, 0, 0, -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 
  (v^14*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^10*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, -((v^16*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (v^14*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, (v^6*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^10 - v^14 + d*v^14 + v^22 + v^26))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^16*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  ((-1 + v)*v^14*(1 + v)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -(((-1 + v)*v^10*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + 
      v^10 + 2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  (v^14*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*v^4*(1 + v)^3*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2, 0, 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, v^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 
     2*v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^2*(1 + d*v^8 + v^16)), ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^18*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
      v^14 - 2*v^16 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 
  (v^16*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
    (1 + d*v^8 + v^16)^3)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, 0, 0, (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 + v^10 + v^12 + d*v^14 + v^16 - v^18 - v^22 + 
     v^24 - v^26 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^14*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^4 - 2*v^10 - v^12 - d*v^12 - 2*v^14 - v^16 + v^22 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, (v^16*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^18*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  (v^14*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 
  -((v^6*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, -((v^10*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, -(((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
      d*v^12 + v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -v^(-4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 
    2*v^16 + v^22)/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, ((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, -(((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - 2*v^2 - 3*v^4 - 3*v^6 - 2*v^8 - v^10 + 
      2*v^12 - d*v^12 + 2*v^14 + 3*v^16 + 2*v^18 + v^20))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^18*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, (v^16*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 
     2*v^18 + 2*v^20 + v^22))/((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^3)}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + 
    d*v^12 - v^14 - 2*v^16 + v^22)/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - 2*v^2 - 3*v^4 - 3*v^6 - 2*v^8 - v^10 + 
      2*v^12 - d*v^12 + 2*v^14 + 3*v^16 + 2*v^18 + v^20))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, 0, 0, ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 - 2*v^10 - 
     d*v^12 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0, 
  (v^14*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, v^2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
    v^14 - 2*v^16 + v^22)/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  0, (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 
     2*v^18 + 2*v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^2*(1 + d*v^8 + v^16))), 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^8*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + 
     v^10 + 2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -((v^18*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  ((-1 + v)*v^4*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), -((v^18*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((-1 + v)*v^8*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + 2*v^4 - v^6 + d*v^6 + v^8 - d*v^8 - 3*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
     v^14 - 2*v^16 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, (v^16*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
    (1 + d*v^8 + v^16)^3)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^4*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*v^4*(1 + v)^2*(1 - v^2 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(1 + d*v^8 + v^16)^2), 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 
  -((v^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^4 - v^10 - 2*v^12 - v^14 - d*v^14 - 2*v^16 + v^22 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + 
     d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/
   (v^12*(1 + d*v^2 + v^4)), 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
    v^14 + v^18 + v^20 + v^22)/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, -v^(-4), 
  0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 
  -(((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
      2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^10*(1 + d*v^2 + v^4))), 
  -((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
    (v^6*(1 + d*v^2 + v^4))), 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, (v^2*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + 
     d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, 0, 0, 0, (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + 
    v^22)/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (1 + 2*v^2 + 4*v^4 + 4*v^6 + 2*v^8 - 3*v^10 - 8*v^12 + d*v^12 - 12*v^14 + 
    3*d*v^14 - 10*v^16 + 3*d*v^16 - 4*v^18 + 2*d*v^18 + 6*v^20 - d*v^20 + 
    13*v^22 - 2*d*v^22 + 17*v^24 - 6*d*v^24 + d^2*v^24 + 12*v^26 - 3*d*v^26 + 
    4*v^28 - 2*d*v^28 - 5*v^30 + d*v^30 - 11*v^32 + 3*d*v^32 - 11*v^34 + 
    3*d*v^34 - 8*v^36 + 2*d*v^36 - 2*v^38 + 2*v^40 + 4*v^42 + 4*v^44 + 
    2*v^46 + v^48)/(v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((v^4*(-1 - v^2 - v^4 - v^6 - v^8 - v^10 - v^14 + d*v^14 + v^16 + v^18 + 
      2*v^20 + 2*v^22 + 2*v^24 + v^26))/((1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)*(1 + v)*(-1 - 3*v^2 - 6*v^4 - 6*v^6 - 4*v^8 + 2*d*v^8 + 4*v^10 + 
     3*d*v^10 + 13*v^12 + 3*d*v^12 + 20*v^14 + d*v^14 + 21*v^16 - 2*d*v^16 + 
     12*v^18 - 3*d*v^18 + v^20 - 6*d*v^20 + d^2*v^20 - 15*v^22 - 2*d*v^22 - 
     21*v^24 - d*v^24 - 22*v^26 + 2*d*v^26 - 14*v^28 + 3*d*v^28 - 5*v^30 + 
     3*d*v^30 + 4*v^32 + d*v^32 + 8*v^34 + 8*v^36 + 6*v^38 + 3*v^40 + v^42))/
   (v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 
  -((v^6*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - 
      v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/((1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (1 + v^2 - 3*v^6 - 6*v^8 + d*v^8 - 9*v^10 + 3*d*v^10 - 6*v^12 + 3*d*v^12 + 
    v^14 + 2*d*v^14 + 13*v^16 - d*v^16 + 21*v^18 - 2*d*v^18 + 25*v^20 - 
    6*d*v^20 + d^2*v^20 + 16*v^22 - 3*d*v^22 + v^24 - 2*d*v^24 - 15*v^26 + 
    d*v^26 - 25*v^28 + 3*d*v^28 - 24*v^30 + 3*d*v^30 - 16*v^32 + 2*d*v^32 - 
    3*v^34 + 6*v^36 + 10*v^38 + 9*v^40 + 5*v^42 + 2*v^44)/
   (v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), ((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 
     2*v^8 + d*v^8 + v^10 + 2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20)*
    (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22))/
   (v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (v^4*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22)*
    (1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - 
     v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/((1 + v^2)*(1 - v + v^2)^2*
    (1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -v^4, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
      2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^10*(1 + d*v^2 + v^4))), 0, 
  0, ((-1 + v)*(1 + v)*(-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^16 + 2*v^18 + 3*v^20 + 2*v^22 + 2*v^24))/(v^12*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 
  ((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^14*(1 + d*v^2 + v^4)), 
  ((-1 + v)*(1 + v)*(-1 - v^2 - 3*v^4 - 4*v^6 - 5*v^8 - 3*v^10 - 2*v^12 + 
     d*v^12 + 2*v^14 + 4*v^16 + 5*v^18 + 5*v^20 + 3*v^22 + 2*v^24))/
   (v^10*(1 + d*v^2 + v^4)), 0, 
  -((1 + v^4 - 2*v^10 - v^12 - d*v^12 - 2*v^14 - v^16 + v^22 + v^26)/
    (v^12*(1 + d*v^2 + v^4))), (-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - 
    v^18 + v^24)/(v^10*(1 + d*v^2 + v^4)), 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, (-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + d*v^12 + v^16 + 2*v^18 + 
    3*v^20 + 2*v^22 + 2*v^24)/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), (-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^16 + 2*v^18 + 3*v^20 + 2*v^22 + 2*v^24)/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 
      2*v^14 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((-1 - 3*v^2 - 7*v^4 - 8*v^6 - d*v^6 - 10*v^8 - 3*v^10 - 2*d*v^10 + 
     4*v^12 - 2*d*v^12 + 16*v^14 - 3*d*v^14 + 20*v^16 + 21*v^18 - d*v^18 + 
     d^2*v^18 + 10*v^20 + 3*d*v^20 - 3*v^22 + 3*d*v^22 - 14*v^24 + 3*d*v^24 - 
     20*v^26 + 3*d*v^26 - 15*v^28 + d*v^28 - 9*v^30 + d*v^30 + 2*v^32 - 
     d*v^32 + 6*v^34 + 8*v^36 + 6*v^38 + 3*v^40 + v^42)/
    (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 
  -((-1 - 3*v^2 - 7*v^4 - 8*v^6 - d*v^6 - 10*v^8 - 3*v^10 - 2*d*v^10 + 
     4*v^12 - 2*d*v^12 + 16*v^14 - 3*d*v^14 + 20*v^16 + 21*v^18 - d*v^18 + 
     d^2*v^18 + 10*v^20 + 3*d*v^20 - 3*v^22 + 3*d*v^22 - 14*v^24 + 3*d*v^24 - 
     20*v^26 + 3*d*v^26 - 15*v^28 + d*v^28 - 9*v^30 + d*v^30 + 2*v^32 - 
     d*v^32 + 6*v^34 + 8*v^36 + 6*v^38 + 3*v^40 + v^42)/
    (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), -(((-1 + v)^3*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 
      2*v^14 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((v^4*(-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + d*v^12 + v^16 + 2*v^18 + 
      3*v^20 + 2*v^22 + 2*v^24))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(-1 - 3*v^2 - 6*v^4 - 8*v^6 - 6*v^8 + d*v^10 + 
      13*v^12 + d*v^12 + 24*v^14 + 3*d*v^14 + 32*v^16 + 4*d*v^16 + 27*v^18 + 
      5*d*v^18 + 15*v^20 + 2*d*v^20 - 7*v^22 + 2*d*v^22 - d^2*v^22 - 
      22*v^24 - 3*d*v^24 - 31*v^26 - 4*d*v^26 - 28*v^28 - 5*d*v^28 - 
      17*v^30 - 5*d*v^30 - 6*v^32 - 3*d*v^32 + 4*v^34 - 2*d*v^34 + 6*v^36 + 
      6*v^38 + 3*v^40 + v^42))/(v^10*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 
      2*v^16 + v^22)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
      2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22)*
    (-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + d*v^12 + v^16 + 2*v^18 + 
     3*v^20 + 2*v^22 + 2*v^24))/((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^8*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 0, 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 + v^10 + v^14 + d*v^16 - 
     v^22 + v^24 - v^26 + v^28))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, v^2, 0, 0, 0, 
  (v^2*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + 
     d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + 
     d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/
   (v^8*(1 + d*v^2 + v^4)), 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
    v^14 + v^18 + v^20 + v^22)/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  (v^2*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - 
     v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/((1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 + v^4 + v^6 + v^8 - v^10 + 2*v^12 - d*v^12 - 5*v^14 + 
      3*d*v^14 + 3*v^16 - 2*d*v^16 - 3*v^18 + d*v^18 + v^20 + v^24 + v^30))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  ((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 
  -((1 + v^2 - 3*v^6 - 7*v^8 - 9*v^10 - 11*v^12 + d*v^12 - 4*v^14 - 
     2*d*v^14 + v^16 - 3*d*v^16 + 11*v^18 - 5*d*v^18 + 15*v^20 - 4*d*v^20 + 
     16*v^22 - 2*d*v^22 + 11*v^24 + v^26 + 5*d*v^26 - d^2*v^26 - 4*v^28 + 
     3*d*v^28 - 12*v^30 + 4*d*v^30 - 11*v^32 + d*v^32 - 11*v^34 - 4*v^36 - 
     2*d*v^36 - 2*v^38 + 3*v^40 + 4*v^42 + 4*v^44 + 3*v^46 + 2*v^48 + v^50)/
    (v^10*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^2, 0, 0, 0, 0, 
  0, 0, -((-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24)/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, -v^(-2), 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 
  -((-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24)/
    (v^12*(1 + d*v^2 + v^4))), -1, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 
     2*v^14 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)^3*v^2*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^2, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 
  (v^2*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - 
     v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/((1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-1 - 3*v^2 - 6*v^4 - 9*v^6 - 9*v^8 - d*v^8 - 6*v^10 - 
    2*d*v^10 + 2*v^12 - 4*d*v^12 + 10*v^14 - 5*d*v^14 + 15*v^16 - 5*d*v^16 + 
    15*v^18 - 5*d*v^18 + 6*v^20 - d^2*v^20 - 3*v^22 + d*v^22 - 13*v^24 + 
    5*d*v^24 - 15*v^26 + 5*d*v^26 - 12*v^28 + 4*d*v^28 - 4*v^30 + 2*d*v^30 + 
    3*v^32 + d*v^32 + 8*v^34 + 8*v^36 + 6*v^38 + 3*v^40 + v^42)/
   (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 
  -((1 + 2*v^2 + 3*v^4 + 2*v^6 + v^8 - 3*v^10 + 2*d*v^10 - 4*v^12 + 
     3*d*v^12 - 4*v^14 + 4*d*v^14 + 3*d*v^16 + 6*v^18 + d*v^18 + 9*v^20 + 
     12*v^22 - 4*d*v^22 + d^2*v^22 + 5*v^24 - 2*d*v^24 - 3*d*v^26 - 8*v^28 - 
     d*v^28 - 10*v^30 - 10*v^32 + d*v^32 - 5*v^34 - v^36 + 2*v^38 + 3*v^40 + 
     2*v^42 + v^44)/(v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((1 + v^4 - 2*v^10 - v^12 - d*v^12 - 2*v^14 - v^16 + 
     v^22 + v^26)/(v^12*(1 + d*v^2 + v^4))), 0, 
  -((1 + v^4 - 2*v^10 - v^12 - d*v^12 - 2*v^14 - v^16 + v^22 + v^26)/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + d*v^12 + v^16 + 2*v^18 + 3*v^20 + 
    2*v^22 + 2*v^24)/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(-1 + 2*v^6 + 4*v^8 + 8*v^10 + 9*v^12 + d*v^12 + 
     11*v^14 + 10*v^16 + 8*v^18 + 6*v^20 + 3*v^22 + 2*v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (v^2*(-2 - 2*v^2 - 4*v^4 - 4*v^6 - 4*v^8 - v^10 + d*v^12 + 3*v^14 + 
     4*v^16 + 4*v^18 + 4*v^20 + 2*v^22 + 2*v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(-1 + 2*v^6 + 4*v^8 + 8*v^10 + 9*v^12 + d*v^12 + 
     11*v^14 + 10*v^16 + 8*v^18 + 6*v^20 + 3*v^22 + 2*v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((1 + v^2 + 2*v^4 + v^6 - 3*v^10 - 5*v^12 - 5*v^14 - 3*v^16 + d*v^16 + 
     3*v^18 + 2*d*v^18 + 7*v^20 + 3*d*v^20 + 13*v^22 + d*v^22 + 9*v^24 + 
     2*d*v^24 - d^2*v^24 + 8*v^26 - 2*d*v^26 - v^28 - 2*d*v^28 - 6*v^30 - 
     3*d*v^30 - 10*v^32 - 3*d*v^32 - 10*v^34 - 2*d*v^34 - 7*v^36 - d*v^36 - 
     4*v^38 + v^42 + 2*v^44 + v^46 + v^48)/(v^10*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^16*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + v^6 + v^8 - d*v^12 - 2*v^14 - v^16 - v^18 + v^24)/
    (v^10*(1 + d*v^2 + v^4))), 0, ((-1 + v)*(1 + v))/v^2, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, -v^4, 0, 0, 0, 0, 0, 0, 
  -((-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24)/
    (v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(1 + 2*v^2 + 3*v^4 + 4*v^6 + 5*v^8 + 7*v^10 + 
     7*v^12 + d*v^12 + 9*v^14 + 8*v^16 + 7*v^18 + 5*v^20 + 3*v^22 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((v^6*(2 + 3*v^2 + 4*v^4 + 3*v^6 + v^8 - v^10 - 4*v^12 + d*v^12 - 3*v^14 - 
      3*v^16 - v^18 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))), 0, (-1 + 2*v^4 + 7*v^6 + 11*v^8 + 11*v^10 + 
    8*v^12 - d*v^12 - 7*v^14 + 3*d*v^14 - 17*v^16 + 3*d*v^16 - 29*v^18 + 
    4*d*v^18 - 26*v^20 + d*v^20 - 16*v^22 - 2*d*v^22 + 3*v^24 - 4*d*v^24 + 
    20*v^26 - 7*d*v^26 + d^2*v^26 + 25*v^28 - 2*d*v^28 + 24*v^30 - d*v^30 + 
    11*v^32 + 3*d*v^32 + 2*v^34 + 3*d*v^34 - 9*v^36 + 4*d*v^36 - 7*v^38 - 
    7*v^40 - 2*v^42 + v^46)/(v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -((v^6*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)*(1 + v)*(1 + v^2 - 2*v^6 - 4*v^8 - 4*v^10 - 4*v^12 + d*v^12 + 
     2*v^16 + 4*v^18 + 4*v^20 + 3*v^22 + v^24))/((1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  ((1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)*
    (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (v^4*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
    (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + v^4 - v^10 - 2*v^12 - v^14 - d*v^14 - 
    2*v^16 + v^22 + v^26)/(v^12*(1 + d*v^2 + v^4)), 0, -v^(-2), 0, 0, 0, 0, 
  0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), v^2, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
    v^14 - 2*v^16 + v^22)/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - d*v^6 - 2*v^10 + 2*d*v^10 - 3*v^12 + 
    4*d*v^12 - 2*v^14 + 5*d*v^14 + 2*v^16 + 4*d*v^16 + 5*v^18 + 3*d*v^18 + 
    10*v^20 - 3*d*v^20 + d^2*v^20 + 8*v^22 - 3*d*v^22 + 5*v^24 - 5*d*v^24 - 
    2*v^26 - 3*d*v^26 - 7*v^28 - d*v^28 - 10*v^30 + d*v^30 - 9*v^32 + 
    d*v^32 - 5*v^34 - v^36 + 2*v^38 + 3*v^40 + 2*v^42 + v^44)/
   (v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, -v^(-4), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^14*(1 + d*v^2 + v^4)), (-1 - v^2 + v^6 + 2*v^8 + 2*v^10 + 2*v^12 - 
    v^14 + d*v^14 - v^16 - 2*v^18 - v^20 + v^24 + v^26)/
   (v^10*(1 + d*v^2 + v^4)), 0, -v^(-2), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (1 - v^4 - 5*v^6 - 8*v^8 - 10*v^10 - 8*v^12 - 2*d*v^14 + 8*v^16 - 
    3*d*v^16 + 17*v^18 - 4*d*v^18 + 18*v^20 - 3*d*v^20 + 14*v^22 - d*v^22 + 
    3*v^24 - 8*v^26 + 4*d*v^26 - d^2*v^26 - 14*v^28 + 2*d*v^28 - 16*v^30 + 
    3*d*v^30 - 11*v^32 + d*v^32 - 5*v^34 + 2*v^36 - d*v^36 + 4*v^38 + 
    6*v^40 + 4*v^42 + 3*v^44 + v^46 + v^48)/(v^8*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (-1 - 2*v^2 - 5*v^4 - 4*v^6 - d*v^6 - 4*v^8 + 2*v^10 + 7*v^12 + 11*v^14 + 
    12*v^16 - d*v^16 + 5*v^18 + d*v^18 + v^20 - 2*d*v^20 + d^2*v^20 - 
    10*v^22 + 2*d*v^22 - 9*v^24 - 11*v^26 + 2*d*v^26 - 3*v^28 + d*v^28 - 
    v^30 + 2*d*v^30 + 5*v^32 + 4*v^34 + 4*v^36 + 2*v^38 + v^40)/
   (v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), -(((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^8*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 
  -(((-1 + v)^2*v^4*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 
  -((-1 - 2*v^2 - 3*v^4 - v^6 + 4*v^8 + 9*v^10 + d*v^10 + 13*v^12 + 9*v^14 - 
     12*v^18 + d*v^18 - 19*v^20 + 2*d*v^20 - 16*v^22 + d*v^22 - 6*v^24 + 
     3*d*v^24 - d^2*v^24 + 10*v^26 - d*v^26 + 18*v^28 - d*v^28 + 18*v^30 - 
     3*d*v^30 + 8*v^32 - 3*d*v^32 - 3*v^34 - 3*d*v^34 - 12*v^36 - d*v^36 - 
     13*v^38 - 9*v^40 - 3*v^42 + v^44 + 3*v^46 + 2*v^48 + v^50)/
    (v^10*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
      v^14 - 2*v^16 + v^22))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 
     2*v^18 + 2*v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^16*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^4, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + 
    d*v^14 - v^18 + v^24)/(v^14*(1 + d*v^2 + v^4)), 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 0, 
  -((-1 + v^4 + 2*v^6 + 2*v^8 + v^10 - 3*v^14 + d*v^14 - 2*v^16 - 2*v^18 + 
     v^22 + 2*v^24 + v^26)/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 
  -((1 + 2*v^2 + 4*v^4 + 2*v^6 + d*v^6 - 6*v^10 - 10*v^12 - 10*v^14 - 
     6*v^16 + 4*v^18 - 2*d*v^18 + 9*v^20 - d^2*v^20 + 15*v^22 - 3*d*v^22 + 
     9*v^24 - d*v^24 + 3*v^26 - d*v^26 - 6*v^28 - 9*v^30 - 9*v^32 + d*v^32 - 
     5*v^34 + d*v^34 + 2*v^38 + 3*v^40 + 2*v^42 + v^44)/
    (v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 
  -((-1 + 2*v^4 + 7*v^6 + 11*v^8 + 12*v^10 + 7*v^12 - 6*v^14 + 2*d*v^14 - 
     19*v^16 + 3*d*v^16 - 29*v^18 + 3*d*v^18 - 27*v^20 + d*v^20 - 15*v^22 - 
     2*d*v^22 + 4*v^24 - 3*d*v^24 + 21*v^26 - 6*d*v^26 + d^2*v^26 + 26*v^28 - 
     2*d*v^28 + 23*v^30 - d*v^30 + 11*v^32 + 2*d*v^32 + 3*d*v^34 - 8*v^36 + 
     3*d*v^36 - 8*v^38 + d*v^38 - 6*v^40 - 2*v^42 + v^46)/
    (v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 
  -(((1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
    ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + v)*(1 + v), 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
     v^20 + v^22))/(v^10*(1 + d*v^2 + v^4)), 0, v^(-2), 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
     v^20 + v^22))/(v^8*(1 + d*v^2 + v^4)), 0, ((-1 + v)*(1 + v))/v^2, 0, 0, 
  0, 0, 0, (v^2*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + 
     v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  -((1 - 3*v^6 - 5*v^8 - 8*v^10 - 8*v^12 - 3*v^14 - d*v^14 + 2*v^16 + 
     12*v^18 - d*v^18 + 15*v^20 - d*v^20 + 18*v^22 - 2*d*v^22 + 8*v^24 + 
     3*v^26 - 2*d*v^26 + d^2*v^26 - 10*v^28 + d*v^28 - 14*v^30 + d*v^30 - 
     15*v^32 + 2*d*v^32 - 11*v^34 + 3*d*v^34 - 3*v^36 + 2*d*v^36 + v^38 + 
     2*d*v^38 + 7*v^40 + 6*v^42 + 6*v^44 + 3*v^46 + 2*v^48)/
    (v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 
  -((v^2*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - v^10 - 2*v^12 + 2*v^14 - 2*d*v^14 - 
     5*v^16 + 3*d*v^16 + 3*v^18 - 2*d*v^18 - 3*v^20 + v^22 - v^24 + 2*v^26 - 
     v^28 + v^30))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  -((-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - v^18 + v^24)/
    (v^12*(1 + d*v^2 + v^4))), 0, 
  -((-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24)/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, v^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (-1 - 2*v^2 - 4*v^4 - 6*v^6 - 5*v^8 - d*v^8 - 2*v^10 + 5*v^12 + d*v^12 + 
    12*v^14 + 2*d*v^14 + 17*v^16 + 2*d*v^16 + 17*v^18 + d*v^18 + 10*v^20 + 
    d*v^20 + 2*v^22 - 3*d*v^22 + d^2*v^22 - 9*v^24 - d*v^24 - 14*v^26 - 
    2*d*v^26 - 16*v^28 - 12*v^30 + d*v^30 - 7*v^32 + 2*d*v^32 - v^34 + 
    d*v^34 + 3*v^36 + 5*v^38 + 5*v^40 + 4*v^42 + 2*v^44 + v^46)/
   (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, ((-1 + v)^2*v^2*(1 + v)^2*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 
  0, ((-1 + v)^3*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 
  -((-1 - v^2 - 2*v^4 - v^6 - v^8 - v^10 - v^12 - d*v^12 - 3*v^14 - v^16 + 
     v^18 + d*v^18 + 8*v^20 + d*v^20 + 13*v^22 + d*v^22 + 16*v^24 + 
     2*d*v^24 + 13*v^26 - d*v^26 + d^2*v^26 + 3*v^28 + d*v^28 - 7*v^30 - 
     d*v^30 - 16*v^32 - 17*v^34 - 14*v^36 + d*v^36 - 5*v^38 + v^40 + 6*v^42 + 
     6*v^44 + 5*v^46 + 2*v^48 + v^50)/(v^10*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^(-4), 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0, -v^(-4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^2*(2 + 2*v^2 + 2*v^4 - 2*v^8 - 3*v^10 - 4*v^12 + d*v^12 - v^14 + 
     2*v^18 + 2*v^20 + 2*v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)*v^2*(1 + v)*(2 - 2*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 
  -((v^14*(1 + d*v^2 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(1 + 3*v^2 + 6*v^4 + 9*v^6 + 10*v^8 + 11*v^10 - 
      d*v^10 + 8*v^12 + 6*v^14 + 3*v^16 + v^18))/((1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^12*(1 + d*v^2 + v^4)*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 
     2*v^18 + 2*v^20 + v^22))/((1 + v^2)*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(2 + 2*v^2 + 2*v^4 - 2*v^8 - 3*v^10 - 4*v^12 + d*v^12 - v^14 + 
     2*v^18 + 2*v^20 + 2*v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -((-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 - 2*v^10 - d*v^12 + 2*v^16 + 2*v^18 + 
     2*v^20 + v^22 + v^24)/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^(-2), 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  (v^10*(1 + d*v^2 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - v^16 + 
    v^18 + 2*v^20 + 2*v^22 + v^24)/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, v^(-2), 0, v^(-2), 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
  0, 0, 0, 0, 0, -v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^10*(1 + d*v^2 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-2 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + v^10 - d*v^10 + v^12 + 2*v^14 + 
     2*v^16 + v^18 + v^20 + v^24))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (v^6*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 2*v^12 + 3*v^14 + 
     3*v^16 + 2*v^18 + v^20))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*v^2*(1 + v)*(1 + 2*v^2 + 4*v^4 + 6*v^6 + 9*v^8 + 9*v^10 + 
     d*v^10 + 10*v^12 + 8*v^14 + 6*v^16 + 4*v^18 + 2*v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, -v^(-2), 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, v^(-2), 0, 0, 0, 0, 0, 
  (v^10*(1 + d*v^2 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^6*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 2*v^12 + 
      3*v^14 + 3*v^16 + 2*v^18 + v^20))/((1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  (1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - v^16 + 
    v^18 + 2*v^20 + 2*v^22 + v^24)/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*v^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, 0, -(((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16)), 
  ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (1 + d*v^8 + v^16), (v^10*(1 + d*v^2 + v^4))/((1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (v^2*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
     v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -((-1 - 2*v^2 - 3*v^4 - 3*v^6 - 2*v^8 - v^10 + 2*v^12 - d*v^12 + 2*v^14 + 
     3*v^16 + 2*v^18 + v^20)/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, v^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 2*v^12 + 3*v^14 + 
     3*v^16 + 2*v^18 + v^20))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, v^(-2), 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
  0, 0, 0, -v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*v^2*(1 + v)*(2 - 2*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (v^2*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 2*v^16 + 
     2*v^18 + 2*v^20 + v^22 + v^24))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(1 + d*v^8 + v^16), 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((-1 + v)*(1 + v)), 0, 0, 0, 
  -((-1 + v)*(1 + v)), v^2, -1, 0, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))}}


==> arxiv-code/matrices/6-box-braiding-matrix.m <==
{{v^12, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/(v^2*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/
   (v^2*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (1 - v^4 + v^6))/(v^12*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 
  (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 
  (-1 + v^6 + v^8 + 2*v^10 - v^14 - 2*v^16 - 2*v^18 - v^20 + 2*v^24 + v^26 + 
    v^28 - v^34)/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  (1 - v^6 - v^8 - 2*v^10 + v^14 + 2*v^16 + 2*v^18 + v^20 - 2*v^24 - v^26 - 
    v^28 + v^34)/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^2 - v^4 + v^6 - d*v^12 - v^14 - v^18 - v^22 + v^24 - v^26 + 
     v^28))/(v^10*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - 2*v^4 + 2*v^6 - v^8 - d*v^8 + 
      2*v^10 + d*v^10 - 2*d*v^12 + 2*d*v^14 - 2*d*v^16 - 4*v^18 + 3*d*v^18 + 
      v^20 - 3*d*v^20 - 6*v^22 + 3*d*v^22 + 6*v^24 - 3*d*v^24 - 6*v^26 + 
      3*d*v^26 + 11*v^28 - 4*d*v^28 - 6*v^30 + 3*d*v^30 - d^2*v^30 + 9*v^32 - 
      3*d*v^32 - 7*v^34 + d*v^34 + 4*v^36 - d*v^36 - 7*v^38 + 2*v^40 - 
      d*v^40 - 4*v^42 + 2*v^44 - v^46 + v^48))/(v^12*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - 2*v^4 + 2*v^6 - v^8 - d*v^8 + 
      2*v^10 + d*v^10 - 2*d*v^12 + 2*d*v^14 - 2*d*v^16 - 4*v^18 + 3*d*v^18 + 
      v^20 - 3*d*v^20 - 6*v^22 + 3*d*v^22 + 6*v^24 - 3*d*v^24 - 6*v^26 + 
      3*d*v^26 + 11*v^28 - 4*d*v^28 - 6*v^30 + 3*d*v^30 - d^2*v^30 + 9*v^32 - 
      3*d*v^32 - 7*v^34 + d*v^34 + 4*v^36 - d*v^36 - 7*v^38 + 2*v^40 - 
      d*v^40 - 4*v^42 + 2*v^44 - v^46 + v^48))/(v^12*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16)^2)), 
  -((v^6*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 
      2*v^16 + v^18 - v^20 + v^22)*(1 + v^2 - v^4 + v^8 - 2*v^10 - 2*v^12 + 
      2*v^14 - 2*v^18 + v^20 + v^22 - v^24 + v^28))/
    ((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  (v^6*(1 - 2*v^10 + v^20)*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   ((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + 
      v^24)*(-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^8*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (-v^18 - v^22 - v^26 - d*v^26 + 2*v^28 - d*v^28 - 2*v^30 - d*v^30 + v^32 - 
    d*v^32 - 3*v^34 - d*v^34 + d*v^36 - 4*v^38 + d*v^38 + 2*v^40 + d*v^40 - 
    v^42 + d*v^42 + 4*v^44 + d*v^44 + v^46 + 4*v^48 + v^52 - v^54 - v^58)/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^3)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
    v^18 + v^20 + v^22)/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
      v^18 - v^20 + v^22))/(v^18*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^3*(1 + v + v^2 + v^3 + v^4)^3)/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 1, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 + v^4 + d*v^8 - v^10 - v^14 + v^16 + v^20)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^8*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 + v^4 + d*v^8 - v^10 - v^14 + v^16 + v^20)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^8*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0}, 
 {0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), v^12, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^20*(1 + d*v^2 + v^4)^2), 0, ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 - v^4 + v^6))/(v^12*(1 + d*v^2 + v^4)^2), 
  0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/
   (v^2*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)^7*(1 + v)^7*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^3*(1 + v + v^2 + v^3 + v^4)^3)/
    (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 
  (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*(1 - v^4 + v^6)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^12*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^9*(1 + v)^9*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^4*(1 + v + v^2 + v^3 + v^4)^4)/
    (v^12*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^3*(1 + v + v^2 + v^3 + v^4)^3)/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22)*(1 + v^2 - v^4 + v^8 - 2*v^10 - 2*v^12 + 2*v^14 - 
     2*v^18 + v^20 + v^22 - v^24 + v^28))/((1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + 
     v^24))/(v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + 
      v^24)^2)/(v^8*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (v^12 + v^16 - v^18 - 4*v^22 - v^24 - 4*v^26 - d*v^26 + v^28 - d*v^28 - 
    2*v^30 - d*v^30 + 4*v^32 - d*v^32 - d*v^34 + 3*v^36 + d*v^36 - v^38 + 
    d*v^38 + 2*v^40 + d*v^40 - 2*v^42 + d*v^42 + v^44 + d*v^44 + v^48 + v^52)/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^3)}, 
 {0, 0, 0, 0, 0, 0, 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
    v^20 + v^22)/(v^10*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^20*(1 + d*v^2 + v^4)^2)), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^7*(1 + v)^7*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^3*
     (1 + v + v^2 + v^3 + v^4)^3)/(v^14*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^9*(1 + v)^9*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^4*(1 + v + v^2 + v^3 + v^4)^4)/
    (v^12*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, v^12, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/(v^2*(1 + d*v^2 + v^4)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (1 + v^4 - 2*v^10 - v^12 - 2*v^14 - v^16 + v^20 + 2*v^22 + v^24 + 2*v^26 - 
    v^32 - v^36)/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 + v^4 - v^10 - v^12 - v^16 + d*v^16 + 
     v^18 + v^22 + v^26))/(v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 
  0, ((-1 + v)^3*v^2*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(2 + 2*v^4 - 2*v^6 + v^8 - 4*v^10 + d*v^10 + 
     v^12 - 2*v^14 + 2*v^16 + 2*v^20))/((1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (v^10*(1 - v^4 + 2*v^6 - 3*v^10 + v^12 + 2*v^14 - 
     4*v^16 + 3*v^20 - 2*v^22 - v^24 + 2*v^26 - v^30 + v^32))/
   (1 + d*v^8 + v^16)^2, 0, (v^2*(1 - 2*v^10 + v^20)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   ((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^2*(1 - 2*v^10 + v^20)*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   ((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^22*(1 + d*v^2 + v^4)*(-1 + 2*v^2 - 2*v^4 + v^6)*
    (1 + 2*v^2 + 3*v^4 + 4*v^6 + 5*v^8 + 4*v^10 + 3*v^12 + 2*v^14 + v^16))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^3)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^10*(-1 + v^2 + 2*v^10 - 2*v^12 - v^20 + v^22))/(1 + d*v^8 + v^16)^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^12*(-1 + v^2 + 2*v^10 - 2*v^12 - v^20 + v^22))/(1 + d*v^8 + v^16)^2, 0, 
  0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^2*(-1 + v^6 + v^8 + 3*v^10 - v^14 - 3*v^16 - 3*v^18 - 3*v^20 + 
      3*v^24 + 3*v^26 + 3*v^28 + v^30 - 3*v^34 - v^36 - v^38 + v^44))/
    ((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(1 + v^4 - v^10 - v^14 + d*v^14 + v^22 + 
      v^26))/(v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + d*v^14 - v^16 + v^22 + v^24))/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^6*(1 + v)^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^3*(1 + v + v^2 + v^3 + v^4)^3)/
    (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^8*(-1 + v^2 + 2*v^10 - 2*v^12 - v^20 + v^22))/(1 + d*v^8 + v^16)^2, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^8*(-1 + v^2 + 2*v^10 - 2*v^12 - v^20 + v^22))/(1 + d*v^8 + v^16)^2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^6, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
     v^24 - v^26 + v^28))/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^14 - v^18 + d*v^18 + v^20 + v^24))/
   (v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 + v^10 - v^14 - v^16 + d*v^20 + 
     v^22 + v^24))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 + v^8 - 2*v^10 + v^12 + v^16 - d*v^20 - 2*v^24 + 
      v^26 - 2*v^28 + v^30 - v^32 + v^34))/(v^8*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^2 - v^4 + v^8 - d*v^8 + d*v^10 - d*v^14 - v^16 - v^18 - v^22 + 
     v^24 - v^26 + v^28))/(v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/(v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 - v^4 - v^6 + v^10 + 2*v^12 + 2*v^14 + v^16 - v^18 + d*v^18 - 
     v^20 - v^22 - v^24 + v^26 + v^28))/(v^8*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22)*(-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - 
     v^16 - v^18 - v^22 + v^24 - v^26 + v^28))/(v^14*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), 0, (v^6*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - 
     d*v^16 - v^20 - 2*v^24 + v^26 - v^28 + v^30))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - v^18 + v^24)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^6, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^4 - v^10 - v^12 - v^14 + d*v^18 + v^20 + v^22 + v^26))/
    (v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 + v^10 + d*v^20 + v^24 - v^26 + v^28))/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^14 - v^16 + d*v^20 + v^22 + v^24))/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + 
      v^12 - v^14 + v^16 + v^20))/(v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 1, 
  0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
   (v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + 
      d*v^14 - v^16 + v^22 + v^24))/(v^8*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  (-2 + v^4 + 5*v^6 + 5*v^8 + 4*v^10 - 2*v^12 - d*v^12 - 14*v^14 + 3*d*v^14 - 
    15*v^16 + d*v^16 - 14*v^18 + d*v^18 + 3*v^20 - 2*d*v^20 + 14*v^22 - 
    2*d*v^22 + 31*v^24 - 5*d*v^24 + 22*v^26 - 5*d*v^26 + d^2*v^26 + 6*v^28 + 
    3*d*v^28 - d^2*v^28 - 14*v^30 + 3*d*v^30 - 28*v^32 + 7*d*v^32 - 26*v^34 + 
    3*d*v^34 - 16*v^36 + 5*d*v^36 - d^2*v^36 + 11*v^38 - 7*d*v^38 + 
    d^2*v^38 + 15*v^40 - 2*d*v^40 + 22*v^42 - 4*d*v^42 + 9*v^44 - d*v^44 + 
    3*v^46 - d*v^46 - 11*v^48 + 3*d*v^48 - 7*v^50 + d*v^50 - 6*v^52 - v^54 + 
    v^56 + 3*v^58 + v^60)/(v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^4 + v^6)*(1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4)^2)), 0, 0, 
  0, 0, 0, 0, v^12, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^2*(1 + d*v^2 + v^4))), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/
   (v^2*(1 + d*v^2 + v^4)), 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^8*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^12*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (-2 - v^4 + 3*v^6 + 3*v^8 + 7*v^10 + 2*v^12 - 3*v^14 + d*v^14 - 8*v^16 - 
    d*v^16 - 13*v^18 - 8*v^20 - d*v^20 - 4*v^22 + 12*v^24 - d*v^24 + 
    10*v^26 + 15*v^28 + d*v^28 - d^2*v^28 + 4*v^30 - d*v^30 - v^32 - 
    11*v^34 - d*v^34 - 9*v^36 + d*v^36 - 4*v^38 - 2*d*v^38 + d^2*v^38 - 
    3*v^40 + 3*d*v^40 + 5*v^42 + 2*v^44 + d*v^44 + 5*v^46 - 2*v^48 + d*v^48 + 
    3*v^50 - d*v^50 - 2*v^52 + v^54 - v^56 + v^58 - v^60)/
   (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^6 + v^8 + 2*v^10 + v^12 - v^20 + d*v^20 + v^24 - d*v^24 - v^28 + 
     d*v^28 + v^30 - v^32 - v^34 + v^36 + v^38))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^4 + v^6 + 2*v^8 + 2*v^10 + d*v^10 + 4*v^12 - d*v^12 - 2*v^14 + 
      d*v^14 - 2*d*v^16 - 7*v^18 - 3*v^20 - d*v^20 - 6*v^22 + d*v^22 + 
      2*v^24 - d*v^24 + d*v^26 - d^2*v^26 + 5*v^28 - d*v^28 + 4*v^30 - 
      d*v^30 + v^32 + 2*v^34 - 2*d*v^34 - 4*v^36 + d*v^36 - d*v^38 - 4*v^40 + 
      d*v^40 - v^44 + v^46 + v^50))/(v^14*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16))), ((-1 + v)^2*(1 + v)^2*(1 + v^2)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6)*
    (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22))/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 
  (-v^10 - 2*v^12 - 2*v^14 - 2*v^16 + v^20 + 5*v^22 - d*v^22 + 3*v^24 + 
    4*v^26 - 4*v^32 + d*v^32 - v^34 - 2*v^36 + v^42)/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^14*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - v^2 - v^4 + v^6 + 2*v^8 + 5*v^10 - 
      d*v^10 + 3*v^12 - 4*v^16 - d*v^16 - 9*v^18 + d*v^18 - d^2*v^18 - 
      7*v^20 - d*v^20 - 5*v^22 + 3*v^24 - d*v^24 + 6*v^26 - d*v^26 + 8*v^28 - 
      d*v^28 + 4*v^30 + v^32 - 4*v^34 + d*v^34 - 4*v^36 - 3*v^38 - v^40 + 
      v^42 + v^44 + v^46))/(v^10*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 
  0, 0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - v^2 - v^4 + v^8 - d*v^8 + 4*v^10 - 
      2*d*v^10 + 3*v^12 + 2*v^14 + d*v^14 - 2*v^16 + d*v^16 - 5*v^18 + 
      d*v^18 - d^2*v^18 - 8*v^20 + 2*d*v^20 - d^2*v^20 - 4*v^22 - 3*d*v^22 + 
      d^2*v^22 - v^24 - d*v^24 + 4*v^26 - 3*d*v^26 + 6*v^28 - 2*d*v^28 + 
      4*v^30 + 2*v^32 + d*v^32 - 3*v^34 + 2*d*v^34 - 3*v^36 - 3*v^38 - v^40 + 
      v^42 + v^44 + v^46))/(v^10*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 
  0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - 2*v^2 - v^4 + v^6 + 3*v^8 + 3*v^10 + 
      3*v^12 - d*v^12 - 2*v^16 + d*v^16 - 3*v^18 + d*v^18 - 2*v^20 - v^22 + 
      v^24 + 2*v^26 + v^28))/(v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 + v^12 + v^14 + v^16 + d*v^18 - v^24 + v^26))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
    v^20 + v^22)/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - 
      d*v^16 - v^20 - 2*v^24 + v^26 - v^28 + v^30))/
    (v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
      v^24 - v^26 + v^28))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^2 - v^4 + v^8 - d*v^8 + d*v^10 - d*v^14 - v^16 - v^18 - v^22 + 
     v^24 - v^26 + v^28))/(v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 
  0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -v^6, 0, 0, 0, 0, -v^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - 2*v^14 + d*v^14 - d*v^16 - 2*v^18 + v^24))/
   (v^16*(1 + d*v^2 + v^4)^2), 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + v^12 - v^14 + v^16 + v^20))/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^10*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^4 + 2*v^6 + 3*v^8 + v^10 + v^12 - d*v^12 - 6*v^14 + 3*d*v^14 - 
      4*v^16 + d*v^16 - 4*v^18 - v^20 + d*v^20 + 3*v^22 + 9*v^24 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 + d*v^26 + 2*v^28 + v^30 - d*v^30 - 6*v^32 + 
      3*d*v^32 - 3*v^34 + d*v^34 - 2*v^36 + v^40 + 2*v^42 + v^44))/
    (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + 
      v^12 - v^14 + v^16 + v^20)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
      d*v^12 + v^18 + v^20 + v^22))/(v^10*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16))), 0, (v^8*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - 
     v^24 + v^26))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^14*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^6 - v^8 - 4*v^10 + d*v^10 + v^12 - 2*d*v^12 + v^14 - d*v^14 + 
      5*v^16 - d*v^16 + 4*v^18 + d*v^18 + 2*v^20 - v^22 + d*v^22 - d^2*v^22 - 
      8*v^24 + 2*d*v^24 - d^2*v^24 - 3*v^26 - 3*d*v^26 + d^2*v^26 - 6*v^28 + 
      2*v^30 - 3*d*v^30 + v^32 - d*v^32 + 5*v^34 - d*v^34 + v^36 + 2*d*v^36 + 
      d*v^38 - v^40 - 2*v^42 + v^48))/(v^14*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 
  0, -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -v^4, 0, 0, 0, -v^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  ((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 - d*v^12 - v^14 - v^18 - v^22 + v^24 - v^26 + 
     v^28))/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
     v^24 - v^26 + v^28))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((1 - v^4 - v^10 + v^14)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + v^12 - 
      v^14 + v^16 + v^20))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^10*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^10*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 
  (v^10*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + 
      d*v^14 - v^18 + v^24))/(v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + 
      v^12 - v^14 + v^16 + v^20))/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^7*(1 + v)^7*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^3*
    (1 + v + v^2 + v^3 + v^4)^3)/(v^14*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0}, 
 {0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, -v^6, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + 
     d*v^14 - v^16 + v^22 + v^24))/(v^20*(1 + d*v^2 + v^4)^2), 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + 2*v^2 - v^4 + 3*v^6 - 2*v^8 + 2*v^10 - 3*v^12 + v^14 + d*v^14 - 
      2*v^16 + 2*v^18 - v^20 + 2*v^22))/(v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (1 + v^2 + v^4 + v^6 - 2*v^8 + d*v^8 - d*v^10 - 3*v^12 + d*v^12 + v^18 + 
     v^20 + v^22))/(v^10*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^2 + v^4 + 5*v^6 + 9*v^8 + 9*v^10 + 4*v^12 - 8*v^14 + 2*d*v^14 - 
     19*v^16 + 4*d*v^16 - 23*v^18 + 4*d*v^18 - 16*v^20 + 2*d*v^20 + v^22 - 
     2*d*v^22 + 18*v^24 - 4*d*v^24 + 30*v^26 - 8*d*v^26 + d^2*v^26 + 
     23*v^28 - 4*d*v^28 + 10*v^30 - 2*d*v^30 - 8*v^32 + 2*d*v^32 - 18*v^34 + 
     4*d*v^34 - 19*v^36 + 4*d*v^36 - 11*v^38 + 2*d*v^38 - v^40 + 5*v^42 + 
     7*v^44 + 5*v^46 + 2*v^48))/(v^14*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 - v^4 - v^6 - v^8 + v^14 - d*v^14 + v^16 - 
      d*v^16 - v^18 + d*v^18 - v^22 - v^24 + v^28))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22)*(-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + d*v^14 - 
     v^16 + v^22 + v^24))/(v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 
  (v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^4 - v^6 - v^8 + v^14 - d*v^14 + v^16 - d*v^16 - v^18 + d*v^18 - 
     v^22 - v^24 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^6 - 2*v^8 - 3*v^10 + v^12 - d*v^12 + 3*v^14 + 6*v^16 + 5*v^18 + 
     d*v^18 + v^20 + d*v^20 - 3*v^22 + d*v^22 - 7*v^24 - 5*v^26 + d*v^26 - 
     v^28 - d*v^28 + d^2*v^28 + 3*v^30 + d*v^30 + 5*v^32 + 5*v^34 + v^36 + 
     d*v^36 - v^38 - 2*v^40 - 2*v^42 + v^48))/(v^14*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^4 + v^6)*(1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^12, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/
   (v^2*(1 + d*v^2 + v^4)), 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22))/(v^16*(1 + d*v^2 + v^4)^2), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^4 + v^6))/
   (v^2*(1 + d*v^2 + v^4)), 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - 
     2*v^18 + d*v^18 + v^20 - d*v^20 - 2*v^22 + v^24 - v^26 + v^28))/
   (v^20*(1 + d*v^2 + v^4)^2), ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^2*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^6*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^12 + d*v^12 - 2*v^14 + d*v^14 - v^18 + d*v^18 + 2*v^20 + 
      2*v^22 + 3*v^24 + 2*v^26 + v^28 + v^30))/(v^18*(1 + d*v^2 + v^4)^2)), 
  0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - 2*v^14 + d*v^14 - d*v^16 - 2*v^18 + v^24))/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + v^12 - 
     v^14 + v^16 + v^20))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + v^12 - 
     v^14 + v^16 + v^20))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (v^10*(-1 + v^10))/(1 + d*v^8 + v^16), (v^10*(-1 + v^10))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (2 - 4*v^6 - 3*v^8 - 6*v^10 + d*v^10 + v^12 + 6*v^14 - 2*d*v^14 + 11*v^16 - 
    2*d*v^16 + 10*v^18 - d*v^18 + 3*v^20 - 4*v^22 + d*v^22 - 19*v^24 + 
    6*d*v^24 - d^2*v^24 - 11*v^26 + 2*d*v^26 - 11*v^28 + 2*d*v^28 + 7*v^30 - 
    4*d*v^30 + d^2*v^30 + 8*v^32 - 2*d*v^32 + 19*v^34 - 6*d*v^34 + d^2*v^34 + 
    6*v^36 + v^38 + d*v^38 - 8*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + d*v^42 - 
    6*v^44 + 2*d*v^44 - 2*v^46 + 5*v^48 - 2*d*v^48 + 2*v^50 - d*v^50 + 
    3*v^52 - 2*v^58)/(v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^4 - v^6 + 2*v^8 - 5*v^10 + d*v^10 + 
     2*v^12 - d*v^12 - 9*v^14 + 2*d*v^14 + 4*v^16 - 3*d*v^16 - 8*v^18 + 
     2*d*v^18 + 9*v^20 - 4*d*v^20 - 4*v^22 + 3*d*v^22 + 11*v^24 - 5*d*v^24 - 
     3*v^26 + 4*d*v^26 - d^2*v^26 + 6*v^28 - 4*d*v^28 - 5*v^30 + 3*d*v^30 - 
     v^32 - 2*d*v^32 - 4*v^34 + d*v^34 - 3*v^36 - d*v^36 - v^40 + 2*v^42 + 
     v^46))/(v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 
  ((1 - 2*v^4 + v^6 + v^8 - 2*v^10 + 2*v^14 - v^16 - v^18 + v^20)*
    (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v^10)*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    ((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^10*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 
  (-v^12 + 2*v^18 + v^20 + 4*v^22 - d*v^22 - 4*v^28 - 3*v^30 - 5*v^32 + 
    d*v^32 - v^34 + 2*v^38 + 2*v^40 + 2*v^42 + v^44)/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -v^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 
  -((v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (v^4*(1 - 2*v^2 + 2*v^4 - v^6 - v^10 + 2*v^12 - 2*v^14 + v^16))/
   (1 + d*v^8 + v^16), 0, ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((v^16*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/
   (1 + d*v^8 + v^16), 0, (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/
   (1 + d*v^8 + v^16), 0, (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/
   (1 + d*v^8 + v^16), 0, (v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, (v^2*(1 - v^2 - v^10 + v^12))/
   (1 + d*v^8 + v^16), (v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 
  (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^6, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  -((v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (v^4*(1 - 2*v^2 + 2*v^4 - v^6 - v^10 + 2*v^12 - 2*v^14 + v^16))/
   (1 + d*v^8 + v^16), 0, -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
      d*v^12 + v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 
  -((v^16*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 - d*v^12 - 2*v^14 - v^16 - 
      v^18 + v^24))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - d*v^12 - v^14 - v^18 - v^22 + v^24 - v^26 + 
      v^28))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^6*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^6*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - v^18 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 0, (v^4*(-1 + v^10))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 1, 0, 0, 0, 0, 0, 
  -((v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + 
    v^22)/(v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - v^18 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^6, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, -v^4, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^6*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -((v^6*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), (v^6*(1 - v^2 - v^10 + v^12))/
   (1 + d*v^8 + v^16), 0, ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((v^18*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  -((v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^6*(1 + d*v^2 + v^4))), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 0, (v^6*(-1 + v^10))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^6*(1 + d*v^2 + v^4))), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, -v^6, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
      d*v^12 + v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (v^6*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 
  0, 0, 0, -((v^18*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  -((v^6*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (1 - v^6 - v^8 + d*v^12 + 2*v^14 + v^16 + v^18 - v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 
  -((v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, -v^4, 0, 0, -v^6, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^8*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (v^6*(1 - 2*v^2 + 2*v^4 - v^6 - v^10 + 2*v^12 - 2*v^14 + v^16))/
   (1 + d*v^8 + v^16), 0, 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
      d*v^12 + v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 
  -((v^18*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (1 + v^4 - v^12 + d*v^12 - v^16 + v^22 + v^26)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 
  (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
      2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^18*(1 + d*v^2 + v^4)^2)), 
  0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
     v^20 + v^22))/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, -v^6, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - 
    v^18 - v^20 - v^22)/(v^6*(1 + d*v^2 + v^4)), 0, 
  (1 + v^2 + v^4 - v^6 - 3*v^8 - 6*v^10 - 5*v^12 - d*v^12 - 2*v^14 - d*v^14 + 
    4*v^16 - d*v^16 + 9*v^18 + 9*v^20 + d*v^20 + 7*v^22 - 3*v^24 + 2*d*v^24 - 
    d^2*v^24 - 6*v^26 - d*v^26 - 10*v^28 - 6*v^30 - d*v^30 - 2*v^32 - 
    d*v^32 + 3*v^34 - d*v^34 + 4*v^36 + 3*v^38 + v^40 - v^42 - v^44 - v^46)/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 
  ((-1 + v)*(1 + v)*(1 + v^2 + 2*v^4 + 2*v^6 + v^8 - v^10 - 3*v^12 - 3*v^14 - 
     4*v^16 + d*v^16 - v^18 + 2*v^22 + 2*v^24 + 2*v^26 + v^28))/
   (v^8*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + 2*v^4 - v^6 + d*v^6 + v^8 - d*v^8 - 3*v^10 + d*v^10 - v^12 - 
      v^14 + v^18 + v^20 + v^22))/(v^12*(1 + d*v^2 + v^4)^2)), 
  ((-1 + v)^2*(1 + v)^2*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + 
     d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/
   (v^6*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
      2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20)*(1 + v^2 + v^4 - v^8 - v^10 - 
      2*v^12 + d*v^12 + v^18 + v^20 + v^22))/(v^12*(1 + d*v^2 + v^4)^2)), 0, 
  -((v^6*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - 
      v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/((1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v^2 + v^4)*(1 + d*v^8 + v^16)*(1 + v^2 + v^4 - v^8 - 
      3*v^10 - 2*v^12 - d*v^12 - 2*v^14 + v^18 + v^20 + v^22))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^22*(1 + d*v^2 + v^4)^2), 0, 
  0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 
     2*v^14 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
   (v^22*(1 + d*v^2 + v^4)^2), 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
      2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^22*(1 + d*v^2 + v^4)^2)), 
  0, -v^6, 0, -(((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + 
      d*v^12 + 2*v^14 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
    (v^10*(1 + d*v^2 + v^4))), 
  -(((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
      2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^10*(1 + d*v^2 + v^4))), 
  -v^4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + 
     v^20 + v^22)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^16*(1 + d*v^2 + v^4)^2), 0, 
  0, 0, ((-1 + v)*(1 + v)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
     v^18 + v^20 + v^22)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 
     2*v^14 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
   (v^16*(1 + d*v^2 + v^4)^2), 
  ((-1 + v)^2*(1 + v)^2*(-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^16 + 2*v^18 + 3*v^20 + 2*v^22 + 2*v^24))/(v^8*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)*(1 + v)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
     v^20 + v^22)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^16*(1 + d*v^2 + v^4)^2), 0, 
  -((v^4*(-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + d*v^12 + v^16 + 2*v^18 + 
      3*v^20 + 2*v^22 + 2*v^24))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^18 + v^20 + v^22)/(v^10*(1 + d*v^2 + v^4)), 
  (1 - v^6 - v^8 - 2*v^10 - d*v^12 + v^16 + v^18 - v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 
  -1 + v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^2, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
     v^18 + v^20 + v^22))/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 
     4*v^12 + d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/
   (v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
     2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^6*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + 2*v^4 - v^6 + d*v^6 + v^8 - d*v^8 - 3*v^10 + d*v^10 - v^12 - 
      v^14 + v^18 + v^20 + v^22))/(v^12*(1 + d*v^2 + v^4)^2)), 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, (-1 + v^4 + 2*v^6 + 2*v^8 + v^10 - 3*v^14 + 
    d*v^14 - 2*v^16 - 2*v^18 + v^22 + 2*v^24 + v^26)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - 
      v^18 + v^24))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*
    (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2), 
  0, 0, 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + 
    v^22)/(v^6*(1 + d*v^2 + v^4)), 0, 0, v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -v^4, 0, 0, (1 + v^2 + v^4 - v^6 - 3*v^8 - 6*v^10 - 5*v^12 - d*v^12 - 
    2*v^14 - d*v^14 + 4*v^16 - d*v^16 + 9*v^18 + 9*v^20 + d*v^20 + 7*v^22 - 
    3*v^24 + 2*d*v^24 - d^2*v^24 - 6*v^26 - d*v^26 - 10*v^28 - 6*v^30 - 
    d*v^30 - 2*v^32 - d*v^32 + 3*v^34 - d*v^34 + 4*v^36 + 3*v^38 + v^40 - 
    v^42 - v^44 - v^46)/(v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2 + 2*v^4 - 3*v^10 - v^12 - d*v^12 - 3*v^14 + d*v^14 - v^16 + 
    2*v^22 + 2*v^26)/(v^10*(1 + d*v^2 + v^4)), 0, 
  (2 + 2*v^4 - 2*v^10 - v^12 - 2*v^14 + d*v^14 - v^16 + 2*v^22 + 2*v^26)/
   (v^10*(1 + d*v^2 + v^4)), 0, (2 + 2*v^4 - 3*v^10 - v^12 - d*v^12 - 
    3*v^14 + d*v^14 - v^16 + 2*v^22 + 2*v^26)/(v^10*(1 + d*v^2 + v^4)), 0, 
  (-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - v^18 + v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - 
      v^18 + v^24))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -v^6, -v^4, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + 
     v^24))/(v^6*(1 + d*v^2 + v^4)), 0, 
  (2 + 2*v^2 + 2*v^4 - 2*v^6 - 6*v^8 - 9*v^10 - 9*v^12 + d*v^12 - d*v^14 + 
    7*v^16 - d*v^16 + 16*v^18 - 2*d*v^18 + 13*v^20 - d*v^20 + 9*v^22 - 
    2*d*v^22 - 7*v^24 + 2*d*v^24 - d^2*v^24 - 12*v^26 + d*v^26 - 15*v^28 + 
    2*d*v^28 - 9*v^30 + d*v^30 - d*v^32 + 5*v^34 - d*v^34 + 9*v^36 - 
    2*d*v^36 + 4*v^38 + 2*v^40 - 2*v^42 - 2*v^44 - 2*v^46)/
   (v^16*(1 + d*v^2 + v^4)^2), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22))/(v^6*(1 + d*v^2 + v^4)), 0, 
  -(((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 
  -((v^6*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)/
   (v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, v^2, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, (-1 - v^2 - v^4 + 2*v^8 - d*v^8 + 4*v^10 - 
    d*v^10 + 4*v^12 + 2*v^14 + d*v^14 - 2*v^16 + 2*d*v^16 - 5*v^18 + 
    2*d*v^18 - 7*v^20 + 3*d*v^20 - 3*v^22 - d*v^22 + d^2*v^22 + v^24 + 
    6*v^26 - 2*d*v^26 + 7*v^28 - d*v^28 + 5*v^30 + v^32 + d*v^32 - 3*v^34 + 
    d*v^34 - 4*v^36 - 3*v^38 - v^40 + v^42 + v^44 + v^46)/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(-1 - 2*v^2 - 2*v^4 - 2*v^6 - v^8 + 2*v^12 + v^14 + 
      d*v^14 + 2*v^16 + v^18 + v^20 + v^22 + v^24 + v^26))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^6 - v^8 - v^10 - v^12 + v^14 - d*v^14 + v^18 - v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, -v^6, 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, (-2 - 2*v^2 - 2*v^4 + 2*v^6 + 5*v^8 + 
    9*v^10 - d*v^10 + 8*v^12 - d*v^12 + v^14 + d*v^14 - 6*v^16 + 2*d*v^16 - 
    14*v^18 + 3*d*v^18 - 13*v^20 + 2*d*v^20 - 8*v^22 + 4*v^24 - d*v^24 + 
    12*v^26 - 4*d*v^26 + d^2*v^26 + 13*v^28 - d*v^28 + 9*v^30 - d*v^30 + 
    v^32 + d*v^32 - 5*v^34 + 2*d*v^34 - 8*v^36 + 2*d*v^36 - 4*v^38 - 2*v^40 + 
    2*v^42 + 2*v^44 + 2*v^46)/(v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^16*(1 + d*v^2 + v^4)^2), ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^8*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^16*(1 + d*v^2 + v^4)^2), 0, -((v^4*(1 - v^2 - v^10 + v^12))/
    (1 + d*v^8 + v^16))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + 
     v^24))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - v^8 - 2*v^10 - 3*v^12 - v^14 - 
      d*v^14 - v^16 + v^18 + v^20 + v^22))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 
  0, (1 - v^6 - v^8 - v^10 - v^12 + v^14 - d*v^14 + v^18 - v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, -v^4, 0, 0, 0, 0, -v^6, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 
  (-2 - 2*v^2 - 2*v^4 + 2*v^6 + 5*v^8 + 9*v^10 - d*v^10 + 8*v^12 - d*v^12 + 
    v^14 + d*v^14 - 6*v^16 + 2*d*v^16 - 14*v^18 + 3*d*v^18 - 13*v^20 + 
    2*d*v^20 - 8*v^22 + 4*v^24 - d*v^24 + 12*v^26 - 4*d*v^26 + d^2*v^26 + 
    13*v^28 - d*v^28 + 9*v^30 - d*v^30 + v^32 + d*v^32 - 5*v^34 + 2*d*v^34 - 
    8*v^36 + 2*d*v^36 - 4*v^38 - 2*v^40 + 2*v^42 + 2*v^44 + 2*v^46)/
   (v^16*(1 + d*v^2 + v^4)^2), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 
  ((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
    (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
   (v^16*(1 + d*v^2 + v^4)^2), 0, (v^4*(-1 + v^10))/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
     v^20 + v^22))/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 
  (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, (2 + 2*v^2 + 2*v^4 - 2*v^6 - 6*v^8 - 
    9*v^10 - 9*v^12 + d*v^12 - d*v^14 + 7*v^16 - d*v^16 + 16*v^18 - 
    2*d*v^18 + 13*v^20 - d*v^20 + 9*v^22 - 2*d*v^22 - 7*v^24 + 2*d*v^24 - 
    d^2*v^24 - 12*v^26 + d*v^26 - 15*v^28 + 2*d*v^28 - 9*v^30 + d*v^30 - 
    d*v^32 + 5*v^34 - d*v^34 + 9*v^36 - 2*d*v^36 + 4*v^38 + 2*v^40 - 2*v^42 - 
    2*v^44 - 2*v^46)/(v^16*(1 + d*v^2 + v^4)^2), 0, 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^6*(1 + d*v^2 + v^4))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, (-1 - v^2 - v^4 + 2*v^8 - d*v^8 + 4*v^10 - 
    d*v^10 + 4*v^12 + 2*v^14 + d*v^14 - 2*v^16 + 2*d*v^16 - 5*v^18 + 
    2*d*v^18 - 7*v^20 + 3*d*v^20 - 3*v^22 - d*v^22 + d^2*v^22 + v^24 + 
    6*v^26 - 2*d*v^26 + 7*v^28 - d*v^28 + 5*v^30 + v^32 + d*v^32 - 3*v^34 + 
    d*v^34 - 4*v^36 - 3*v^38 - v^40 + v^42 + v^44 + v^46)/
   (v^16*(1 + d*v^2 + v^4)^2), 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, (1 - v^6 - v^8 - v^10 - v^12 + v^14 - 
    d*v^14 + v^18 - v^24)/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -v^6, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 
  (-1 - 2*v^4 - v^6 - v^8 + v^10 + v^12 + 3*v^14 - d*v^14 + 2*v^16 + v^18 - 
    2*v^22 - v^24 - 2*v^26)/(v^10*(1 + d*v^2 + v^4)), v^2*(-1 + v^2)^2, 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^6*(1 + d*v^2 + v^4)), (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - 
    v^18 - v^20 - v^22)/(v^6*(1 + d*v^2 + v^4)), 
  -((v^14*(1 + d*v^2 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 + v^2, 0, 0, 0, 0, 0, 
  1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, (1 + v^4 - 2*v^10 - v^12 - d*v^12 - 2*v^14 - 
    v^16 + v^22 + v^26)/(v^10*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^10*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + 
    v^14 - v^18 - v^20 - v^22)/(v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
    v^14 + v^18 + v^20 + v^22)/(v^6*(1 + d*v^2 + v^4)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 
  (1 + v^4 - v^10 - v^14 + d*v^14 + v^22 + v^26)/(v^10*(1 + d*v^2 + v^4)), 0, 
  0, 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4))), 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, v^2}}


==> arxiv-code/matrices/6-box-cap-matrix.m <==
{{d, 1, 0, 0, 1, 0, -(((1 + v^2 + v^4)*(-1 + v^2 + v^8 - v^12 - v^18 + v^20))/
    (v^10*(1 + d*v^2 + v^4))), v^12, 0, v^12, 
  -(((1 + v^2 + v^4)*(-1 + v^2 + v^8 - v^12 - v^18 + v^20))/
    (v^10*(1 + d*v^2 + v^4))), 0, 
  -((v^2*(1 + v^4)*(1 + v^2 + v^4)*(-1 + v^2 + v^4 - v^6 + v^10 - v^12 - 
      v^14 + v^16))/(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, (-1 + v^8 - d*v^8 + v^10 - v^14 - v^16 - 
    2*v^18 + d*v^18 + 2*v^24 + v^26 + v^28 - v^34)/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (-1 + v^8 - d*v^8 + v^10 - v^14 - v^16 - 2*v^18 + d*v^18 + 2*v^24 + v^26 + 
    v^28 - v^34)/(v^16*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((1 + v^2 + v^4)*(-1 + v^2 + v^8 - v^12 - v^18 + v^20))/
    (v^10*(1 + d*v^2 + v^4))), 0, (1 - v^8 + d*v^8 - v^10 + v^14 + v^16 + 
    2*v^18 - d*v^18 - 2*v^24 - v^26 - v^28 + v^34)/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (-v^10 + v^20)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  (-1 + v^10)/(v^2*(1 + d*v^8 + v^16)), 
  -((v^2*(-1 + v^8 - d*v^8 + v^10 - v^14 - v^16 - 2*v^18 + d*v^18 + 2*v^24 + 
      v^26 + v^28 - v^34))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  0, 0, (v^8*(1 + v^4 + v^8 + d*v^8 - v^10 + d*v^10 + 2*v^12 + d*v^12 + 
     d*v^14 + 3*v^16 + d*v^16 + v^18 + 3*v^20 + v^24 - v^26 - v^30))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-v^10 + v^20)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  ((-v^10 + v^20)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^20*(1 + v^4 + v^8 + d*v^8 - v^10 + d*v^10 + 2*v^12 + d*v^12 + d*v^14 + 
     3*v^16 + d*v^16 + v^18 + 3*v^20 + v^24 - v^26 - v^30))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (-v^2 - v^6 - v^10 - d*v^10 + v^12 - d*v^12 - 2*v^14 - d*v^14 - d*v^16 - 
    3*v^18 - d*v^18 - v^20 - 3*v^22 - v^26 + v^28 + v^32)/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (-v^10 + v^20)/(1 + d*v^8 + v^16), 
  (-1 + v^8 - d*v^8 + v^10 - v^14 - v^16 - 2*v^18 + d*v^18 + 2*v^24 + v^26 + 
    v^28 - v^34)/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (v^8*(1 + v^4 + v^8 + d*v^8 - v^10 + d*v^10 + 2*v^12 + d*v^12 + d*v^14 + 
     3*v^16 + d*v^16 + v^18 + 3*v^20 + v^24 - v^26 - v^30))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 1, d, 0, 0, ((1 + v^2 + v^4)*(-1 + v^2 + v^8 - v^12 - v^18 + v^20))/
   (v^10*(1 + d*v^2 + v^4)), 0, v^(-12), 0, 
  ((1 + v^2 + v^4)*(-1 + v^2 + v^8 - v^12 - v^18 + v^20))/
   (v^10*(1 + d*v^2 + v^4)), 0, (v^2*(1 + v^4)*(1 + v^2 + v^4)*
    (-1 + v^2 + v^4 - v^6 + v^10 - v^12 - v^14 + v^16))/(1 + d*v^2 + v^4), 1, 
  v^12, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^6 - v^8 - 2*v^10 + 2*v^16 - d*v^16 + v^18 + v^20 - v^24 - v^26 + 
    d*v^26 + v^34)/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (1 - v^6 - v^8 - 2*v^10 + 2*v^16 - d*v^16 + v^18 + v^20 - v^24 - v^26 + 
    d*v^26 + v^34)/(v^16*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  ((1 + v^2 + v^4)*(-1 + v^2 + v^8 - v^12 - v^18 + v^20))/
   (v^10*(1 + d*v^2 + v^4)), 0, (-1 + v^6 + v^8 + 2*v^10 - 2*v^16 + d*v^16 - 
    v^18 - v^20 + v^24 + v^26 - d*v^26 - v^34)/(v^10*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 
  1, (-1 + v^10)/(v^10*(1 + d*v^8 + v^16)), 
  -((v^2*(1 - v^6 - v^8 - 2*v^10 + 2*v^16 - d*v^16 + v^18 + v^20 - v^24 - 
      v^26 + d*v^26 + v^34))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  0, 0, 0, (v^2*(-1 - v^4 + v^6 + 3*v^10 + v^12 + 3*v^14 + d*v^14 + d*v^16 + 
     2*v^18 + d*v^18 - v^20 + d*v^20 + v^22 + d*v^22 + v^26 + v^30))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (v^2*(-1 + v^10)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  (v^2*(-1 + v^10)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^14*(-1 - v^4 + v^6 + 3*v^10 + v^12 + 3*v^14 + d*v^14 + d*v^16 + 2*v^18 + 
     d*v^18 - v^20 + d*v^20 + v^22 + d*v^22 + v^26 + v^30))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (1 + v^4 - v^6 - 3*v^10 - v^12 - 3*v^14 - d*v^14 - d*v^16 - 2*v^18 - 
    d*v^18 + v^20 - d*v^20 - v^22 - d*v^22 - v^26 - v^30)/
   (v^4*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 
  (1 - v^6 - v^8 - 2*v^10 + 2*v^16 - d*v^16 + v^18 + v^20 - v^24 - v^26 + 
    d*v^26 + v^34)/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (v^2*(-1 - v^4 + v^6 + 3*v^10 + v^12 + 3*v^14 + d*v^14 + d*v^16 + 2*v^18 + 
     d*v^18 - v^20 + d*v^20 + v^22 + d*v^22 + v^26 + v^30))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 0, 0, 0, 0, ((1 + v^4)*(1 + v^2 + v^4)*(-1 + v^4 - d*v^8 + d*v^12 - 
     v^16 + v^20))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 
  ((1 + v^4)*(1 + v^2 + v^4)*(-1 + v^4 - d*v^8 + d*v^12 - v^16 + v^20))/
   (v^12*(1 + d*v^2 + v^4)), 0, ((-1 + v^4)*(1 + v^4)*(1 + v^2 + v^4)*
    (1 + d*v^8 + v^16))/(1 + d*v^2 + v^4), 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
  0, 0, 1, 0, 0, d, 0, 0, v^12, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
    v^18 + v^20 + v^22)/(v^18*(1 + d*v^2 + v^4)), v^12, 0, -v^6, 
  ((1 + v^4)*(1 + v^2 + v^4)*(-1 + v^4 - d*v^8 + d*v^12 - v^16 + v^20))/
   (v^12*(1 + d*v^2 + v^4)), 0, (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + 
    v^14 - v^18 - v^20 - v^22)/(v^12*(1 + d*v^2 + v^4)), 0, v^(-12), -v^4, 0, 
  0, -v^(-6), 0, -v^(-8), (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - 
    v^18 - v^20 - v^22)/(1 + d*v^2 + v^4), 0, -v^(-6), -v^6, 0, 0, 
  (v^2 - 2*v^8 - v^10 - 3*v^12 + d*v^12 + 2*v^18 + 2*v^20 + 2*v^22 + v^24)/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 
  -((v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (-1 - v^2 + 2*v^10 - d*v^10 - v^18 - v^20)/
   (v^6*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (-1 - v^2 + 2*v^10 - d*v^10 - v^18 - v^20)/
   (v^6*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (v^14*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + 
     v^22))/((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (-1 + 2*v^6 + v^8 + 3*v^10 - d*v^10 - 2*v^16 - 2*v^18 - 2*v^20 - v^22)/
   (v^4*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)), -v^4, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), (v^2 - 2*v^8 - v^10 - 3*v^12 + d*v^12 + 2*v^18 + 
    2*v^20 + 2*v^22 + v^24)/((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, 0, 0, 0, 0, 0, -(((1 + v^4)*(1 + v^2 + v^4)*(-1 + v^4 - d*v^8 + d*v^12 - 
      v^16 + v^20))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 
  -(((1 + v^4)*(1 + v^2 + v^4)*(-1 + v^4 - d*v^8 + d*v^12 - v^16 + v^20))/
    (v^12*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v^4)*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16))/
    (1 + d*v^2 + v^4)), 0, 0, 0, 1, 0, 0, d, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  -v^(-6), 0, -v^(-6), 0, (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - 
    v^18 - v^20 - v^22)/(v^6*(1 + d*v^2 + v^4)), 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^18*(1 + d*v^2 + v^4)), 0, v^(-12), 0, 
  -(((1 + v^4)*(1 + v^2 + v^4)*(-1 + v^4 - d*v^8 + d*v^12 - v^16 + v^20))/
    (v^12*(1 + d*v^2 + v^4))), 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^18 + v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), v^12, 0, v^2, 0, 
  0, 0, 0, v^(-10), (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
    v^20 + v^22)/(1 + d*v^2 + v^4), 0, 0, 0, 0, 0, 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 1, 0, 0, 0, 1, 0, (v^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (v^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^12*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (-1 - 2*v^2 - 2*v^4 - 2*v^6 + 3*v^12 - d*v^12 + v^14 + 2*v^16 - v^22)/
   (v^6*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)), v^2, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^6*(1 + d*v^2 + v^4)), (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
    v^14 - 2*v^16 + v^22)/((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, 0, 0, 0, 0, d, 1, 0, 0, 0, 1, v^(-12), v^12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (v^6*(-1 + v^10))/
   (1 + d*v^8 + v^16), (-1 + v^10)/(v^6*(1 + d*v^8 + v^16)), 0, 0, 0, 1, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 
  0, 1, 0, 0, (-1 + v^10)/(v^6*(1 + d*v^8 + v^16)), 
  -((v^12*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  (v^12*(1 + d*v^2 + 2*v^4 + v^6 + d*v^6 + 2*v^8 + d*v^8 + v^10 + d*v^10 + 
     2*v^12 + d*v^14 + v^16))/((1 + v^4)*(1 + v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 + v^10)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  (v^6*(-1 + v^10)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^24*(1 + d*v^2 + 2*v^4 + v^6 + d*v^6 + 2*v^8 + d*v^8 + v^10 + d*v^10 + 
     2*v^12 + d*v^14 + v^16))/((1 + v^4)*(1 + v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 
  -((v^6*(1 + d*v^2 + 2*v^4 + v^6 + d*v^6 + 2*v^8 + d*v^8 + v^10 + d*v^10 + 
      2*v^12 + d*v^14 + v^16))/((1 + v^4)*(1 + v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 
  (v^12*(1 + d*v^2 + 2*v^4 + v^6 + d*v^6 + 2*v^8 + d*v^8 + v^10 + d*v^10 + 
     2*v^12 + d*v^14 + v^16))/((1 + v^4)*(1 + v^2 + v^4)*
    (1 + d*v^8 + v^16)^2)}}


==> arxiv-code/matrices/6-box-fuse-matrix.m <==
{{0, 0, 0, 0, 1, 0, 0, -v^6, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^12*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^10*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^2 + d*v^8 + v^10 + v^12 + v^14 - v^20 - 
     v^24 + v^26))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^4 - v^6 + d*v^10 + v^12 + 2*v^14 - d*v^14 + v^16 + d*v^18 - v^22 - 
     v^24 + v^28))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^4 - v^6 + d*v^10 + v^12 + 2*v^14 - d*v^14 + v^16 + d*v^18 - 
      v^22 - v^24 + v^28))/(v^14*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + d*v^8 + v^10 + v^12 + v^14 - v^20 - v^24 + v^26))/
    (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^4 - v^6 - v^10 + d*v^10 + v^12 - d*v^12 + v^14 - d*v^14 - v^20 - 
      v^22 - v^24 + v^28))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, (v^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + 
     v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((1 - v^2 - v^4 + v^6)*(1 + v^2 + v^4 + v^6 + v^8)*
     (1 + v^4 - 3*v^6 - 7*v^10 + 2*d*v^10 + 2*v^12 - 5*v^14 + d*v^14 + 
      9*v^16 - 3*d*v^16 - v^18 + 12*v^20 - 5*d*v^20 + d^2*v^20 - 3*v^22 + 
      d*v^22 + 4*v^24 - d*v^24 - 8*v^26 + 3*d*v^26 - 2*v^28 + 2*d*v^28 - 
      6*v^30 + 3*d*v^30 + d*v^32 + v^34 + 3*v^36 + 3*v^38 + 2*v^40 + v^42))/
    (v^6*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + d*v^14 - v^16 + v^22 + v^24))/
    (v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  (-1 + 3*v^6 + 3*v^10 - 2*d*v^10 - 4*v^12 - d*v^12 - 4*v^14 + d*v^14 - 
    11*v^16 + 2*d*v^16 - 2*v^18 - d*v^18 - 3*v^20 + 2*d*v^20 - d^2*v^20 + 
    10*v^22 - d*v^22 + 13*v^24 - 4*d*v^24 + d^2*v^24 + 14*v^26 - 3*d*v^26 + 
    5*v^28 + d*v^28 - d^2*v^28 - 4*v^30 + 2*d*v^30 - 10*v^32 + 3*d*v^32 - 
    17*v^34 + 5*d*v^34 - d^2*v^34 - 8*v^36 - 4*v^38 - 3*d*v^38 + d^2*v^38 + 
    8*v^40 - 4*d*v^40 + d^2*v^40 + 5*v^42 - d*v^42 + 10*v^44 - 2*d*v^44 + 
    v^46 + d*v^46 + 3*d*v^48 - 4*v^50 + 2*d*v^50 - v^52 - 2*v^54 + v^56 + 
    v^58 + v^60)/(v^6*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (v^8*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^4 - v^6 - v^10 + d*v^10 + v^12 - 
     d*v^12 + v^14 - d*v^14 - v^20 - v^22 - v^24 + v^28))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^2 - v^4 + 2*v^6 + 2*v^8 + d*v^8 + 4*v^10 - d*v^10 + v^12 - 
     2*d*v^12 - 2*v^14 - 2*d*v^14 - 7*v^16 + d*v^16 - 6*v^18 - d*v^18 + 
     d^2*v^18 - 5*v^20 + 3*d*v^20 - d^2*v^20 + 2*d*v^22 - d^2*v^22 + 7*v^24 + 
     7*v^26 + 7*v^28 - 2*d*v^28 + v^30 - 2*d*v^30 - 2*v^32 - 2*d*v^32 - 
     5*v^34 - 5*v^36 + d*v^36 - 2*v^38 - v^40 + v^42 + v^44 + v^46))/
   (v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^4 - v^6 + d*v^10 + v^12 + 2*v^14 - d*v^14 + v^16 + d*v^18 - v^22 - 
     v^24 + v^28))/(v^8*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + v^8 - d*v^8 - v^14 - 
      v^16 - v^18 + v^24))/(v^6*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^4 - v^6 - v^10 + 
      d*v^10 + v^12 - d*v^12 + v^14 - d*v^14 - v^20 - v^22 - v^24 + v^28))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^2*
     (1 + d*v^8 + v^16)^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^4*(1 + d*v^2 + v^4)), 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 + v^10 + v^12 + d*v^14 + v^16 - v^18 - v^22 + 
      v^24 - v^26 + v^28))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^10*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 + v^10 + v^12 + d*v^14 + 
     v^16 - v^18 - v^22 + v^24 - v^26 + v^28))/(v^14*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - 
     v^18 + v^24))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^14 - d*v^14 + v^18 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), (v^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + 
     v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v^2 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^2 - d*v^4 + d*v^6 + 3*v^8 - d*v^8 + 2*v^10 + d*v^10 + 2*v^12 - 
      d*v^12 + d*v^14 - 3*v^16 + d*v^16 - 2*v^18 + d*v^18 - 3*v^20 + d*v^22 - 
      d^2*v^22 + 2*v^24 - 2*d*v^24 + d^2*v^24 + 3*v^26 + v^28 + d^2*v^28 + 
      2*v^30 - d*v^30 - 2*v^32 + 2*d*v^32 - v^36 + 2*d*v^36 + v^40 + v^44))/
    (v^4*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (v^14*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
     2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - 2*v^2 + 2*v^4 - 4*v^6 + 4*v^8 - 6*v^10 + d*v^10 + 8*v^12 - 
      2*d*v^12 - 6*v^14 + d*v^14 + 9*v^16 - 2*d*v^16 - 4*v^18 + 2*d*v^18 + 
      5*v^20 - 3*v^22 + d*v^22 - 4*v^24 + 2*d*v^24 - d^2*v^24 + v^26 - 
      2*d*v^26 + d^2*v^26 - 8*v^28 + 2*d*v^28 + 6*v^30 - 2*d*v^30 + 
      d^2*v^30 - 4*v^32 + d*v^32 + 10*v^34 - d*v^34 - 3*v^36 + 2*d*v^36 + 
      7*v^38 - 4*v^40 + d*v^40 + v^42 - 3*v^44 + v^52))/
    (v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (v^8*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^4 - 2*v^6 - v^10 + v^14 - d*v^14 + 
     v^18 - v^20 - 2*v^24 + v^26 - v^28 + v^30))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - 2*v^4 + d*v^4 + 3*v^6 - d*v^6 + d*v^8 + 6*v^10 - 2*d*v^10 + v^12 - 
     d*v^14 - 5*v^16 - d*v^16 - 9*v^18 + d*v^18 - d^2*v^18 - 6*v^20 - 
     d*v^20 - 5*v^22 + d*v^22 + 5*v^24 - d*v^24 + 5*v^26 + 10*v^28 - 
     2*d*v^28 + 2*v^30 + d*v^30 + 2*v^32 - d*v^32 - 5*v^34 + d*v^34 - 
     4*v^36 - 3*v^38 - v^40 + v^42 + v^44 + v^46))/
   (v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-1 + v^2 - v^4 + v^6 + v^10 + v^12 + d*v^14 + v^16 - v^18 - v^22 + 
      v^24 - v^26 + v^28))/(v^8*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + v^4 - 2*v^6 - 
      v^10 + v^14 - d*v^14 + v^18 - v^20 - 2*v^24 + v^26 - v^28 + v^30))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^2*
     (1 + d*v^8 + v^16)^3))}, {0, 0, 1, 0, 0, 0, 0, 0, -v^(-6), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^12*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^10*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4))), 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^10*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - 
     v^24 + v^26))/(v^12*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (1 - v^2 - 3*v^4 - 5*v^6 - 4*v^8 - v^10 + 6*v^12 - 2*d*v^12 + 16*v^14 - 
    5*d*v^14 + 13*v^16 - 3*d*v^16 + 8*v^18 - d*v^18 - 10*v^20 + 2*d*v^20 - 
    20*v^22 + 7*d*v^22 - d^2*v^22 - 32*v^24 + 11*d*v^24 - d^2*v^24 - 
    14*v^26 + 5*d*v^26 + 2*v^28 + 25*v^30 - 6*d*v^30 + 32*v^32 - 10*d*v^32 + 
    d^2*v^32 + 27*v^34 - 9*d*v^34 + d^2*v^34 + 7*v^36 - 3*d*v^36 - 17*v^38 + 
    3*d*v^38 - 23*v^40 + 4*d*v^40 - 25*v^42 + 5*d*v^42 - 9*v^44 + 3*d*v^44 + 
    d*v^46 + 14*v^48 - 2*d*v^48 + 9*v^50 + 8*v^52 + v^54 - v^56 - 3*v^58 - 
    v^60)/(v^6*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 
  (1 - v^2 - 3*v^6 - v^8 - 5*v^10 - d*v^10 + 3*v^12 - 3*d*v^12 - 2*d*v^14 + 
    7*v^16 - d*v^16 + 2*v^18 + 4*v^20 + 3*d*v^20 - d^2*v^20 - 5*v^22 + 
    6*d*v^22 - d^2*v^22 - 4*v^24 + 3*d*v^24 - 4*v^26 + d*v^26 - v^28 - 
    2*d*v^28 + 5*v^30 - 5*d*v^30 + d^2*v^30 + 4*v^32 - 5*d*v^32 + d^2*v^32 + 
    7*v^34 - 2*d*v^34 - 4*v^36 + d*v^36 - 2*v^38 + 2*d*v^38 - 9*v^40 + 
    3*d*v^40 - 2*v^42 + 2*d*v^42 - 3*v^44 + d*v^44 + 5*v^46 - d*v^46 + 
    3*v^48 + 4*v^50 + v^52 - v^56 - v^58)/(v^4*(1 + v^4)*(1 + v^2 + v^4)*
    (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^12*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^2 - v^4 + v^6 + 3*v^8 + 4*v^10 + 5*v^12 - d*v^12 - 2*v^14 + 
      d*v^14 - 3*v^16 - d*v^16 - 10*v^18 + d*v^18 - 6*v^20 - 5*v^22 + 
      d*v^22 + 5*v^24 - 2*d*v^24 + 6*v^26 - d^2*v^26 + 8*v^28 - 2*d*v^28 + 
      4*v^30 - d*v^30 - 2*v^32 - 3*v^34 - d*v^34 - 7*v^36 + d*v^36 - v^38 - 
      d*v^38 - 2*v^40 + d*v^40 + 2*v^42 + v^44 + v^46))/
    (v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 - v^6 - v^10 + v^12 - 
      d*v^12 - v^20 - v^24 + v^26))/(v^6*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^6*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 - v^6 - v^10 + v^12 - 
      d*v^12 - v^20 - v^24 + v^26))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^2 + v^4))), 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - v^24 + v^26))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^10*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - 
     v^24 + v^26))/(v^14*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -((v^8*(-1 + v^10))/(1 + d*v^8 + v^16)), 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^2 + 2*v^4 - 4*v^6 + 4*v^8 - 6*v^10 + d*v^10 + 9*v^12 - 
     2*d*v^12 - 5*v^14 + 2*d*v^14 + 8*v^16 - d*v^16 - 3*v^18 - 3*v^22 - 
     d*v^22 - 8*v^24 + d*v^24 + 3*v^26 - 2*d*v^26 - 9*v^28 + d*v^28 + 
     10*v^30 - 2*d*v^30 - d^2*v^30 - 6*v^32 + d*v^32 + 13*v^34 - 3*d*v^34 - 
     8*v^36 + 3*d*v^36 + 8*v^38 - 3*d*v^38 - 7*v^40 + d*v^40 + v^42 - 
     3*v^44 + v^52))/(v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^4 + v^6 + v^8 + v^10 - d*v^10 - v^12 + d*v^12 - v^14 - v^16 + 
      d*v^16 - v^18 + v^20 + 2*v^24))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), (1 - v^2 + v^4 - 3*v^6 + 2*v^8 - 4*v^10 + 
    d*v^10 + 6*v^12 - v^14 + 8*v^16 - 2*v^18 + 3*v^20 - 6*v^22 - d*v^22 - 
    5*v^24 + 2*d*v^24 - d^2*v^24 - 3*v^26 - 2*d*v^26 - 4*v^28 + 4*v^30 - 
    3*d*v^30 - 3*v^32 + 8*v^34 - 4*d*v^34 + d^2*v^34 - 7*v^36 + 2*d*v^36 + 
    5*v^38 - 7*v^40 + 2*d*v^40 + 5*v^42 + d*v^42 - 4*v^44 + 2*d*v^44 + 
    6*v^46 - v^48 + 3*v^50 - v^52 + v^54 - v^56)/
   (v^6*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^10*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - v^24 + v^26))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^2 - 2*v^4 + 2*v^6 - d*v^6 + v^8 + d*v^8 + 5*v^10 - d*v^10 + 
      3*v^12 - d*v^12 + v^14 - 2*v^16 + 2*d*v^16 - 5*v^18 + 3*d*v^18 - 
      3*v^20 + d*v^20 - 4*v^22 + 2*d*v^22 - d^2*v^22 + 3*v^24 - 2*d*v^24 + 
      2*v^26 - 2*d*v^26 + d^2*v^26 + 5*v^28 - 3*d*v^28 + d^2*v^28 + v^32 - 
      d*v^32 - 2*v^34 + 2*d*v^34 - 2*v^36 + 3*d*v^36 + d*v^38 + v^42 + v^44 + 
      v^46))/(v^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 - v^6 + v^14 - 
      d*v^14 - v^16 - v^20 - v^24 + v^26))/(v^8*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 - v^6 + v^14 - 
      d*v^14 - v^16 - v^20 - v^24 + v^26))/((1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^2*(1 + d*v^8 + v^16)^3))}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, -v^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - 
     v^16 - v^18 + v^24))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
     v^24 - v^26 + v^28))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^10*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
      v^24 - v^26 + v^28))/(v^14*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^8*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 2*v^12 + v^14 - 2*v^16 + 
      v^18 - v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + 3*v^2 + 2*v^4 + v^6 - 6*v^8 - 7*v^10 - 16*v^12 + 3*d*v^12 - 5*v^14 - 
    2*v^16 - 2*d*v^16 + 18*v^18 - 6*d*v^18 + 16*v^20 - 4*d*v^20 + 25*v^22 - 
    8*d*v^22 + d^2*v^22 + 3*v^24 + d*v^24 - 7*v^26 + 6*d*v^26 - d^2*v^26 - 
    23*v^28 + 12*d*v^28 - d^2*v^28 - 20*v^30 + 8*d*v^30 - 13*v^32 + 
    7*d*v^32 - d^2*v^32 + 2*v^34 - 2*d*v^34 + 18*v^36 - 8*d*v^36 + d^2*v^36 + 
    16*v^38 - 8*d*v^38 + d^2*v^38 + 14*v^40 - 4*d*v^40 - 2*d*v^42 - 4*v^44 + 
    d*v^44 - 13*v^46 + 4*d*v^46 - 6*v^48 + 2*d*v^48 - 4*v^50 + v^52 + 
    2*v^54 + 3*v^56 + v^58)/(v^4*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), ((1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^4 + d*v^8 - v^10 - v^14 + v^16 + v^20)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^4*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, (1 - v^2 + v^4 - 3*v^6 - 6*v^10 + 4*v^12 - 
    d*v^12 - 3*v^14 + d*v^14 + 10*v^16 - d*v^16 + v^18 + 10*v^20 - 2*d*v^20 - 
    6*v^22 + 2*d*v^22 - v^24 - 3*d*v^24 + d^2*v^24 - 12*v^26 + 3*d*v^26 - 
    7*v^28 + d*v^28 - 5*v^30 + 4*d*v^30 + 2*v^32 + d*v^32 + 10*v^34 + 
    3*d*v^34 - d^2*v^34 + 7*v^36 - d*v^36 + 13*v^38 - 2*d*v^38 + v^40 - 
    2*d*v^40 + 3*v^42 - 2*d*v^42 - 8*v^44 - d*v^44 - 3*v^46 - d*v^46 - 
    8*v^48 + d*v^48 - 2*v^50 - 2*v^52 + v^54 + v^56 + v^58 + v^60)/
   (v^6*(1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^10*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 + v^4 + 2*v^6 + v^10 - d*v^10 - 2*v^12 + d*v^12 - 2*v^14 + 
     d*v^14 - v^16 - v^18 + v^20 + v^22 + 2*v^24))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + v^2 - v^4 + v^6 + v^10 - 
     v^12 - d*v^14 - v^16 - v^18 - v^22 + v^24 - v^26 + v^28))/
   (v^8*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 - v^6 - v^10 + v^12 - 
      d*v^12 - v^20 - v^24 + v^26))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^8*(1 + d*v^2 + v^4)), (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - 
    v^18 - v^20 - v^22)/(v^14*(1 + d*v^2 + v^4)), -v^6, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^12*(1 + d*v^2 + v^4)), 0, 
  (1 + 2*v^2 + v^4 - 2*v^8 - 2*v^10 - 3*v^12 + d*v^12 + v^16 + 2*v^18 + 
    2*v^20 + v^22 - v^26)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 
  ((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 3*v^6 - 2*v^8 - v^10 + 2*v^12 - 
     d*v^12 + 2*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^10*(1 + d*v^2 + v^4)), 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^12*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 3*v^6 - 2*v^8 - v^10 + 2*v^12 - 
      d*v^12 + 2*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^16*(1 + d*v^2 + v^4))), 
  (-1 - 2*v^2 - v^4 + 2*v^8 + 2*v^10 + 3*v^12 - d*v^12 - v^16 - 2*v^18 - 
    2*v^20 - v^22 + v^26)/(v^6*(1 + d*v^2 + v^4)), 0, 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, (1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 
    4*v^12 + d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + v^24)/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 1, 0, 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
    v^18 + v^20 + v^22)/(v^8*(1 + d*v^2 + v^4)), 
  ((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
    (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   (v^8*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), ((1 + v^2)*(-1 - 2*v^2 - 3*v^4 - d*v^4 - 2*v^6 - 
     2*v^8 + 4*v^10 + 2*v^12 + 9*v^14 - d*v^14 + d*v^16 + 6*v^18 - 2*d*v^18 + 
     d^2*v^18 - 7*v^20 + 2*d*v^20 - 8*v^24 + 2*d*v^24 + v^26 + d*v^26 - 
     3*v^28 + 2*d*v^28 + 4*v^30 + v^32 + 3*v^34 + v^36 + v^38))/
   (v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, (1 + v^2 + v^4 - 2*v^6 - 4*v^8 - 7*v^10 + 
    d*v^10 - 8*v^12 + 2*d*v^12 - 3*v^14 - d*v^14 + v^16 - 2*d*v^16 + 
    11*v^18 - 5*d*v^18 + 11*v^20 - 2*d*v^20 + 15*v^22 - 5*d*v^22 + d^2*v^22 + 
    3*v^24 + 2*d*v^24 - d^2*v^24 - 2*v^26 + 2*d*v^26 - d^2*v^26 - 11*v^28 + 
    3*d*v^28 - 12*v^30 + 3*d*v^30 - 10*v^32 + d*v^32 - 4*v^34 - d*v^34 + 
    2*v^36 - 2*d*v^36 + 4*v^38 + 5*v^40 + 3*v^42 + v^44)/
   (v^8*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 
  -((v^6*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - 
      v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/((1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 - 2*v^2 - 3*v^4 - 3*v^6 - v^8 + d*v^10 + 3*v^12 + 3*v^14 + 3*v^16 + 
      2*v^18 + v^20)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + 
      v^20 + v^22))/(v^10*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (-1 - 2*v^2 - 3*v^4 - 3*v^6 - 2*v^8 - v^10 + 2*v^12 - d*v^12 + 2*v^14 + 
     3*v^16 + 2*v^18 + v^20))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), ((1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^8*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 
     2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + 
     v^24))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^2*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^6*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, -v^(-4), 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^18 + v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 
  -v^(-6), 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 1, 0, 0, 
  -1 + v^2, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^12*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^12*(1 + d*v^2 + v^4))), 
  -(((-1 + v)*(1 + v))/v^6), -v^6, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 1, 0, 
  (v^2*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, 0, 0, (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + 
    v^22)/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  0, 0, 0, (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (-1 + v^2 + 3*v^4 + 8*v^6 + 8*v^8 + 8*v^10 - d*v^10 - v^12 + d*v^12 - 
    12*v^14 + 4*d*v^14 - 19*v^16 + 4*d*v^16 - 23*v^18 + 4*d*v^18 - 10*v^20 - 
    d*v^20 - 2*v^22 + 22*v^24 - 9*d*v^24 + 2*d^2*v^24 + 19*v^26 - 2*d*v^26 + 
    23*v^28 - 4*d*v^28 + 6*v^30 + 2*d*v^30 - v^32 + 3*d*v^32 - 12*v^34 + 
    5*d*v^34 - 10*v^36 + 2*d*v^36 - 6*v^38 - v^40 + 3*v^42 + 3*v^44 + 2*v^46)/
   (v^8*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  -((v^6*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + 
      v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (-1 - 2*v^2 - v^4 - 2*v^6 - 2*v^10 + 2*v^12 - d*v^12 - 2*v^14 + d*v^14 + 
    2*v^16 + 2*v^20 + v^22 + 2*v^24 + v^26)/((1 + v^4)*(1 + v^2 + v^4)*
    (1 + d*v^8 + v^16)), 
  -((v^8*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (-1 - 3*v^2 - 7*v^4 - 8*v^6 - d*v^6 - 8*v^8 - v^10 + 8*v^12 + 17*v^14 - 
    d*v^14 + 21*v^16 - 2*d*v^16 + 15*v^18 - d*v^18 + 6*v^20 - 3*d*v^20 + 
    d^2*v^20 - 10*v^22 + d*v^22 - 17*v^24 + d*v^24 - 20*v^26 + 3*d*v^26 - 
    13*v^28 + 3*d*v^28 - 5*v^30 + 3*d*v^30 + 4*v^32 + d*v^32 + 8*v^34 + 
    8*v^36 + 6*v^38 + 3*v^40 + v^42)/(v^6*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (v^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + v^2 + v^4 - v^8 - 
     v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^6*(1 + d*v^2 + v^4))), 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, v^(-2), 0, (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + 
    v^14 - v^18 - v^20 - v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^8*(1 + d*v^2 + v^4)), (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
    v^18 + v^20 + v^22)/(v^14*(1 + d*v^2 + v^4)), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^12*(1 + d*v^2 + v^4))), 0, 
  (-1 + v^6 + v^8 - d*v^12 - 2*v^14 - v^16 - v^18 + v^24)/
   (v^10*(1 + d*v^2 + v^4)), -v^6, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^12*(1 + d*v^2 + v^4)), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^14*(1 + d*v^2 + v^4))), (1 - v^6 - v^8 + d*v^12 + 2*v^14 + v^16 + 
    v^18 - v^24)/(v^4*(1 + d*v^2 + v^4)), 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 
  (v^4*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 1, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - 
    v^22)/(v^8*(1 + d*v^2 + v^4)), 
  ((1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  -((v^8*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + 
      v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (-1 + 3*v^6 + 3*v^8 + 6*v^10 + v^12 + 2*d*v^12 + 2*d*v^14 - 7*v^16 + 
    3*d*v^16 - 5*v^18 + d*v^18 - 6*v^20 + 2*d*v^20 + 3*v^22 - 3*d*v^22 + 
    d^2*v^22 + 6*v^24 - d*v^24 + 9*v^26 - 3*d*v^26 + 6*v^28 - d*v^28 - 
    4*v^32 + d*v^32 - 8*v^34 + d*v^34 - 5*v^36 - 3*v^38 + v^40 + 2*v^42 + 
    2*v^44 + v^46)/(v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -((v^10*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - 
      v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/(v^10*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^8*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), -(((1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    (v^8*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)^2*v^4*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^6, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 
  (-1 - v^2 - v^4 + v^8 + v^10 + 2*v^12 - d*v^12 - v^18 - v^20 - v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 
  -(((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
      2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^6*(1 + d*v^2 + v^4))), 0, 
  0, (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - v^18 - v^20 - v^22)/
   (v^12*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
     2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^12*(1 + d*v^2 + v^4)), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^6*(1 + d*v^2 + v^4)), 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^18 + v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^6*(1 + d*v^2 + v^4)), 0, 1, 
  (v^2*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - v^14 - 2*v^16 + v^22)/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^2*(-1 + v^2 + 2*v^6 - v^8 + 2*v^10 - d*v^10 - 3*v^12 + d*v^12 - 
      2*v^16 + v^22 + v^24))/((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (1 + 3*v^2 + 4*v^4 + d*v^4 + 7*v^6 + 5*v^8 + 2*d*v^8 + 4*v^10 + 2*d*v^10 - 
    3*v^12 + 4*d*v^12 - 5*v^14 + d*v^14 - 11*v^16 + 3*d*v^16 - d^2*v^16 - 
    7*v^18 - 2*d*v^18 - 5*v^20 - 2*d*v^20 + 2*v^22 - 4*d*v^22 + 5*v^24 - 
    4*d*v^24 + 6*v^26 - 3*d*v^26 + 4*v^28 - 2*d*v^28 - 3*v^32 - 4*v^34 - 
    4*v^36 - 2*v^38 - v^40)/(v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (-1 + 2*v^6 + v^8 + 3*v^10 - d*v^10 - 2*v^16 - 2*v^18 - 2*v^20 - v^22)/
   (v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + 4*v^2 + 4*v^4 + 2*d*v^4 + 8*v^6 + 3*v^8 + 2*d*v^8 + 3*v^10 - 8*v^12 + 
    4*d*v^12 - 6*v^14 - 2*d*v^14 + d^2*v^14 - 14*v^16 + 4*d*v^16 - d^2*v^16 - 
    5*v^18 - 2*d*v^18 - 3*v^20 + 6*v^22 - 2*d*v^22 + 8*v^24 - 2*d*v^24 + 
    8*v^26 - 2*d*v^26 + 5*v^28 - 2*d*v^28 - 3*v^32 - 4*v^34 - 4*v^36 - 
    2*v^38 - v^40)/((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 
  -((v^8*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + 
      v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))), (-1 + v^4 + 3*v^6 + 3*v^8 + 4*v^10 - d*v^10 + 
    v^12 - v^14 - 3*v^16 - 4*v^18 - 3*v^20 - 2*v^22)/
   (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 2*v^12 + 3*v^14 + 
      3*v^16 + 2*v^18 + v^20))/(v^6*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, (v^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + 
    v^22)/(v^6*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), -v^(-2), 0, -v^(-6), 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^12*(1 + d*v^2 + v^4))), 0, 
  0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^16*(1 + d*v^2 + v^4))), v^4, 0, 
  (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - v^18 - v^20 - v^22)/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, (v^2*(1 - v^2 - v^10 + v^12))/
   (1 + d*v^8 + v^16), 0, (v^2*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 
     2*v^18 + 2*v^20 + v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 1, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, -(((1 + v^2)*(1 + 3*v^2 + 3*v^4 + 4*v^6 - 3*v^8 - v^10 - 16*v^12 + 
      4*d*v^12 - v^14 - 15*v^16 + 4*d*v^16 + 15*v^18 - 4*d*v^18 - 2*v^20 + 
      2*d*v^20 + 28*v^22 - 8*d*v^22 + d^2*v^22 - 2*v^24 + 2*d*v^24 + 
      15*v^26 - 4*d*v^26 - 15*v^28 + 4*d*v^28 - v^30 - 16*v^32 + 4*d*v^32 - 
      v^34 - 3*v^36 + 4*v^38 + 3*v^40 + 3*v^42 + v^44))/
    (v^6*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, 
  ((1 + v^2)*(2 + 2*v^4 - 2*v^6 + v^8 - 4*v^10 + d*v^10 + v^12 - 2*v^14 + 
     2*v^16 + 2*v^20))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)), ((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -((v^8*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 
  (2 + 2*v^4 - 2*v^6 + v^8 - 4*v^10 + d*v^10 + v^12 - 2*v^14 + 2*v^16 + 
    2*v^20)/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/(v^10*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, ((-1 + v)^2*v^2*(1 + v)^2*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  -v^(-6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^2*(1 + d*v^8 + v^16))), 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, -((v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 0, 0, 
  (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 1, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^2*(1 + d*v^8 + v^16))), (v^8*(1 - v^2 - v^10 + v^12))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  (v^16*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 
  (v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + d*v^14 - v^16 + v^22 + v^24))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  (v^6*(-1 + v^2)*(1 + v^2 + v^4 + v^6 + v^8)*(2 + 2*v^2 + 2*v^4 - v^8 - 
     3*v^10 + d*v^10 - 3*v^12 + d*v^12 - v^14 + 2*v^18 + 2*v^20 + 2*v^22))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((v^22*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^16*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/((1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)^2*(1 + d*v^8 + v^16)^3)}, 
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -v^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 1, 
  (v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 0, 0, 
  (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^4*(1 + d*v^8 + v^16))), 
  -((v^8*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 
  (-v^6 - 3*v^8 - 2*v^10 - 2*v^12 + 2*v^14 + 2*v^16 + 9*v^18 - 2*d*v^18 + 
    3*v^20 + 4*v^22 - 4*v^24 - 3*v^26 - 9*v^28 + 2*d*v^28 - 2*v^30 - 2*v^32 + 
    2*v^34 + 2*v^36 + 3*v^38 + v^40)/((1 + v^4)*(1 + v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 
  (v^4*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 + 2*v^6 + 2*v^10 - 2*v^12 + d*v^12 - 2*v^16 + v^22 + v^24))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((v^20*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)*v^6*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^2*(1 + d*v^8 + v^16)^3)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -v^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (1 - v^10)/(1 + d*v^8 + v^16), 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)/((1 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^4*(1 + d*v^8 + v^16))), 0, 1, 0, 0, 0, 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 
  (v^4*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 5*v^10 - d*v^10 - 3*v^12 + d*v^12 + 
     4*v^14 - d*v^14 - 4*v^16 + v^18 - 6*v^20 + d*v^20 + v^22 - d*v^22 - 
     4*v^24 + d*v^24 + v^26 + 2*v^30 + v^32 + v^34 + v^36))/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -((v^18*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, ((1 + v^2 + v^4 + v^6 + v^8)*
    (-v^4 + 2*v^6 - 2*v^8 + 3*v^10 - 3*v^12 + 5*v^14 - d*v^14 - 6*v^16 + 
     2*d*v^16 + 5*v^18 - 2*d*v^18 - 5*v^20 + d*v^20 + 2*v^22 - 2*v^24 + 
     v^26 + v^32))/((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((v^20*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + 2*v^4 - v^6 + d*v^6 + v^8 - d*v^8 - 3*v^10 + d*v^10 - v^12 - 
      v^14 + v^18 + v^20 + v^22))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^14*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^2*(1 + d*v^8 + v^16)^3)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 0, 0, (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  0, (-1 + v^10)/(1 + d*v^8 + v^16), 0, 0, (v^4*(-1 + v^10))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^2*(1 + d*v^8 + v^16))), -((v^6*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 
  (v^16*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 
  (-v^6 + v^8 + 2*v^12 - v^14 + 3*v^16 - d*v^16 - 4*v^18 + d*v^18 - 4*v^22 + 
    v^24 - 2*v^26 + d*v^26 + 4*v^28 - d*v^28 + v^30 + 2*v^32 - v^38 - v^40)/
   ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + d*v^4 + v^6 - d*v^6 - v^8 + d*v^8 - v^10 - v^14 + v^16 + 
      v^20))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  (v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + 2*v^2 - v^4 + 3*v^6 - 2*v^8 + 3*v^10 - 4*v^12 + d*v^12 + 2*v^14 - 
     3*v^16 + 2*v^18 - v^20 + 2*v^22))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 
  -((v^22*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  ((-1 + v)*v^4*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 
  ((-1 + v)*v^2*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^16*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/((1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)^2*(1 + d*v^8 + v^16)^3)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 
  -((v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16)), 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 
  ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^4*(1 + d*v^8 + v^16)), 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  (v^6*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)^2), 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^4*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^2 + 2*v^4 - 3*v^6 + 4*v^8 - 4*v^10 + d*v^10 + 6*v^12 - d*v^12 - 
     4*v^14 + d*v^14 + 4*v^16 - 3*v^18 + 2*v^20 - 2*v^22 + v^24))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((v^6*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + d*v^4 + v^6 - d*v^6 - v^8 + d*v^8 - v^10 - v^14 + v^16 + 
      v^20))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, -((v^4*(-1 + v^2)*(1 - v^2 + v^4)*(1 + v^2 + v^4 + v^6 + v^8)*
     (1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
    ((1 + v^4)*(1 + v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^18*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^8*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)*v^2*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  (v^12*(1 - v^2 + v^4)*(1 + d*v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^2*(1 + d*v^8 + v^16)^3)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^2, -v^(-4), 0, 0, 0, 0, 0, 1, 0, 0, v^2, 0, 
  0, 0, 0, -v^(-4), -v^6, 0, 0, 0, 0, 0, (v^12*(1 + d*v^2 + v^4))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^2, 
  (v^4*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  (v^4*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 2*v^18 + 2*v^20 + v^22))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((v^18*(1 + d*v^2 + v^4))/((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))), 
  -((v^2*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 2*v^12 + 
      3*v^14 + 3*v^16 + 2*v^18 + v^20))/((1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (v^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (v^12*(1 + d*v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)}}


==> arxiv-code/matrices/6-box-innerproducts.m <==
{{d^3, d^2, d, d^2, d^2, d^2*v^12, d/v^12, d^2*v^12, d/v^12, d^2*v^12, 
  d/v^12, d, d, d, d*v^12, 0, d, 0, 0, d^2, d, d^2, 0, 0, d, 0, 0, 0, d^2, 0, 
  0, -(d/v^6), 0, -(d/v^6), 0, -(d/v^6), -(d/v^18), 0, d/v^12, 0, d/v^12, 0, 
  d/v^12, d*v^12, 0, d*v^12, 0, d*v^12, 0, d, d, d, 0, 0, 0, 0, 0, d, 0, 0, 
  0, 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 0, 0, 0, d, 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, -(d/v^6), d*v^12, -(d/v^6), d}, 
 {d^2, d^3, d^2, d, d, d*v^12, d^2/v^12, d*v^12, d*v^12, d^2/v^12, d*v^12, 
  d^2, d/v^24, d*v^24, d^2*v^12, 0, 0, d, 0, d, 0, 0, 0, 0, d^2, d^2, d, d, 
  d, 0, d*v^12, 0, 0, d*v^12, 0, 0, d, -(d*v^6), d*v^12, 0, -(d*v^6), d*v^12, 
  0, -(d/v^6), 0, d/v^12, -(d/v^6), 0, d/v^12, -(d*v^18), d^2, -(d/v^18), 
  -(d*v^6), 0, -(d/v^6), d, 0, 0, d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, d, 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), d*v^12, -(d/v^6), 
  -(d/v^6), d}, {d, d^2, d^3, d^2, d^2, d/v^12, d^2*v^12, d/v^12, d^2*v^12, 
  d/v^12, d^2*v^12, d, d, d, d*v^12, 0, 0, 0, d^2, 0, 0, 0, 0, d, 0, d, d^2, 
  d^2, 0, d, -(d/v^6), 0, -(d/v^6), 0, -(d/v^6), 0, -(d*v^18), d/v^12, 0, 
  d/v^12, 0, d/v^12, 0, 0, d*v^12, 0, d*v^12, 0, d*v^12, d, d, d, 0, 0, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, d, 0, 0, 0, 0, d, d, 0, 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), d*v^12, -(d/v^6), d*v^12, d}, 
 {d^2, d, d^2, d, d^3, d*v^12, d*v^12, d^2/v^12, d*v^12, d*v^12, d^2/v^12, 
  d*v^24, d^2, d/v^24, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + 
     d*v^16 - d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + 
     d*v^32 + d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/
   (v^34*(1 + d*v^2 + v^4)), d, d^2, 0, d, d, 0, d, 0, d^2, 0, 0, 0, d, 0, 0, 
  0, d*v^12, 0, 0, d*v^12, 0, d, 0, -(d*v^6), d*v^12, 0, -(d*v^6), d*v^12, 
  d/v^12, -(d/v^6), 0, d/v^12, -(d/v^6), 0, -(d/v^18), -(d*v^18), d^2, 
  -(d/v^6), -(d*v^6), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, d, 0, 0, 0, d, 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), -(d/v^6), d*v^12, 
  -(d/v^6), d}, {d^2, d, d^2, d^3, d, d^2/v^12, d*v^12, d*v^12, d^2/v^12, 
  d*v^12, d*v^12, d/v^24, d*v^24, d^2, d^2*v^12, 0, 0, 0, d, 0, d^2, d, d, 0, 
  0, 0, d, 0, d, d^2, 0, 0, d*v^12, 0, 0, d*v^12, d, d*v^12, 0, -(d*v^6), 
  d*v^12, 0, -(d*v^6), 0, d/v^12, -(d/v^6), 0, d/v^12, -(d/v^6), d^2, 
  -(d/v^18), -(d*v^18), 0, -(d/v^6), -(d*v^6), 0, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, d, 0, 0, 0, 0, 0, d, 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, -(d/v^6), -(d/v^6), d*v^12, 
  d}, {d^2*v^12, d*v^12, d/v^12, d*v^12, d^2/v^12, d*v^24, d^2, 
  (d^2*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d^2, 
  d*v^24, d/v^24, d^2*v^12, d/v^12, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), 
  -((d*(-1 - 2*v^4 - v^8 + v^10 + v^12 - 2*d*v^12 + v^14 - 2*d*v^14 + 
      2*v^16 - 3*d*v^16 - 2*d*v^18 - 2*v^22 - v^24 + 6*d*v^24 - 2*d^2*v^24 - 
      4*v^26 + 2*d*v^26 - d^2*v^26 - v^28 + 5*d*v^28 - 2*d^2*v^28 - 2*v^30 - 
      d^2*v^30 + v^34 - 6*d*v^34 + 2*d^2*v^34 + v^36 - 5*d*v^36 + 
      2*d^2*v^36 + 3*v^38 - 6*d*v^38 + 2*d^2*v^38 + v^40 - 5*d*v^40 + 
      2*d^2*v^40 + v^42 + 2*d*v^42 - v^44 - v^46 + 6*d*v^46 - 2*d^2*v^46 - 
      6*v^48 + 3*d*v^48 - d^2*v^48 + 4*d*v^50 - d^2*v^50 - 4*v^52 + 
      3*d*v^52 + 2*v^54 + d^2*v^54 + v^56 + 4*v^58 - 2*d*v^58 + 4*v^60 - 
      d*v^60 + 2*v^62 + 3*v^64 - v^66 - 3*v^70 - d*v^72 - 2*v^74))/
    (v^44*(1 + d*v^2 + v^4)^2)), -(d*v^6), d/v^12, 0, -(d*v^6), d*v^12, 
  -(d/v^6), d*v^12, 0, -(d^2*v^6), -(d/v^6), 0, 0, -(d*v^6), -(d^2/v^6), 0, 
  0, 0, 0, d/v^12, -(d*v^18), d/v^12, 0, 0, 0, -(d*v^18), -(d/v^18), d*v^12, 
  d^2, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d, 
  -(d*v^6), -(d/v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, d/v^12, d, d*v^12, 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 0, -(d*v^6), 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d/v^6), -(d*v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16))}, {d/v^12, d^2/v^12, d^2*v^12, d*v^12, 
  d*v^12, d^2, (d^2*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + 
     d*v^16 - d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + 
     d*v^32 + d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/
   (v^22*(1 + d*v^2 + v^4)), d^2, d*v^24, d/v^24, d*v^24, d/v^12, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), d^2*v^12, 
  d, 0, 0, -(d*v^6), -(d^2/v^6), -(d*v^6), 0, 0, 0, -(d/v^6), -(d^2*v^6), 
  d/v^12, d*v^12, d*v^12, -(d*v^6), -(d/v^6), 0, 0, d/v^12, -(d*v^18), 
  d/v^12, 0, -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^10*(1 + d*v^2 + v^4))), 0, -(d*v^18), -(d/v^18), d*v^12, d^2, 
  0, d, -(d*v^6), -(d/v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), 0, 
  d/v^12, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + 
     d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), d*v^12, 0, d, -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), 0, -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16))}, {d^2*v^12, d*v^12, d/v^12, d^2/v^12, 
  d*v^12, (d^2*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
     d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
     d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), 
  d^2, d*v^24, d/v^24, d*v^24, d^2, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), d^2*v^12, 
  d/v^12, d, 0, -(d/v^6), 0, -(d*v^6), -(d^2/v^6), d/v^12, d*v^12, -(d*v^6), 
  0, -(d/v^6), 0, -(d*v^6), 0, d*v^12, -(d^2*v^6), 0, d/v^12, -(d*v^18), 
  d/v^12, 0, 0, 0, -(d*v^18), -(d/v^18), d*v^12, d^2, 0, 0, -(d*v^6), 
  -(d/v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + 
     d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d, 
  d/v^12, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + 
     d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, 0, d, d*v^12, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 0, 0, -(d*v^6), 
  -(d/v^6), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16))}, {d/v^12, d*v^12, d^2*v^12, d*v^12, 
  d^2/v^12, d^2, d*v^24, d/v^24, d*v^24, d^2, 
  (d^2*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d^2*v^12, 
  d/v^12, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
     d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
     d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), 
  -((d*(-1 - 2*v^4 - v^8 + v^10 + v^12 - 2*d*v^12 + v^14 - 2*d*v^14 + 
      2*v^16 - 3*d*v^16 - 2*d*v^18 - 2*v^22 - v^24 + 6*d*v^24 - 2*d^2*v^24 - 
      4*v^26 + 2*d*v^26 - d^2*v^26 - v^28 + 5*d*v^28 - 2*d^2*v^28 - 2*v^30 - 
      d^2*v^30 + v^34 - 6*d*v^34 + 2*d^2*v^34 + v^36 - 5*d*v^36 + 
      2*d^2*v^36 + 3*v^38 - 6*d*v^38 + 2*d^2*v^38 + v^40 - 5*d*v^40 + 
      2*d^2*v^40 + v^42 + 2*d*v^42 - v^44 - v^46 + 6*d*v^46 - 2*d^2*v^46 - 
      6*v^48 + 3*d*v^48 - d^2*v^48 + 4*d*v^50 - d^2*v^50 - 4*v^52 + 
      3*d*v^52 + 2*v^54 + d^2*v^54 + v^56 + 4*v^58 - 2*d*v^58 + 4*v^60 - 
      d*v^60 + 2*v^62 + 3*v^64 - v^66 - 3*v^70 - d*v^72 - 2*v^74))/
    (v^44*(1 + d*v^2 + v^4)^2)), -(d*v^6), -(d^2*v^6), 0, d*v^12, -(d*v^6), 
  0, -(d*v^6), 0, d/v^12, 0, -(d/v^6), -(d^2/v^6), d*v^12, 0, -(d/v^6), 
  d/v^12, -(d*v^18), d/v^12, 0, 0, 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^10*(1 + d*v^2 + v^4))), -(d/v^18), d*v^12, d^2, 0, 0, 
  -(d*v^18), -(d/v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d, 
  -(d*v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + 
     d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, d/v^12, d, d*v^12, 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 0, -(d*v^6), -(d/v^6), 0, 0, 
  -(d*v^6), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16))}, {d^2*v^12, d^2/v^12, d/v^12, d*v^12, 
  d*v^12, d*v^24, d/v^24, d*v^24, d^2, 
  (d^2*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d^2, 
  d/v^12, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
     d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
     d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), 
  d^2*v^12, d, 0, -(d/v^6), -(d*v^6), 0, d*v^12, -(d/v^6), -(d^2/v^6), 0, 0, 
  d/v^12, -(d^2*v^6), -(d*v^6), -(d*v^6), d*v^12, 0, -(d*v^18), d/v^12, 0, 0, 
  0, d/v^12, 0, d*v^12, d^2, 0, 0, -(d*v^18), -(d/v^18), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d, 
  -(d*v^6), -(d/v^6), 0, d/v^12, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*
    (1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^28*(1 + d*v^2 + v^4)), d*v^12, 0, d, 
  -(d*v^6), 0, -(d/v^6), -(d*v^6), 0, 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d*v^6), 0, -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16))}, {d/v^12, d*v^12, d^2*v^12, d^2/v^12, 
  d*v^12, d/v^24, d*v^24, d^2, 
  (d^2*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d^2, 
  d*v^24, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
     d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
     d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), 
  d^2*v^12, d/v^12, d, 0, 0, 0, d*v^12, 0, -(d^2*v^6), -(d*v^6), -(d*v^6), 
  -(d/v^6), 0, -(d/v^6), d*v^12, -(d^2/v^6), -(d*v^6), d/v^12, d/v^12, 0, 0, 
  0, d/v^12, -(d*v^18), -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
     (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
      3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
      v^26 + v^28))/(v^10*(1 + d*v^2 + v^4))), d^2, 0, 0, -(d*v^18), 
  -(d/v^18), d*v^12, 0, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + 
     d*v^16 - d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + 
     d*v^32 + d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/
   (v^22*(1 + d*v^2 + v^4)), d, -(d*v^6), -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, 0, d, d*v^12, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 0, 0, 0, -(d/v^6), -(d/v^6), 
  -(d*v^6), 0, -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16))}, {d, d^2, d, d*v^24, d/v^24, d^2*v^12, 
  d/v^12, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
     d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
     d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), 
  d^2*v^12, d/v^12, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + 
     d*v^16 - d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + 
     d*v^32 + d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/
   (v^34*(1 + d*v^2 + v^4)), d^3, 
  (d*(2 + d*v^2 + 3*v^4 + v^8 - 3*v^10 - 2*v^12 - 4*v^14 + d*v^14 - 4*v^16 + 
     2*d*v^16 - v^18 - 2*v^20 - d^2*v^20 + 4*v^22 - 3*d*v^22 - 4*d*v^24 + 
     d^2*v^24 + 6*v^26 - 3*d*v^26 + d^2*v^26 + v^28 - 6*d*v^28 + 2*d^2*v^28 + 
     v^30 - v^32 - 2*d*v^32 - v^34 + 5*d*v^34 - 2*d^2*v^34 - 3*v^36 + 
     6*d*v^36 - 2*d^2*v^36 - v^38 + 5*d*v^38 - 2*d^2*v^38 - v^40 + 6*d*v^40 - 
     2*d^2*v^40 + 2*v^44 + d^2*v^44 + v^46 - 5*d*v^46 + 2*d^2*v^46 + 4*v^48 - 
     2*d*v^48 + d^2*v^48 + v^50 - 6*d*v^50 + 2*d^2*v^50 + 2*v^52 + 2*d*v^56 - 
     2*v^58 + 3*d*v^58 - v^60 + 2*d*v^60 - v^62 + 2*d*v^62 - v^64 + v^66 + 
     2*v^70 + v^74))/(v^22*(1 + d*v^2 + v^4)^2), 
  -((d*(-1 - 2*v^4 - v^8 + v^10 + v^12 - 2*d*v^12 + v^14 - 2*d*v^14 + 
      2*v^16 - 3*d*v^16 - 2*d*v^18 - 2*v^22 - v^24 + 6*d*v^24 - 2*d^2*v^24 - 
      4*v^26 + 2*d*v^26 - d^2*v^26 - v^28 + 5*d*v^28 - 2*d^2*v^28 - 2*v^30 - 
      d^2*v^30 + v^34 - 6*d*v^34 + 2*d^2*v^34 + v^36 - 5*d*v^36 + 
      2*d^2*v^36 + 3*v^38 - 6*d*v^38 + 2*d^2*v^38 + v^40 - 5*d*v^40 + 
      2*d^2*v^40 + v^42 + 2*d*v^42 - v^44 - v^46 + 6*d*v^46 - 2*d^2*v^46 - 
      6*v^48 + 3*d*v^48 - d^2*v^48 + 4*d*v^50 - d^2*v^50 - 4*v^52 + 
      3*d*v^52 + 2*v^54 + d^2*v^54 + v^56 + 4*v^58 - 2*d*v^58 + 4*v^60 - 
      d*v^60 + 2*v^62 + 3*v^64 - v^66 - 3*v^70 - d*v^72 - 2*v^74))/
    (v^44*(1 + d*v^2 + v^4)^2)), 
  (d*(1 + 3*v^4 + 3*v^8 - v^10 + 3*d*v^12 - 2*v^14 + 3*d*v^14 - 3*v^16 + 
     7*d*v^16 - v^18 + 6*d*v^18 - 2*v^20 + 4*d*v^20 + 2*v^22 + 2*d*v^22 + 
     v^24 - 10*d*v^24 + 4*d^2*v^24 + 6*v^26 - 4*d*v^26 + 4*d^2*v^26 + 
     2*v^28 - 18*d*v^28 + 9*d^2*v^28 + 5*v^30 - 4*d*v^30 + 6*d^2*v^30 - 
     9*d*v^32 + 4*d^2*v^32 - v^34 + 9*d*v^34 - 2*d^2*v^34 - 4*v^36 + 
     10*d*v^36 - 10*d^2*v^36 + 2*d^3*v^36 - 6*v^38 + 17*d*v^38 - 
     11*d^2*v^38 + 2*d^3*v^38 - 5*v^40 + 20*d*v^40 - 16*d^2*v^40 + 
     3*d^3*v^40 - 6*v^42 + 6*d*v^42 - 9*d^2*v^42 + 2*d^3*v^42 - v^44 + 
     4*d*v^44 - d^2*v^44 - 2*v^46 - 17*d*v^46 + 5*d^2*v^46 + d^3*v^46 + 
     7*v^48 - 14*d*v^48 + 17*d^2*v^48 - 5*d^3*v^48 + d^4*v^48 + v^50 - 
     30*d*v^50 + 15*d^2*v^50 - d^3*v^50 + 9*v^52 - 13*d*v^52 + 15*d^2*v^52 - 
     4*d^3*v^52 + v^54 - 16*d*v^54 + 6*d^2*v^54 - 2*d^3*v^54 + v^56 + 
     6*d*v^56 - 4*d^2*v^56 - 4*v^58 + 9*d*v^58 - 10*d^2*v^58 + 2*d^3*v^58 - 
     7*v^60 + 20*d*v^60 - 12*d^2*v^60 + 2*d^3*v^60 - 7*v^62 + 23*d*v^62 - 
     13*d^2*v^62 + 2*d^3*v^62 - 8*v^64 + 9*d*v^64 - 6*d^2*v^64 + d^3*v^64 - 
     v^66 + 11*d*v^66 - 3*d^2*v^66 - 2*v^68 - 8*d*v^68 + 4*d^2*v^68 + 
     12*v^70 - 7*d*v^70 + 7*d^2*v^70 + 2*v^72 - 12*d*v^72 + 6*d^2*v^72 + 
     d^3*v^72 + 17*v^74 - 10*d*v^74 + 5*d^2*v^74 + v^76 - 5*d*v^76 + 
     d^2*v^76 + 6*v^78 - d*v^78 - 4*v^80 + 3*d*v^80 - 6*v^82 + 4*d*v^82 - 
     7*v^84 + 3*d*v^84 - 9*v^86 + d*v^86 - 2*v^88 - 4*v^90 + 5*v^92 + 
     3*d*v^94 + 7*v^96 + d^2*v^96 + 3*d*v^98 + 3*v^100))/
   (v^54*(1 + d*v^2 + v^4)^3), d*v^12, -(d/v^6), 0, 0, -(d*v^18), -(d*v^6), 
  0, d/v^12, -(d/v^6), d, d, -(d/v^18), -(d*v^18), -(d/v^18), -(d*v^6), 
  -(d/v^6), 0, -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d/v^6), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 0, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 0, 
  d/v^12, -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
      d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
      d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/
    (v^28*(1 + d*v^2 + v^4))), 0, d/v^12, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d*v^12, 
  0, -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d*v^12, 
  0, -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), 0, 
  -((d*(-2 - d*v^2 - 3*v^4 - v^6 - v^8 + 2*v^10 + 2*v^12 + d*v^12 + 4*v^14 + 
      5*v^16 - 2*d*v^16 + 2*v^18 - 2*d*v^18 + 2*v^20 - 3*v^22 - d*v^22 + 
      d^2*v^22 - v^24 - 8*v^26 + 3*d*v^26 - d^2*v^26 - 2*v^28 + 4*d*v^28 - 
      d^2*v^28 - 3*v^30 + 4*d*v^30 + 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      4*v^36 - 3*d*v^36 + 4*v^38 - 4*d*v^38 + d^2*v^38 + 2*v^40 - 4*d*v^40 + 
      d^2*v^40 + 4*v^42 - 2*d*v^42 - 4*d*v^44 + d^2*v^44 + d*v^46 - 3*v^48 + 
      2*d*v^48 - v^50 + 2*d*v^50 - 3*v^52 + 2*d*v^52 - 2*v^54 + 2*d*v^54 + 
      d*v^56 + v^60 + v^62 + 2*v^64 + v^68))/(v^22*(1 + d*v^2 + v^4)^2)), 
  -(d*v^6), d^2, -(d/v^6), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {d, d/v^24, d, d^2, d*v^24, d/v^12, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), d^2*v^12, 
  d/v^12, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
     d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
     d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), 
  d^2*v^12, (d*(2 + d*v^2 + 3*v^4 + v^8 - 3*v^10 - 2*v^12 - 4*v^14 + d*v^14 - 
     4*v^16 + 2*d*v^16 - v^18 - 2*v^20 - d^2*v^20 + 4*v^22 - 3*d*v^22 - 
     4*d*v^24 + d^2*v^24 + 6*v^26 - 3*d*v^26 + d^2*v^26 + v^28 - 6*d*v^28 + 
     2*d^2*v^28 + v^30 - v^32 - 2*d*v^32 - v^34 + 5*d*v^34 - 2*d^2*v^34 - 
     3*v^36 + 6*d*v^36 - 2*d^2*v^36 - v^38 + 5*d*v^38 - 2*d^2*v^38 - v^40 + 
     6*d*v^40 - 2*d^2*v^40 + 2*v^44 + d^2*v^44 + v^46 - 5*d*v^46 + 
     2*d^2*v^46 + 4*v^48 - 2*d*v^48 + d^2*v^48 + v^50 - 6*d*v^50 + 
     2*d^2*v^50 + 2*v^52 + 2*d*v^56 - 2*v^58 + 3*d*v^58 - v^60 + 2*d*v^60 - 
     v^62 + 2*d*v^62 - v^64 + v^66 + 2*v^70 + v^74))/
   (v^22*(1 + d*v^2 + v^4)^2), 
  -((d*(-1 - 2*v^4 - v^8 + v^10 + v^12 - 2*d*v^12 + v^14 - 2*d*v^14 + 
      2*v^16 - 3*d*v^16 - 2*d*v^18 - 2*v^22 - v^24 + 6*d*v^24 - 2*d^2*v^24 - 
      4*v^26 + 2*d*v^26 - d^2*v^26 - v^28 + 5*d*v^28 - 2*d^2*v^28 - 2*v^30 - 
      d^2*v^30 + v^34 - 6*d*v^34 + 2*d^2*v^34 + v^36 - 5*d*v^36 + 
      2*d^2*v^36 + 3*v^38 - 6*d*v^38 + 2*d^2*v^38 + v^40 - 5*d*v^40 + 
      2*d^2*v^40 + v^42 + 2*d*v^42 - v^44 - v^46 + 6*d*v^46 - 2*d^2*v^46 - 
      6*v^48 + 3*d*v^48 - d^2*v^48 + 4*d*v^50 - d^2*v^50 - 4*v^52 + 
      3*d*v^52 + 2*v^54 + d^2*v^54 + v^56 + 4*v^58 - 2*d*v^58 + 4*v^60 - 
      d*v^60 + 2*v^62 + 3*v^64 - v^66 - 3*v^70 - d*v^72 - 2*v^74))/
    (v^44*(1 + d*v^2 + v^4)^2)), d^3, d^2/v^12, d/v^12, -(d*v^6), d*v^12, 
  -(d/v^18), 0, d, -(d/v^18), 0, -(d*v^6), -(d/v^6), -(d/v^6), -(d*v^18), 0, 
  -(d*v^18), d, 0, -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
     (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
      3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
      v^26 + v^28))/(v^22*(1 + d*v^2 + v^4))), -(d/v^6), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d/v^6), 0, 0, d/v^12, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 0, 
  d/v^12, -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
      d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
      d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/
    (v^28*(1 + d*v^2 + v^4))), d*v^12, 0, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d*v^12, 
  0, -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), 0, 
  -((d*(-2 - d*v^2 - 3*v^4 - v^6 - v^8 + 2*v^10 + 2*v^12 + d*v^12 + 4*v^14 + 
      5*v^16 - 2*d*v^16 + 2*v^18 - 2*d*v^18 + 2*v^20 - 3*v^22 - d*v^22 + 
      d^2*v^22 - v^24 - 8*v^26 + 3*d*v^26 - d^2*v^26 - 2*v^28 + 4*d*v^28 - 
      d^2*v^28 - 3*v^30 + 4*d*v^30 + 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      4*v^36 - 3*d*v^36 + 4*v^38 - 4*d*v^38 + d^2*v^38 + 2*v^40 - 4*d*v^40 + 
      d^2*v^40 + 4*v^42 - 2*d*v^42 - 4*d*v^44 + d^2*v^44 + d*v^46 - 3*v^48 + 
      2*d*v^48 - v^50 + 2*d*v^50 - 3*v^52 + 2*d*v^52 - 2*v^54 + 2*d*v^54 + 
      d*v^56 + v^60 + v^62 + 2*v^64 + v^68))/(v^22*(1 + d*v^2 + v^4)^2)), 
  -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), d^2, -(d/v^6), -(d*v^6), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, d*v^12, d/v^12, d, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {d, d*v^24, d, d/v^24, d^2, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), d^2*v^12, 
  d/v^12, (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
     d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
     d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), 
  d^2*v^12, d/v^12, -((d*(-1 - 2*v^4 - v^8 + v^10 + v^12 - 2*d*v^12 + v^14 - 
      2*d*v^14 + 2*v^16 - 3*d*v^16 - 2*d*v^18 - 2*v^22 - v^24 + 6*d*v^24 - 
      2*d^2*v^24 - 4*v^26 + 2*d*v^26 - d^2*v^26 - v^28 + 5*d*v^28 - 
      2*d^2*v^28 - 2*v^30 - d^2*v^30 + v^34 - 6*d*v^34 + 2*d^2*v^34 + v^36 - 
      5*d*v^36 + 2*d^2*v^36 + 3*v^38 - 6*d*v^38 + 2*d^2*v^38 + v^40 - 
      5*d*v^40 + 2*d^2*v^40 + v^42 + 2*d*v^42 - v^44 - v^46 + 6*d*v^46 - 
      2*d^2*v^46 - 6*v^48 + 3*d*v^48 - d^2*v^48 + 4*d*v^50 - d^2*v^50 - 
      4*v^52 + 3*d*v^52 + 2*v^54 + d^2*v^54 + v^56 + 4*v^58 - 2*d*v^58 + 
      4*v^60 - d*v^60 + 2*v^62 + 3*v^64 - v^66 - 3*v^70 - d*v^72 - 2*v^74))/
    (v^44*(1 + d*v^2 + v^4)^2)), d^3, 
  (d*(2 + d*v^2 + 3*v^4 + v^8 - 3*v^10 - 2*v^12 - 4*v^14 + d*v^14 - 4*v^16 + 
     2*d*v^16 - v^18 - 2*v^20 - d^2*v^20 + 4*v^22 - 3*d*v^22 - 4*d*v^24 + 
     d^2*v^24 + 6*v^26 - 3*d*v^26 + d^2*v^26 + v^28 - 6*d*v^28 + 2*d^2*v^28 + 
     v^30 - v^32 - 2*d*v^32 - v^34 + 5*d*v^34 - 2*d^2*v^34 - 3*v^36 + 
     6*d*v^36 - 2*d^2*v^36 - v^38 + 5*d*v^38 - 2*d^2*v^38 - v^40 + 6*d*v^40 - 
     2*d^2*v^40 + 2*v^44 + d^2*v^44 + v^46 - 5*d*v^46 + 2*d^2*v^46 + 4*v^48 - 
     2*d*v^48 + d^2*v^48 + v^50 - 6*d*v^50 + 2*d^2*v^50 + 2*v^52 + 2*d*v^56 - 
     2*v^58 + 3*d*v^58 - v^60 + 2*d*v^60 - v^62 + 2*d*v^62 - v^64 + v^66 + 
     2*v^70 + v^74))/(v^22*(1 + d*v^2 + v^4)^2), 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^10*(1 + d*v^2 + v^4)), 0, d, 
  d/v^12, -(d*v^18), -(d/v^18), -(d/v^6), -(d*v^18), d*v^12, d, -(d*v^6), 
  -(d*v^6), 0, -(d/v^18), 0, -(d/v^6), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d/v^6), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d/v^6), 0, 0, d/v^12, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 0, 
  d/v^12, -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
      d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
      d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/
    (v^28*(1 + d*v^2 + v^4))), 0, 0, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d*v^12, 
  0, -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d*v^12, 
  -((d*(-2 - d*v^2 - 3*v^4 - v^6 - v^8 + 2*v^10 + 2*v^12 + d*v^12 + 4*v^14 + 
      5*v^16 - 2*d*v^16 + 2*v^18 - 2*d*v^18 + 2*v^20 - 3*v^22 - d*v^22 + 
      d^2*v^22 - v^24 - 8*v^26 + 3*d*v^26 - d^2*v^26 - 2*v^28 + 4*d*v^28 - 
      d^2*v^28 - 3*v^30 + 4*d*v^30 + 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      4*v^36 - 3*d*v^36 + 4*v^38 - 4*d*v^38 + d^2*v^38 + 2*v^40 - 4*d*v^40 + 
      d^2*v^40 + 4*v^42 - 2*d*v^42 - 4*d*v^44 + d^2*v^44 + d*v^46 - 3*v^48 + 
      2*d*v^48 - v^50 + 2*d*v^50 - 3*v^52 + 2*d*v^52 - 2*v^54 + 2*d*v^54 + 
      d*v^56 + v^60 + v^62 + 2*v^64 + v^68))/(v^22*(1 + d*v^2 + v^4)^2)), 
  -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), 0, -(d/v^6), -(d*v^6), d^2, d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, d, 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {d*v^12, d^2*v^12, d*v^12, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^34*(1 + d*v^2 + v^4)), d^2*v^12, 
  -((d*(-1 - 2*v^4 - v^8 + v^10 + v^12 - 2*d*v^12 + v^14 - 2*d*v^14 + 
      2*v^16 - 3*d*v^16 - 2*d*v^18 - 2*v^22 - v^24 + 6*d*v^24 - 2*d^2*v^24 - 
      4*v^26 + 2*d*v^26 - d^2*v^26 - v^28 + 5*d*v^28 - 2*d^2*v^28 - 2*v^30 - 
      d^2*v^30 + v^34 - 6*d*v^34 + 2*d^2*v^34 + v^36 - 5*d*v^36 + 
      2*d^2*v^36 + 3*v^38 - 6*d*v^38 + 2*d^2*v^38 + v^40 - 5*d*v^40 + 
      2*d^2*v^40 + v^42 + 2*d*v^42 - v^44 - v^46 + 6*d*v^46 - 2*d^2*v^46 - 
      6*v^48 + 3*d*v^48 - d^2*v^48 + 4*d*v^50 - d^2*v^50 - 4*v^52 + 
      3*d*v^52 + 2*v^54 + d^2*v^54 + v^56 + 4*v^58 - 2*d*v^58 + 4*v^60 - 
      d*v^60 + 2*v^62 + 3*v^64 - v^66 - 3*v^70 - d*v^72 - 2*v^74))/
    (v^44*(1 + d*v^2 + v^4)^2)), d, d, 
  -((d*(-1 - 2*v^4 - v^8 + v^10 + v^12 - 2*d*v^12 + v^14 - 2*d*v^14 + 
      2*v^16 - 3*d*v^16 - 2*d*v^18 - 2*v^22 - v^24 + 6*d*v^24 - 2*d^2*v^24 - 
      4*v^26 + 2*d*v^26 - d^2*v^26 - v^28 + 5*d*v^28 - 2*d^2*v^28 - 2*v^30 - 
      d^2*v^30 + v^34 - 6*d*v^34 + 2*d^2*v^34 + v^36 - 5*d*v^36 + 
      2*d^2*v^36 + 3*v^38 - 6*d*v^38 + 2*d^2*v^38 + v^40 - 5*d*v^40 + 
      2*d^2*v^40 + v^42 + 2*d*v^42 - v^44 - v^46 + 6*d*v^46 - 2*d^2*v^46 - 
      6*v^48 + 3*d*v^48 - d^2*v^48 + 4*d*v^50 - d^2*v^50 - 4*v^52 + 
      3*d*v^52 + 2*v^54 + d^2*v^54 + v^56 + 4*v^58 - 2*d*v^58 + 4*v^60 - 
      d*v^60 + 2*v^62 + 3*v^64 - v^66 - 3*v^70 - d*v^72 - 2*v^74))/
    (v^44*(1 + d*v^2 + v^4)^2)), d, d, 
  (d*(1 + 3*v^4 + 3*v^8 - v^10 + 3*d*v^12 - 2*v^14 + 3*d*v^14 - 3*v^16 + 
     7*d*v^16 - v^18 + 6*d*v^18 - 2*v^20 + 4*d*v^20 + 2*v^22 + 2*d*v^22 + 
     v^24 - 10*d*v^24 + 4*d^2*v^24 + 6*v^26 - 4*d*v^26 + 4*d^2*v^26 + 
     2*v^28 - 18*d*v^28 + 9*d^2*v^28 + 5*v^30 - 4*d*v^30 + 6*d^2*v^30 - 
     9*d*v^32 + 4*d^2*v^32 - v^34 + 9*d*v^34 - 2*d^2*v^34 - 4*v^36 + 
     10*d*v^36 - 10*d^2*v^36 + 2*d^3*v^36 - 6*v^38 + 17*d*v^38 - 
     11*d^2*v^38 + 2*d^3*v^38 - 5*v^40 + 20*d*v^40 - 16*d^2*v^40 + 
     3*d^3*v^40 - 6*v^42 + 6*d*v^42 - 9*d^2*v^42 + 2*d^3*v^42 - v^44 + 
     4*d*v^44 - d^2*v^44 - 2*v^46 - 17*d*v^46 + 5*d^2*v^46 + d^3*v^46 + 
     7*v^48 - 14*d*v^48 + 17*d^2*v^48 - 5*d^3*v^48 + d^4*v^48 + v^50 - 
     30*d*v^50 + 15*d^2*v^50 - d^3*v^50 + 9*v^52 - 13*d*v^52 + 15*d^2*v^52 - 
     4*d^3*v^52 + v^54 - 16*d*v^54 + 6*d^2*v^54 - 2*d^3*v^54 + v^56 + 
     6*d*v^56 - 4*d^2*v^56 - 4*v^58 + 9*d*v^58 - 10*d^2*v^58 + 2*d^3*v^58 - 
     7*v^60 + 20*d*v^60 - 12*d^2*v^60 + 2*d^3*v^60 - 7*v^62 + 23*d*v^62 - 
     13*d^2*v^62 + 2*d^3*v^62 - 8*v^64 + 9*d*v^64 - 6*d^2*v^64 + d^3*v^64 - 
     v^66 + 11*d*v^66 - 3*d^2*v^66 - 2*v^68 - 8*d*v^68 + 4*d^2*v^68 + 
     12*v^70 - 7*d*v^70 + 7*d^2*v^70 + 2*v^72 - 12*d*v^72 + 6*d^2*v^72 + 
     d^3*v^72 + 17*v^74 - 10*d*v^74 + 5*d^2*v^74 + v^76 - 5*d*v^76 + 
     d^2*v^76 + 6*v^78 - d*v^78 - 4*v^80 + 3*d*v^80 - 6*v^82 + 4*d*v^82 - 
     7*v^84 + 3*d*v^84 - 9*v^86 + d*v^86 - 2*v^88 - 4*v^90 + 5*v^92 + 
     3*d*v^94 + 7*v^96 + d^2*v^96 + 3*d*v^98 + 3*v^100))/
   (v^54*(1 + d*v^2 + v^4)^3), d^2/v^12, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^10*(1 + d*v^2 + v^4)), 
  (d^2*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), -(d/v^6), 
  d*v^12, -(d/v^6), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^28*(1 + d*v^2 + v^4)), d, 0, -(d*v^18), d*v^12, d*v^12, 
  d*v^12, 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + 
     d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, d, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 0, -(d/v^6), -(d/v^6), 
  -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), -(d*v^6), -(d/v^6), 
  -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), -(d*v^6), -(d/v^18), -(d*v^6), -(d*v^18), 
  -(d/v^18), -(d*v^6), -(d*v^18), 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), 
  -((d*(1 + 3*v^4 + v^6 + 3*v^8 + v^10 + v^12 + 2*d*v^12 - 2*v^14 + 
      3*d*v^14 - 4*v^16 + 5*d*v^16 - 3*v^18 + 6*d*v^18 - 8*v^20 + 6*d*v^20 - 
      3*v^22 + 4*d*v^22 - 3*v^24 - 6*d*v^24 + 3*d^2*v^24 + v^26 + 
      2*d^2*v^26 + 3*v^28 - 18*d*v^28 + 7*d^2*v^28 + 8*v^30 - 13*d*v^30 + 
      4*d^2*v^30 + 8*v^32 - 14*d*v^32 + 2*d^2*v^32 + 7*v^34 - 7*d*v^34 + 
      2*d^2*v^34 + 7*v^36 - 4*d^2*v^36 + 2*d^3*v^36 + v^38 + 10*d*v^38 - 
      6*d^2*v^38 + 2*d^3*v^38 - v^40 + 24*d*v^40 - 11*d^2*v^40 + 2*d^3*v^40 - 
      12*v^42 + 17*d*v^42 - 6*d^2*v^42 + d^3*v^42 - 6*v^44 + 18*d*v^44 - 
      5*d^2*v^44 - 16*v^46 + 9*d*v^46 - 5*d^2*v^46 + d^3*v^46 - 8*v^48 + 
      2*d*v^48 + 9*d^2*v^48 - 5*d^3*v^48 + d^4*v^48 - 4*v^50 - 17*d*v^50 + 
      9*d^2*v^50 + 4*v^52 - 14*d*v^52 + 12*d^2*v^52 - 2*d^3*v^52 + 8*v^54 - 
      15*d*v^54 + 5*d^2*v^54 - d^3*v^54 + 13*v^56 - 18*d*v^56 + 7*d^2*v^56 - 
      d^3*v^56 + 18*v^58 - 7*d*v^58 - 2*d^2*v^58 + 2*d^3*v^58 + 4*v^60 + 
      8*d*v^60 - 7*d^2*v^60 + 3*d^3*v^60 + 11*v^62 + 4*d*v^62 - 5*d^2*v^62 + 
      d^3*v^62 - 10*v^64 + 10*d*v^64 - 7*d^2*v^64 - 4*v^66 + 9*d*v^66 - 
      5*d^2*v^66 - 19*v^68 + 5*d*v^68 - d^2*v^68 + d^3*v^68 - 10*v^70 - 
      2*d*v^70 + 5*d^2*v^70 - 11*v^72 - 7*d*v^72 + 3*d^2*v^72 - 6*v^74 - 
      3*d*v^74 + 2*v^76 - 8*d*v^76 + 2*d^2*v^76 + 4*v^78 - 2*d*v^78 + 
      2*d^2*v^78 + 9*v^80 + 3*d*v^80 + 4*v^82 + 6*d*v^82 + 9*v^84 + d*v^84 + 
      2*d^2*v^84 - v^86 + 6*d*v^86 + 3*v^88 + d*v^88 - 2*v^90 - v^94))/
    (v^48*(1 + d*v^2 + v^4)^3)), -(d^2/v^6), 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), 
  -(d^2*v^6), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 
     2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + 
     d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 
     2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 
     4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + 
     d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + v^56))/
   (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, d*v^12, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2))}, {0, 0, 0, d, 0, -(d*v^6), 0, 0, 
  -(d*v^6), 0, 0, d*v^12, d/v^12, 0, -(d/v^6), d, 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, d^2, 0, 0, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, -(d*v^6), -(d*v^6), d/v^12, 
  -(d*v^6), -(d*v^6), d/v^12, d, -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, d, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 0, 0, 0, 0, d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {d, 0, 0, d^2, 0, d/v^12, 0, 
  -(d/v^6), -(d^2*v^6), -(d/v^6), 0, -(d/v^6), -(d*v^6), d, d*v^12, 0, 0, 0, 
  0, 0, d^2, d, d, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 0, -(d*v^6), -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), -(d*v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 0, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, d, 0, 0, 0, 0, -(d*v^6), 0, 0, 
  -(d*v^6), 0, 0, d*v^12, d/v^12, -(d/v^6), d, 0, d^2, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, d, d, 0, 0, 0, 0, d/v^12, -(d*v^6), 
  -(d*v^6), d/v^12, -(d*v^6), -(d*v^6), d, 0, -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, 0, d^2, d, d, -(d*v^6), 
  -(d^2/v^6), -(d*v^6), d*v^12, 0, d*v^12, 0, -(d/v^18), -(d*v^18), 0, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d^2, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, d, 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {d^2, d, 0, d, 0, d*v^12, -(d*v^6), 
  -(d^2/v^6), -(d*v^6), d*v^12, 0, -(d*v^18), 0, -(d/v^18), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, d, d, 0, 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d^2, 0, 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {d, 0, 0, 0, d^2, -(d/v^6), 0, 
  d/v^12, 0, -(d/v^6), -(d^2*v^6), -(d*v^6), d, -(d/v^6), d, d, d^2, 0, 0, d, 
  0, d, 0, d, 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), -(d/v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, -(d/v^6), -(d*v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {d^2, 0, 0, d, d, d*v^12, 0, d*v^12, 
  -(d*v^6), -(d^2/v^6), -(d*v^6), 0, -(d/v^18), -(d*v^18), 0, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, d, d^2, 0, 0, 0, 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, d, 0, 0, -(d*v^6), 0, 0, 
  -(d*v^6), d/v^12, 0, d*v^12, -(d*v^18), d^2, d, d, 0, 0, 0, 0, d, d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d*v^6), d/v^12, -(d*v^6), -(d*v^6), 
  d/v^12, -(d*v^6), d, -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), -(d*v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d, d*v^12, d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, -(d*v^6), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, 0, d, d^2, 0, -(d^2*v^6), 
  -(d/v^6), 0, d/v^12, 0, -(d/v^6), -(d/v^6), -(d*v^6), d, d*v^12, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 0, 0, d^2, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), -(d/v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), -(d/v^6), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), -(d*v^6), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {d, d^2, 0, 0, 0, -(d/v^6), 
  -(d^2*v^6), -(d/v^6), 0, d/v^12, 0, d, -(d/v^6), -(d*v^6), d*v^12, 0, 0, d, 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d^2, d, 0, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), -(d/v^6), 0, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, -(d/v^6), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, d^2, d, 0, 0, 0, d/v^12, 0, 
  -(d/v^6), -(d^2*v^6), -(d/v^6), d, -(d/v^6), -(d*v^6), d*v^12, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, d, d^2, d, d, 0, 0, d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), -(d/v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, -(d/v^6), d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, d, d^2, 0, d, 0, d*v^12, 
  -(d*v^6), -(d^2/v^6), -(d*v^6), d*v^12, -(d/v^18), -(d*v^18), 0, 0, 0, 0, 
  0, d, 0, (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, d, d, d^2, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, d, d^2, d, 0, -(d*v^6), d*v^12, 
  0, d*v^12, -(d*v^6), -(d^2/v^6), -(d*v^18), 0, -(d/v^18), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, d, d^2, d, 0, d, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {d^2, d, 0, 0, d, -(d^2/v^6), 
  -(d*v^6), d*v^12, 0, d*v^12, -(d*v^6), -(d/v^18), -(d*v^18), 0, 0, 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d^2, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, 0, d, 0, d^2, 0, -(d/v^6), 
  -(d^2*v^6), -(d/v^6), 0, d/v^12, -(d*v^6), d, -(d/v^6), d, d, d, 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, d^2, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, d, 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), -(d/v^6), -(d*v^6), 
  -(d/v^6), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, -(d/v^6), -(d*v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)}, {0, d*v^12, -(d/v^6), 0, 0, 0, 0, 0, 
  d/v^12, -(d*v^18), d/v^12, -(d/v^6), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, -(d/v^6), -(d/v^6), 0, 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), -(d/v^6), 
  d*v^12, (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 
     2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + 
     d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 
     2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 
     4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + 
     d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + v^56))/
   (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), d*v^12, -(d/v^6), 
  d/v^12, d, -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {-(d/v^6), 0, 0, d*v^12, 0, 0, 0, 
  d/v^12, -(d*v^18), d/v^12, 0, 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), -(d*v^6), 0, -(d*v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, -(d/v^6), d/v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), d*v^12, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d*v^12, -(d/v^6), 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {0, 0, -(d/v^6), 0, d*v^12, 0, 
  d/v^12, -(d*v^18), d/v^12, 0, 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d/v^6), 0, 0, d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), -(d/v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d*v^12, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d*v^12, -(d/v^6), 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), -(d/v^6), 
  d/v^12, (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {-(d/v^6), d*v^12, 0, 0, 0, d/v^12, 
  -(d*v^18), d/v^12, 0, 0, 0, -(d/v^6), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), -(d*v^6), 0, d/v^12, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d*v^12, -(d/v^6), 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), -(d/v^6), 
  d*v^12, (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 
     2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + 
     d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 
     2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 
     4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + 
     d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + v^56))/
   (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {0, 0, -(d/v^6), d*v^12, 0, 
  -(d*v^18), d/v^12, 0, 0, 0, d/v^12, 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d/v^12, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, d*v^12, d*v^12, -(d/v^6), 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), -(d/v^6), 
  d*v^12, (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 
     2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + 
     d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 
     2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 
     4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + 
     d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + v^56))/
   (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {-(d/v^6), 0, 0, 0, d*v^12, d/v^12, 
  0, 0, 0, d/v^12, -(d*v^18), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d/v^6), 0, 0, d/v^12, d*v^12, 
  -(d*v^6), 0, -(d/v^6), 0, -(d/v^6), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), -(d/v^6), 
  d*v^12, (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 
     2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + 
     d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 
     2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 
     4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + 
     d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + v^56))/
   (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), d*v^12, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {-(d/v^18), d, -(d*v^18), d, d, 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^10*(1 + d*v^2 + v^4))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^10*(1 + d*v^2 + v^4))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, -(d/v^6), d, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d/v^12, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d/v^12, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 - v^2 + 4*v^4 + v^6 + 3*v^8 + 2*d*v^8 + 
     8*v^10 - d*v^10 + 3*v^12 + 5*d*v^12 + 4*v^14 + 3*d*v^14 - v^16 + 
     3*d*v^16 - v^18 + 2*d*v^18 - 22*v^20 + 7*d*v^20 + d^2*v^20 - 11*v^22 + 
     2*d*v^22 + 2*d^2*v^22 - 19*v^24 - 10*d*v^24 + 6*d^2*v^24 - 16*v^26 + 
     16*d*v^26 - d^2*v^26 - 4*v^28 - 11*d*v^28 + 7*d^2*v^28 + 18*v^30 - 
     12*d*v^30 + 5*d^2*v^30 + 17*v^32 - 3*d*v^32 - 8*d^2*v^32 + 2*d^3*v^32 + 
     25*v^34 - 12*d*v^34 - d^2*v^34 + d^3*v^34 + 37*v^36 - 24*d*v^36 + 
     3*d^3*v^36 + 10*v^38 - 4*d*v^38 - 4*d^2*v^38 + 3*d^3*v^38 + v^40 + 
     11*d*v^40 - 6*d^2*v^40 + d^3*v^40 - 15*v^42 - 5*d*v^42 + 6*d^2*v^42 - 
     d^3*v^42 - 20*v^44 + 28*d*v^44 + 4*d^2*v^44 - 4*d^3*v^44 + d^4*v^44 - 
     44*v^46 + 22*d*v^46 + 2*d^2*v^46 + 2*d^3*v^46 - 20*v^48 + 28*d*v^48 + 
     4*d^2*v^48 - 4*d^3*v^48 + d^4*v^48 - 15*v^50 - 5*d*v^50 + 6*d^2*v^50 - 
     d^3*v^50 + v^52 + 11*d*v^52 - 6*d^2*v^52 + d^3*v^52 + 10*v^54 - 
     4*d*v^54 - 4*d^2*v^54 + 3*d^3*v^54 + 37*v^56 - 24*d*v^56 + 3*d^3*v^56 + 
     25*v^58 - 12*d*v^58 - d^2*v^58 + d^3*v^58 + 17*v^60 - 3*d*v^60 - 
     8*d^2*v^60 + 2*d^3*v^60 + 18*v^62 - 12*d*v^62 + 5*d^2*v^62 - 4*v^64 - 
     11*d*v^64 + 7*d^2*v^64 - 16*v^66 + 16*d*v^66 - d^2*v^66 - 19*v^68 - 
     10*d*v^68 + 6*d^2*v^68 - 11*v^70 + 2*d*v^70 + 2*d^2*v^70 - 22*v^72 + 
     7*d*v^72 + d^2*v^72 - v^74 + 2*d*v^74 - v^76 + 3*d*v^76 + 4*v^78 + 
     3*d*v^78 + 3*v^80 + 5*d*v^80 + 8*v^82 - d*v^82 + 3*v^84 + 2*d*v^84 + 
     v^86 + 4*v^88 - v^90 + v^92))/(v^32*(1 + v^4)*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d, d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
      14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
      6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
      6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
      8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    (v^8*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*v^10*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
     d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
     v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
     6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
     d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
      5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
      16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
      d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
      9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
      d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
      25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
      2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
      2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 
      2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 
      7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 
      4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + 
      d^2*v^54 + 5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 
      4*d*v^60 - 14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 
      6*v^68 + 2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
    (v^18*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  -((d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
      5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
      16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
      d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
      9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
      d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
      25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
      2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
      2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 
      2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 
      7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 
      4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + 
      d^2*v^54 + 5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 
      4*d*v^60 - 14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 
      6*v^68 + 2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
    (v^18*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  -((d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
      5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
      16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
      d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
      9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
      d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
      25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
      2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
      2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 
      2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 
      7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 
      4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + 
      d^2*v^54 + 5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 
      4*d*v^60 - 14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 
      6*v^68 + 2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
    (v^18*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  -(d/v^6), -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 
      3*v^12 + 2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 
      4*d*v^18 + 8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 
      3*d*v^24 + d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 
      10*d*v^28 + 4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 
      9*d*v^32 + 7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 
      45*d*v^36 - 12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 
      2*d^2*v^38 - d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 
      41*d*v^42 - 13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 
      6*d^2*v^44 + d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 
      9*v^48 - 5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 
      17*v^52 - 23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 
      20*v^56 + 6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 
      21*v^60 + 16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 
      6*v^68 + 5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 
      4*v^76 - v^78))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, 
 {0, -(d*v^6), d/v^12, 0, d*v^12, 0, 0, -(d*v^18), -(d/v^18), d*v^12, d^2, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 0, 
  d/v^12, -(d/v^6), -(d/v^6), -(d/v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d*v^6), d/v^12, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, 0, d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d*v^6), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {d/v^12, d*v^12, 0, -(d*v^6), 0, 0, 
  -(d*v^18), -(d/v^18), d*v^12, d^2, 0, 0, d/v^12, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 
  -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), -(d*v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, -(d/v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, d, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d*v^6), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {0, 0, d/v^12, d*v^12, -(d*v^6), 
  -(d*v^18), -(d/v^18), d*v^12, d^2, 0, 0, d/v^12, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 0, 
  -(d*v^6), 0, -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 0, -(d/v^6), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d*v^6), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {d/v^12, -(d*v^6), 0, 0, d*v^12, 
  -(d/v^18), d*v^12, d^2, 0, 0, -(d*v^18), 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 0, 
  d/v^12, -(d/v^6), -(d/v^6), d*v^12, 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d*v^6), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {0, d*v^12, d/v^12, -(d*v^6), 0, 
  d*v^12, d^2, 0, 0, -(d*v^18), -(d/v^18), 0, d/v^12, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 
  -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, -(d/v^6), d*v^12, d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), -(d*v^6), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {d/v^12, 0, 0, d*v^12, -(d*v^6), d^2, 
  0, 0, -(d*v^18), -(d/v^18), d*v^12, d/v^12, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^28*(1 + d*v^2 + v^4))), 0, 
  -(d*v^6), 0, -(d*v^6), -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), d*v^12, d/v^12, -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {d*v^12, -(d/v^6), 0, d/v^12, 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d, 
  -(d*v^6), -(d/v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 0, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d*v^12, 
  0, -(d/v^18), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {0, 0, d*v^12, -(d/v^6), d/v^12, d, 
  -(d*v^6), -(d/v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d*v^12, 
  0, -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), 
  -(d*v^6), -(d*v^6), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 0, d/v^12, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {d*v^12, d/v^12, 0, 0, -(d/v^6), 
  -(d*v^6), -(d/v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d, 0, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d*v^12, 
  -(d*v^18), 0, -(d/v^6), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, 0, -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {0, -(d/v^6), d*v^12, d/v^12, 0, 
  -(d/v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + 
     d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d, 
  -(d*v^6), -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
      d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
      d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/
    (v^16*(1 + d*v^2 + v^4))), d*v^12, 0, -(d/v^18), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), d*v^12, -(d/v^6), 0, d/v^12, 
  d/v^12, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
    (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {d*v^12, 0, 0, -(d/v^6), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d, 
  -(d*v^6), -(d/v^6), d*v^12, 0, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), 
  -(d*v^6), -(d*v^6), d/v^12, -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), d*v^12, 0, -(d*v^6), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {0, d/v^12, d*v^12, 0, -(d/v^6), 0, 
  (d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
     v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
     v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^22*(1 + d*v^2 + v^4)), d, 
  -(d*v^6), -(d/v^6), (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 0, 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d*v^12, 
  -(d*v^18), 0, -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), -(d/v^6), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), -(d*v^6), d/v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
     (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {d, -(d*v^18), d, -(d/v^18), d^2, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, d/v^12, 
  -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), 0, 
  -((d*(-2 - d*v^2 - 3*v^4 - v^6 - v^8 + 2*v^10 + 2*v^12 + d*v^12 + 4*v^14 + 
      5*v^16 - 2*d*v^16 + 2*v^18 - 2*d*v^18 + 2*v^20 - 3*v^22 - d*v^22 + 
      d^2*v^22 - v^24 - 8*v^26 + 3*d*v^26 - d^2*v^26 - 2*v^28 + 4*d*v^28 - 
      d^2*v^28 - 3*v^30 + 4*d*v^30 + 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      4*v^36 - 3*d*v^36 + 4*v^38 - 4*d*v^38 + d^2*v^38 + 2*v^40 - 4*d*v^40 + 
      d^2*v^40 + 4*v^42 - 2*d*v^42 - 4*d*v^44 + d^2*v^44 + d*v^46 - 3*v^48 + 
      2*d*v^48 - v^50 + 2*d*v^50 - 3*v^52 + 2*d*v^52 - 2*v^54 + 2*d*v^54 + 
      d*v^56 + v^60 + v^62 + 2*v^64 + v^68))/(v^22*(1 + d*v^2 + v^4)^2)), 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(2 + v^2 + d*v^2 + 4*v^4 + d*v^4 + 3*v^6 + 4*v^8 + d*v^8 - 4*v^10 + 
     2*d*v^10 - v^12 - 4*d*v^12 + d^2*v^12 - 11*v^14 - d*v^14 - 12*v^16 + 
     4*d*v^16 - d^2*v^16 - 9*v^18 - 3*d*v^18 + 2*d^2*v^18 - 4*v^20 - 
     d^2*v^20 + 7*d*v^22 - 4*d^2*v^22 + 11*v^24 - 2*d*v^24 - d^2*v^24 + 
     21*v^26 - 7*d*v^26 + 3*d^2*v^26 + 10*v^28 + 2*d*v^28 - 4*d^2*v^28 + 
     d^3*v^28 + 18*v^30 - 10*d*v^30 + 3*d^2*v^30 - d^3*v^30 + v^32 - 
     10*d*v^32 + 4*d^2*v^32 - d^3*v^32 - 3*v^34 + d*v^34 + 2*d^2*v^34 - 
     17*v^36 + 3*d*v^36 + 4*d^2*v^36 - 12*v^38 + 11*d*v^38 - d^2*v^38 - 
     15*v^40 + 8*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 8*v^42 + 19*d*v^42 - 
     7*d^2*v^42 + d^3*v^42 - v^44 + 11*d*v^44 - 2*d^2*v^44 + d^3*v^44 + 
     11*v^46 - 3*d*v^46 - d^2*v^46 + d^3*v^46 + 8*v^48 + 2*d*v^48 - 
     d^2*v^48 + 12*v^50 - 8*d*v^50 - 2*d^2*v^50 + d^3*v^50 + 14*v^52 - 
     13*d*v^52 + 5*d^2*v^52 + 3*v^54 - 9*d*v^54 + 4*d^2*v^54 + v^56 + 
     d*v^56 + d^2*v^56 - 2*v^58 - 7*d*v^58 + 4*d^2*v^58 - 6*v^60 + 5*d*v^60 + 
     d^2*v^60 - 9*v^62 + 6*d*v^62 + d^2*v^62 - 3*v^64 + 4*d*v^64 - 4*v^66 + 
     5*d*v^66 - v^68 + 3*d*v^68 + 2*v^70 + 3*d*v^70 + 3*v^72 + 3*v^74 + 
     d*v^74 + 2*v^76 + 3*v^78 + v^82))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), (d*(1 + 3*v^4 + 2*v^6 + 3*v^8 + d*v^8 + 3*v^10 + 
     2*v^12 + 3*d*v^12 - v^14 + 3*d*v^14 - 4*v^16 + 5*d*v^16 - 3*v^18 + 
     4*d*v^18 - 9*v^20 + 6*d*v^20 + d^2*v^20 - 6*v^22 + 5*d*v^22 + d^2*v^22 - 
     2*v^24 - 7*d*v^24 + 4*d^2*v^24 + v^26 + d*v^26 + d^2*v^26 + 3*v^28 - 
     9*d*v^28 + 4*d^2*v^28 + 14*v^30 - 13*d*v^30 + 5*d^2*v^30 + 12*v^32 - 
     8*d*v^32 - 2*d^2*v^32 + d^3*v^32 + 8*v^34 + 2*d*v^34 - d^2*v^34 + 
     11*v^36 - 3*d*v^36 - d^2*v^36 + d^3*v^36 - v^38 + 11*d*v^38 - 
     2*d^2*v^38 + d^3*v^38 - 8*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 
     15*v^42 + 8*d*v^42 + 2*d^2*v^42 - d^3*v^42 - 12*v^44 + 11*d*v^44 - 
     d^2*v^44 - 17*v^46 + 3*d*v^46 + 4*d^2*v^46 - 3*v^48 + d*v^48 + 
     2*d^2*v^48 + v^50 - 10*d*v^50 + 4*d^2*v^50 - d^3*v^50 + 18*v^52 - 
     10*d*v^52 + 3*d^2*v^52 - d^3*v^52 + 10*v^54 + 2*d*v^54 - 4*d^2*v^54 + 
     d^3*v^54 + 21*v^56 - 7*d*v^56 + 3*d^2*v^56 + 11*v^58 - 2*d*v^58 - 
     d^2*v^58 + 7*d*v^60 - 4*d^2*v^60 - 4*v^62 - d^2*v^62 - 9*v^64 - 
     3*d*v^64 + 2*d^2*v^64 - 12*v^66 + 4*d*v^66 - d^2*v^66 - 11*v^68 - 
     d*v^68 - v^70 - 4*d*v^70 + d^2*v^70 - 4*v^72 + 2*d*v^72 + 4*v^74 + 
     d*v^74 + 3*v^76 + 4*v^78 + d*v^78 + v^80 + d*v^80 + 2*v^82))/
   (v^32*(1 + v^4)*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), d^2, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*v^10*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
     d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
     v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
     6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
     d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
      14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
      6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
      6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
      8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    (v^8*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, 
 {d, d^2, d, -(d*v^18), -(d/v^18), 0, d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, 
  -((d*(-2 - d*v^2 - 3*v^4 - v^6 - v^8 + 2*v^10 + 2*v^12 + d*v^12 + 4*v^14 + 
      5*v^16 - 2*d*v^16 + 2*v^18 - 2*d*v^18 + 2*v^20 - 3*v^22 - d*v^22 + 
      d^2*v^22 - v^24 - 8*v^26 + 3*d*v^26 - d^2*v^26 - 2*v^28 + 4*d*v^28 - 
      d^2*v^28 - 3*v^30 + 4*d*v^30 + 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      4*v^36 - 3*d*v^36 + 4*v^38 - 4*d*v^38 + d^2*v^38 + 2*v^40 - 4*d*v^40 + 
      d^2*v^40 + 4*v^42 - 2*d*v^42 - 4*d*v^44 + d^2*v^44 + d*v^46 - 3*v^48 + 
      2*d*v^48 - v^50 + 2*d*v^50 - 3*v^52 + 2*d*v^52 - 2*v^54 + 2*d*v^54 + 
      d*v^56 + v^60 + v^62 + 2*v^64 + v^68))/(v^22*(1 + d*v^2 + v^4)^2)), 
  -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), 
  -((d*(1 + 3*v^4 + v^6 + 3*v^8 + v^10 + v^12 + 2*d*v^12 - 2*v^14 + 
      3*d*v^14 - 4*v^16 + 5*d*v^16 - 3*v^18 + 6*d*v^18 - 8*v^20 + 6*d*v^20 - 
      3*v^22 + 4*d*v^22 - 3*v^24 - 6*d*v^24 + 3*d^2*v^24 + v^26 + 
      2*d^2*v^26 + 3*v^28 - 18*d*v^28 + 7*d^2*v^28 + 8*v^30 - 13*d*v^30 + 
      4*d^2*v^30 + 8*v^32 - 14*d*v^32 + 2*d^2*v^32 + 7*v^34 - 7*d*v^34 + 
      2*d^2*v^34 + 7*v^36 - 4*d^2*v^36 + 2*d^3*v^36 + v^38 + 10*d*v^38 - 
      6*d^2*v^38 + 2*d^3*v^38 - v^40 + 24*d*v^40 - 11*d^2*v^40 + 2*d^3*v^40 - 
      12*v^42 + 17*d*v^42 - 6*d^2*v^42 + d^3*v^42 - 6*v^44 + 18*d*v^44 - 
      5*d^2*v^44 - 16*v^46 + 9*d*v^46 - 5*d^2*v^46 + d^3*v^46 - 8*v^48 + 
      2*d*v^48 + 9*d^2*v^48 - 5*d^3*v^48 + d^4*v^48 - 4*v^50 - 17*d*v^50 + 
      9*d^2*v^50 + 4*v^52 - 14*d*v^52 + 12*d^2*v^52 - 2*d^3*v^52 + 8*v^54 - 
      15*d*v^54 + 5*d^2*v^54 - d^3*v^54 + 13*v^56 - 18*d*v^56 + 7*d^2*v^56 - 
      d^3*v^56 + 18*v^58 - 7*d*v^58 - 2*d^2*v^58 + 2*d^3*v^58 + 4*v^60 + 
      8*d*v^60 - 7*d^2*v^60 + 3*d^3*v^60 + 11*v^62 + 4*d*v^62 - 5*d^2*v^62 + 
      d^3*v^62 - 10*v^64 + 10*d*v^64 - 7*d^2*v^64 - 4*v^66 + 9*d*v^66 - 
      5*d^2*v^66 - 19*v^68 + 5*d*v^68 - d^2*v^68 + d^3*v^68 - 10*v^70 - 
      2*d*v^70 + 5*d^2*v^70 - 11*v^72 - 7*d*v^72 + 3*d^2*v^72 - 6*v^74 - 
      3*d*v^74 + 2*v^76 - 8*d*v^76 + 2*d^2*v^76 + 4*v^78 - 2*d*v^78 + 
      2*d^2*v^78 + 9*v^80 + 3*d*v^80 + 4*v^82 + 6*d*v^82 + 9*v^84 + d*v^84 + 
      2*d^2*v^84 - v^86 + 6*d*v^86 + 3*v^88 + d*v^88 - 2*v^90 - v^94))/
    (v^48*(1 + d*v^2 + v^4)^3)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d, 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(1 + 3*v^4 + 2*v^6 + 3*v^8 + d*v^8 + 3*v^10 + 2*v^12 + 3*d*v^12 - v^14 + 
     3*d*v^14 - 4*v^16 + 5*d*v^16 - 3*v^18 + 4*d*v^18 - 9*v^20 + 6*d*v^20 + 
     d^2*v^20 - 6*v^22 + 5*d*v^22 + d^2*v^22 - 2*v^24 - 7*d*v^24 + 
     4*d^2*v^24 + v^26 + d*v^26 + d^2*v^26 + 3*v^28 - 9*d*v^28 + 4*d^2*v^28 + 
     14*v^30 - 13*d*v^30 + 5*d^2*v^30 + 12*v^32 - 8*d*v^32 - 2*d^2*v^32 + 
     d^3*v^32 + 8*v^34 + 2*d*v^34 - d^2*v^34 + 11*v^36 - 3*d*v^36 - 
     d^2*v^36 + d^3*v^36 - v^38 + 11*d*v^38 - 2*d^2*v^38 + d^3*v^38 - 
     8*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 15*v^42 + 8*d*v^42 + 
     2*d^2*v^42 - d^3*v^42 - 12*v^44 + 11*d*v^44 - d^2*v^44 - 17*v^46 + 
     3*d*v^46 + 4*d^2*v^46 - 3*v^48 + d*v^48 + 2*d^2*v^48 + v^50 - 
     10*d*v^50 + 4*d^2*v^50 - d^3*v^50 + 18*v^52 - 10*d*v^52 + 3*d^2*v^52 - 
     d^3*v^52 + 10*v^54 + 2*d*v^54 - 4*d^2*v^54 + d^3*v^54 + 21*v^56 - 
     7*d*v^56 + 3*d^2*v^56 + 11*v^58 - 2*d*v^58 - d^2*v^58 + 7*d*v^60 - 
     4*d^2*v^60 - 4*v^62 - d^2*v^62 - 9*v^64 - 3*d*v^64 + 2*d^2*v^64 - 
     12*v^66 + 4*d*v^66 - d^2*v^66 - 11*v^68 - d*v^68 - v^70 - 4*d*v^70 + 
     d^2*v^70 - 4*v^72 + 2*d*v^72 + 4*v^74 + d*v^74 + 3*v^76 + 4*v^78 + 
     d*v^78 + v^80 + d*v^80 + 2*v^82))/(v^32*(1 + v^4)*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), d^2, 
  (d*(2 + v^2 + d*v^2 + 4*v^4 + d*v^4 + 3*v^6 + 4*v^8 + d*v^8 - 4*v^10 + 
     2*d*v^10 - v^12 - 4*d*v^12 + d^2*v^12 - 11*v^14 - d*v^14 - 12*v^16 + 
     4*d*v^16 - d^2*v^16 - 9*v^18 - 3*d*v^18 + 2*d^2*v^18 - 4*v^20 - 
     d^2*v^20 + 7*d*v^22 - 4*d^2*v^22 + 11*v^24 - 2*d*v^24 - d^2*v^24 + 
     21*v^26 - 7*d*v^26 + 3*d^2*v^26 + 10*v^28 + 2*d*v^28 - 4*d^2*v^28 + 
     d^3*v^28 + 18*v^30 - 10*d*v^30 + 3*d^2*v^30 - d^3*v^30 + v^32 - 
     10*d*v^32 + 4*d^2*v^32 - d^3*v^32 - 3*v^34 + d*v^34 + 2*d^2*v^34 - 
     17*v^36 + 3*d*v^36 + 4*d^2*v^36 - 12*v^38 + 11*d*v^38 - d^2*v^38 - 
     15*v^40 + 8*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 8*v^42 + 19*d*v^42 - 
     7*d^2*v^42 + d^3*v^42 - v^44 + 11*d*v^44 - 2*d^2*v^44 + d^3*v^44 + 
     11*v^46 - 3*d*v^46 - d^2*v^46 + d^3*v^46 + 8*v^48 + 2*d*v^48 - 
     d^2*v^48 + 12*v^50 - 8*d*v^50 - 2*d^2*v^50 + d^3*v^50 + 14*v^52 - 
     13*d*v^52 + 5*d^2*v^52 + 3*v^54 - 9*d*v^54 + 4*d^2*v^54 + v^56 + 
     d*v^56 + d^2*v^56 - 2*v^58 - 7*d*v^58 + 4*d^2*v^58 - 6*v^60 + 5*d*v^60 + 
     d^2*v^60 - 9*v^62 + 6*d*v^62 + d^2*v^62 - 3*v^64 + 4*d*v^64 - 4*v^66 + 
     5*d*v^66 - v^68 + 3*d*v^68 + 2*v^70 + 3*d*v^70 + 3*v^72 + 3*v^74 + 
     d*v^74 + 2*v^76 + 3*v^78 + v^82))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(-1 + v)*v^10*(1 + v)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
      14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
      6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
      6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
      8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    (v^8*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, 
 {d, -(d/v^18), d, d^2, -(d*v^18), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^28*(1 + d*v^2 + v^4)), 0, 
  -((d*(-2 - d*v^2 - 3*v^4 - v^6 - v^8 + 2*v^10 + 2*v^12 + d*v^12 + 4*v^14 + 
      5*v^16 - 2*d*v^16 + 2*v^18 - 2*d*v^18 + 2*v^20 - 3*v^22 - d*v^22 + 
      d^2*v^22 - v^24 - 8*v^26 + 3*d*v^26 - d^2*v^26 - 2*v^28 + 4*d*v^28 - 
      d^2*v^28 - 3*v^30 + 4*d*v^30 + 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      4*v^36 - 3*d*v^36 + 4*v^38 - 4*d*v^38 + d^2*v^38 + 2*v^40 - 4*d*v^40 + 
      d^2*v^40 + 4*v^42 - 2*d*v^42 - 4*d*v^44 + d^2*v^44 + d*v^46 - 3*v^48 + 
      2*d*v^48 - v^50 + 2*d*v^50 - 3*v^52 + 2*d*v^52 - 2*v^54 + 2*d*v^54 + 
      d*v^56 + v^60 + v^62 + 2*v^64 + v^68))/(v^22*(1 + d*v^2 + v^4)^2)), 
  -((d*(1 + 2*v^4 + v^6 + v^8 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 
      2*d*v^16 - v^18 + 2*d*v^18 - 3*v^20 + 2*d*v^20 + d*v^22 - 4*d*v^24 + 
      d^2*v^24 + 4*v^26 - 2*d*v^26 + 2*v^28 - 4*d*v^28 + d^2*v^28 + 4*v^30 - 
      4*d*v^30 + d^2*v^30 + 4*v^32 - 3*d*v^32 + v^34 + 2*d*v^34 - d^2*v^34 + 
      3*d*v^36 - 3*v^38 + 4*d*v^38 - 2*v^40 + 4*d*v^40 - d^2*v^40 - 8*v^42 + 
      3*d*v^42 - d^2*v^42 - v^44 - 3*v^46 - d*v^46 + d^2*v^46 + 2*v^48 + 
      2*v^50 - 2*d*v^50 + 5*v^52 - 2*d*v^52 + 4*v^54 + 2*v^56 + d*v^56 + 
      2*v^58 - v^60 - v^62 - 3*v^64 - d*v^66 - 2*v^68))/
    (v^38*(1 + d*v^2 + v^4)^2)), 0, -(d^2/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^22*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), d^2, 
  (d*(2 + v^2 + d*v^2 + 4*v^4 + d*v^4 + 3*v^6 + 4*v^8 + d*v^8 - 4*v^10 + 
     2*d*v^10 - v^12 - 4*d*v^12 + d^2*v^12 - 11*v^14 - d*v^14 - 12*v^16 + 
     4*d*v^16 - d^2*v^16 - 9*v^18 - 3*d*v^18 + 2*d^2*v^18 - 4*v^20 - 
     d^2*v^20 + 7*d*v^22 - 4*d^2*v^22 + 11*v^24 - 2*d*v^24 - d^2*v^24 + 
     21*v^26 - 7*d*v^26 + 3*d^2*v^26 + 10*v^28 + 2*d*v^28 - 4*d^2*v^28 + 
     d^3*v^28 + 18*v^30 - 10*d*v^30 + 3*d^2*v^30 - d^3*v^30 + v^32 - 
     10*d*v^32 + 4*d^2*v^32 - d^3*v^32 - 3*v^34 + d*v^34 + 2*d^2*v^34 - 
     17*v^36 + 3*d*v^36 + 4*d^2*v^36 - 12*v^38 + 11*d*v^38 - d^2*v^38 - 
     15*v^40 + 8*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 8*v^42 + 19*d*v^42 - 
     7*d^2*v^42 + d^3*v^42 - v^44 + 11*d*v^44 - 2*d^2*v^44 + d^3*v^44 + 
     11*v^46 - 3*d*v^46 - d^2*v^46 + d^3*v^46 + 8*v^48 + 2*d*v^48 - 
     d^2*v^48 + 12*v^50 - 8*d*v^50 - 2*d^2*v^50 + d^3*v^50 + 14*v^52 - 
     13*d*v^52 + 5*d^2*v^52 + 3*v^54 - 9*d*v^54 + 4*d^2*v^54 + v^56 + 
     d*v^56 + d^2*v^56 - 2*v^58 - 7*d*v^58 + 4*d^2*v^58 - 6*v^60 + 5*d*v^60 + 
     d^2*v^60 - 9*v^62 + 6*d*v^62 + d^2*v^62 - 3*v^64 + 4*d*v^64 - 4*v^66 + 
     5*d*v^66 - v^68 + 3*d*v^68 + 2*v^70 + 3*d*v^70 + 3*v^72 + 3*v^74 + 
     d*v^74 + 2*v^76 + 3*v^78 + v^82))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), (d*(1 + 3*v^4 + 2*v^6 + 3*v^8 + d*v^8 + 3*v^10 + 
     2*v^12 + 3*d*v^12 - v^14 + 3*d*v^14 - 4*v^16 + 5*d*v^16 - 3*v^18 + 
     4*d*v^18 - 9*v^20 + 6*d*v^20 + d^2*v^20 - 6*v^22 + 5*d*v^22 + d^2*v^22 - 
     2*v^24 - 7*d*v^24 + 4*d^2*v^24 + v^26 + d*v^26 + d^2*v^26 + 3*v^28 - 
     9*d*v^28 + 4*d^2*v^28 + 14*v^30 - 13*d*v^30 + 5*d^2*v^30 + 12*v^32 - 
     8*d*v^32 - 2*d^2*v^32 + d^3*v^32 + 8*v^34 + 2*d*v^34 - d^2*v^34 + 
     11*v^36 - 3*d*v^36 - d^2*v^36 + d^3*v^36 - v^38 + 11*d*v^38 - 
     2*d^2*v^38 + d^3*v^38 - 8*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 
     15*v^42 + 8*d*v^42 + 2*d^2*v^42 - d^3*v^42 - 12*v^44 + 11*d*v^44 - 
     d^2*v^44 - 17*v^46 + 3*d*v^46 + 4*d^2*v^46 - 3*v^48 + d*v^48 + 
     2*d^2*v^48 + v^50 - 10*d*v^50 + 4*d^2*v^50 - d^3*v^50 + 18*v^52 - 
     10*d*v^52 + 3*d^2*v^52 - d^3*v^52 + 10*v^54 + 2*d*v^54 - 4*d^2*v^54 + 
     d^3*v^54 + 21*v^56 - 7*d*v^56 + 3*d^2*v^56 + 11*v^58 - 2*d*v^58 - 
     d^2*v^58 + 7*d*v^60 - 4*d^2*v^60 - 4*v^62 - d^2*v^62 - 9*v^64 - 
     3*d*v^64 + 2*d^2*v^64 - 12*v^66 + 4*d*v^66 - d^2*v^66 - 11*v^68 - 
     d*v^68 - v^70 - 4*d*v^70 + d^2*v^70 - 4*v^72 + 2*d*v^72 + 4*v^74 + 
     d*v^74 + 3*v^76 + 4*v^78 + d*v^78 + v^80 + d*v^80 + 2*v^82))/
   (v^32*(1 + v^4)*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*v^10*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
     d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
     v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
     6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
     d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
      14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
      6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
      6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
      8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    (v^8*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, 
 {0, -(d*v^6), 0, -(d/v^6), 0, d, d*v^12, 0, d, d*v^12, 0, -(d*v^6), d^2, 
  -(d/v^6), -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - 
      d*v^20 + v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + 
      d*v^34 - v^36 + d*v^36 - v^38 + v^44 + v^48))/
    (v^28*(1 + d*v^2 + v^4))), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d/v^12, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d*v^12, 0, -(d*v^6), -(d*v^6), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d/v^6), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), d^2, 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {0, 0, 0, -(d*v^6), -(d/v^6), d*v^12, 
  0, d, d*v^12, 0, d, d^2, -(d/v^6), -(d*v^6), 
  -((d*(1 + v^4 - v^10 - v^12 + d*v^12 + d*v^14 - v^16 + d*v^16 - d*v^20 + 
      v^22 - 2*d*v^24 + d^2*v^24 + v^26 - d*v^28 - v^32 + d*v^32 + d*v^34 - 
      v^36 + d*v^36 - v^38 + v^44 + v^48))/(v^16*(1 + d*v^2 + v^4))), d*v^12, 
  -(d/v^6), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, d/v^12, -(d/v^6), 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), d^2, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, {0, -(d/v^6), 0, 0, -(d*v^6), 0, d, 
  d*v^12, 0, d, d*v^12, -(d/v^6), -(d*v^6), d^2, -(d^2*v^6), d/v^12, 
  -(d*v^6), d*v^12, -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), -(d/v^6), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 
      4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + 
      v^28))/(v^22*(1 + d*v^2 + v^4))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d/v^12, 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), d*v^12, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
      2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
      2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
      d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
      3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
      d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), (d^2*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), d^2, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)}, 
 {0, d, 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), d/v^12, 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, d, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*v^10*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
     d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
     v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
     6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
     d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, 
 {0, 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
      14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
      6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
      6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
      8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    (v^8*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, {d, 0, 0, 0, d, -(d/v^6), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
     2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
     42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
     34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
     17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
     39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 12*d^2*v^30 - 
     d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 50*v^34 + 
     27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 71*v^38 + 
     45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 2*d*v^42 + 
     3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 41*v^48 - 
     6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - d*v^54 - 
     8*v^56 - 7*v^58))/(v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, 
 {0, d, 0, 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, -(d*v^6), d*v^12, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
      14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
      6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
      6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
      8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    (v^8*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, 
 {0, 0, 0, d, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), d/v^12, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*v^10*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
     d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
     v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
     6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
     d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, {0, 0, d, 0, d, 0, -(d/v^6), 
  -(d*v^6), -(d/v^6), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, 
 {0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, d, 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), d/v^12, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d/v^6), d, d, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*v^10*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
     d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
     v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
     6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
     d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, 
 {(d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), d, 0, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  (d*(-1 + v)*v^10*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
     d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
     v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
     6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
     d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, 
 {0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 0, -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, d*v^12, -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^22*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
      14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
      6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
      6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
      8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    (v^8*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, {d, d, 0, 0, 0, -(d/v^6), -(d*v^6), 
  -(d/v^6), 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, {0, 0, d, d, 0, -(d*v^6), -(d/v^6), 
  0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
     2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
     42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
     34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
     17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
     39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 12*d^2*v^30 - 
     d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 50*v^34 + 
     27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 71*v^38 + 
     45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 2*d*v^42 + 
     3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 41*v^48 - 
     6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - d*v^54 - 
     8*v^56 - 7*v^58))/(v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, {0, d, d, 0, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), -(d*v^6), -(d/v^6), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, d, d, 0, 0, -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
     2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
     42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
     34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
     17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
     39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 12*d^2*v^30 - 
     d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 50*v^34 + 
     27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 71*v^38 + 
     45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 2*d*v^42 + 
     3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 41*v^48 - 
     6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - d*v^54 - 
     8*v^56 - 7*v^58))/(v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, 
 {0, 0, 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, -(d*v^6), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), d*v^12, d, d, d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, d, 0, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
      14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
      6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
      6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
      8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    (v^8*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, 
 {d, 0, 0, d, 0, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, -(d/v^6), -(d*v^6), -(d/v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), d, d, 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), d, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
     2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
     42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
     34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
     17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
     39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 12*d^2*v^30 - 
     d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 50*v^34 + 
     27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 71*v^38 + 
     45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 2*d*v^42 + 
     3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 41*v^48 - 
     6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - d*v^54 - 
     8*v^56 - 7*v^58))/(v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4)}, 
 {0, -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 0, 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
      5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
      16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
      d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
      9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
      d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
      25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
      2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
      2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 
      2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 
      7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 
      4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + 
      d^2*v^54 + 5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 
      4*d*v^60 - 14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 
      6*v^68 + 2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
    (v^18*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - 
     d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 
     6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 
     6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 
     12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*v^12*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 
     10*v^10 + d*v^10 - 17*v^12 + 10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 
     15*d*v^16 + 3*v^18 + d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 
     24*d*v^22 + 7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - 
     d*v^26 + 4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 
     27*d*v^30 + 6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 
     59*v^34 + 27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 
     27*v^38 - d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 
     66*v^42 - 24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 
     3*v^46 + d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
     10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
     v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*v^10*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
     35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
     d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
     49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
     56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
     102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
     12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
     50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
     71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
     2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
     41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
     d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4))}, 
 {(d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), -(d*v^6), 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - 
     d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 
     6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 
     6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 
     12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + 
     v^18 + v^20)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*v^12*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 
     10*v^10 + d*v^10 - 17*v^12 + 10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 
     15*d*v^16 + 3*v^18 + d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 
     24*d*v^22 + 7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - 
     d*v^26 + 4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 
     27*d*v^30 + 6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 
     59*v^34 + 27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 
     27*v^38 - d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 
     66*v^42 - 24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 
     3*v^46 + d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
     10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
     v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*v^10*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
     35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
     d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
     49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
     56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
     102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
     12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
     50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
     71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
     2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
     41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
     d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4))}, 
 {0, -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
      5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
      16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
      d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
      9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
      d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
      25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
      2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
      2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 
      2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 
      7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 
      4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + 
      d^2*v^54 + 5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 
      4*d*v^60 - 14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 
      6*v^68 + 2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
    (v^18*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 
     3*d*v^6 - 11*v^8 + 2*d*v^8 - 41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 
     47*v^14 - 2*d*v^14 - 23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 
     26*d*v^18 + 71*v^20 - 45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 
     2*d^2*v^22 + 50*v^24 - 27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 
     2*d^2*v^26 - d^3*v^26 - 66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 
     102*v^30 + 39*d*v^30 - 12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 
     8*d^2*v^32 - 56*v^34 + 17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 
     6*d^2*v^36 + 49*v^38 - 34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 
     42*v^42 - 25*d*v^42 - d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 
     13*v^46 - 6*d*v^46 - 35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 
     3*d*v^52 - 9*v^54 - 4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*v^12*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 
     10*v^10 + d*v^10 - 17*v^12 + 10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 
     15*d*v^16 + 3*v^18 + d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 
     24*d*v^22 + 7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - 
     d*v^26 + 4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 
     27*d*v^30 + 6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 
     59*v^34 + 27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 
     27*v^38 - d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 
     66*v^42 - 24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 
     3*v^46 + d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
     10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
     v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^10*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
     35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
     d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
     49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
     56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
     102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
     12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
     50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
     71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
     2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
     41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
     d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + 4*v^2 - v^4 + 7*v^6 + 
     d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 5*d*v^10 + 2*v^12 + 7*v^14 + 
     3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 16*d*v^18 - 8*v^20 - 
     2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + d^2*v^22 - 14*v^24 + 
     15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 9*d^2*v^26 + 27*v^28 - 
     15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + d^3*v^30 + 44*v^32 - 
     25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 25*d*v^34 + 6*d^2*v^34 + 
     d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 2*d^3*v^36 - 14*v^38 - 
     5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 
     51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 
     4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 
     4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 
     6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 5*v^56 - 3*d*v^56 + 
     8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 14*v^62 + 9*d*v^62 - 
     8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 2*d*v^68 + 5*v^70 + 
     3*v^72 + 2*v^74 + 2*v^76 + v^78))/(v^12*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4))}, 
 {(d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   (v^12*(1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), -(d*v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -(d*v^6), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + 
     v^18 + v^20)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*v^12*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 
     10*v^10 + d*v^10 - 17*v^12 + 10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 
     15*d*v^16 + 3*v^18 + d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 
     24*d*v^22 + 7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - 
     d*v^26 + 4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 
     27*d*v^30 + 6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 
     59*v^34 + 27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 
     27*v^38 - d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 
     66*v^42 - 24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 
     3*v^46 + d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
     10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
     v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + 4*v^2 - v^4 + 7*v^6 + 
     d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 5*d*v^10 + 2*v^12 + 7*v^14 + 
     3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 16*d*v^18 - 8*v^20 - 
     2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + d^2*v^22 - 14*v^24 + 
     15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 9*d^2*v^26 + 27*v^28 - 
     15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + d^3*v^30 + 44*v^32 - 
     25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 25*d*v^34 + 6*d^2*v^34 + 
     d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 2*d^3*v^36 - 14*v^38 - 
     5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 
     51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 
     4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 
     4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 
     6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 5*v^56 - 3*d*v^56 + 
     8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 14*v^62 + 9*d*v^62 - 
     8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 2*d*v^68 + 5*v^70 + 
     3*v^72 + 2*v^74 + 2*v^76 + v^78))/(v^12*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4))}, 
 {0, 0, (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
      5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
      16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
      d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
      9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
      d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
      25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
      2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
      2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 
      2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 
      7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 
      4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + 
      d^2*v^54 + 5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 
      4*d*v^60 - 14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 
      6*v^68 + 2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
    (v^18*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*v^12*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 
     10*v^10 + d*v^10 - 17*v^12 + 10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 
     15*d*v^16 + 3*v^18 + d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 
     24*d*v^22 + 7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - 
     d*v^26 + 4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 
     27*d*v^30 + 6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 
     59*v^34 + 27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 
     27*v^38 - d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 
     66*v^42 - 24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 
     3*v^46 + d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
     10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
     v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + 4*v^2 - v^4 + 7*v^6 + 
     d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 5*d*v^10 + 2*v^12 + 7*v^14 + 
     3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 16*d*v^18 - 8*v^20 - 
     2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + d^2*v^22 - 14*v^24 + 
     15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 9*d^2*v^26 + 27*v^28 - 
     15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + d^3*v^30 + 44*v^32 - 
     25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 25*d*v^34 + 6*d^2*v^34 + 
     d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 2*d^3*v^36 - 14*v^38 - 
     5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 
     51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 
     4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 
     4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 
     6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 5*v^56 - 3*d*v^56 + 
     8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 14*v^62 + 9*d*v^62 - 
     8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 2*d*v^68 + 5*v^70 + 
     3*v^72 + 2*v^74 + 2*v^76 + v^78))/(v^12*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4))}, 
 {(d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*
     (1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
      3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
    (v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d*v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 0, 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d*v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  (d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + d*v^12 + 
     6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 3*v^20 + 
     9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 11*v^24 + 
     7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 13*v^28 - 
     d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 19*v^32 + 
     22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 7*d^2*v^34 - 
     d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 22*d*v^38 - 
     8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 8*d^2*v^40 + 20*v^42 - 
     14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 22*d*v^44 - 8*d^2*v^44 + 
     d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 13*v^48 - d*v^48 + 
     4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 11*v^52 + 7*d*v^52 - 
     d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 3*v^56 + 9*d*v^56 - 
     d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 5*d*v^60 + 6*v^62 - 4*d*v^62 + 
     2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 2*v^68 - 6*v^70 - v^72 - 2*v^74 - 
     v^76))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 
  (d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
     2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
     2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
     3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
     8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
     d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
     2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
     16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
     3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
     2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
     2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
     4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
     3*v^66 + v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^
     2)/((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 - 2*v^2 - v^4 - 6*v^6 - 2*v^8 + v^10 - 3*d*v^10 + 2*v^12 + 
      d*v^12 + 6*v^14 - 4*d*v^14 + 17*v^16 - 5*d*v^16 + 10*v^18 - 4*d*v^18 + 
      3*v^20 + 9*d*v^20 - d^2*v^20 + 7*v^22 - 6*d*v^22 + 2*d^2*v^22 - 
      11*v^24 + 7*d*v^24 - d^2*v^24 - 29*v^26 + 25*d*v^26 - 5*d^2*v^26 - 
      13*v^28 - d*v^28 + 4*d^2*v^28 - 12*v^30 + 3*d*v^30 + 4*d^2*v^30 - 
      19*v^32 + 22*d*v^32 - 8*d^2*v^32 + d^3*v^32 + 20*v^34 - 14*d*v^34 + 
      7*d^2*v^34 - d^3*v^34 + 33*v^36 - 29*d*v^36 + 8*d^2*v^36 + 10*v^38 + 
      22*d*v^38 - 8*d^2*v^38 + 2*d^3*v^38 + 33*v^40 - 29*d*v^40 + 
      8*d^2*v^40 + 20*v^42 - 14*d*v^42 + 7*d^2*v^42 - d^3*v^42 - 19*v^44 + 
      22*d*v^44 - 8*d^2*v^44 + d^3*v^44 - 12*v^46 + 3*d*v^46 + 4*d^2*v^46 - 
      13*v^48 - d*v^48 + 4*d^2*v^48 - 29*v^50 + 25*d*v^50 - 5*d^2*v^50 - 
      11*v^52 + 7*d*v^52 - d^2*v^52 + 7*v^54 - 6*d*v^54 + 2*d^2*v^54 + 
      3*v^56 + 9*d*v^56 - d^2*v^56 + 10*v^58 - 4*d*v^58 + 17*v^60 - 
      5*d*v^60 + 6*v^62 - 4*d*v^62 + 2*v^64 + d*v^64 + v^66 - 3*d*v^66 - 
      2*v^68 - 6*v^70 - v^72 - 2*v^74 - v^76))/(v^10*(1 + v^4)^2*
     (1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 - 3*v^4 - 3*v^6 - 4*v^8 - 2*d*v^8 - 3*v^10 - d*v^10 - 8*v^12 - 
      2*d*v^12 + 3*v^14 - 7*d*v^14 + v^16 - 6*d*v^16 + 3*v^18 + 3*d*v^18 - 
      2*d^2*v^18 + 13*v^20 - 10*d*v^20 + 2*d^2*v^20 + 11*v^22 + d*v^22 - 
      3*d^2*v^22 - 3*v^24 + 10*d*v^24 - 4*d^2*v^24 + 3*v^26 - 3*d*v^26 - 
      8*v^28 - d*v^28 + 3*d^2*v^28 - 26*v^30 + 19*d*v^30 - 7*d^2*v^30 + 
      d^3*v^30 - 5*v^32 - 11*d*v^32 + 7*d^2*v^32 - d^3*v^32 - 8*v^34 - 
      2*d*v^34 + d^2*v^34 - 3*v^36 + 13*d*v^36 - 4*d^2*v^36 + d^3*v^36 + 
      16*v^38 - 13*d*v^38 + 5*d^2*v^38 + 17*v^40 - d*v^40 + 7*v^42 + 
      3*d*v^42 - d^2*v^42 + 12*v^44 - 4*d*v^44 + 2*d^2*v^44 - 2*v^46 - 
      2*d*v^46 + 4*d^2*v^46 - 5*v^48 + 6*d*v^48 - 8*v^50 + 2*d*v^50 + 
      2*d^2*v^50 - 4*v^52 + 4*d*v^52 - 3*v^54 + 6*d*v^54 + d^2*v^54 + v^56 + 
      4*d*v^56 + 3*v^58 + 4*d*v^58 + 5*v^60 + 3*v^62 + 2*d*v^62 + 3*v^64 + 
      3*v^66 + v^70))/(v^10*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
      10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + 
      d*v^18 + 51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 
      7*d^2*v^22 + 87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 
      4*d^2*v^26 + 9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 
      6*d^2*v^30 - 66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 
      27*d*v^34 + 6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - 
      d*v^38 + 4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 
      24*d*v^42 + 7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + 
      d*v^46 - 9*v^48 + 15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 
      10*d*v^52 - 10*v^54 + d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + 
      v^64))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 3*d*v^6 - 11*v^8 + 2*d*v^8 - 
     41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 47*v^14 - 2*d*v^14 - 
     23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 26*d*v^18 + 71*v^20 - 
     45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 2*d^2*v^22 + 50*v^24 - 
     27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 2*d^2*v^26 - d^3*v^26 - 
     66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 102*v^30 + 39*d*v^30 - 
     12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 8*d^2*v^32 - 56*v^34 + 
     17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 6*d^2*v^36 + 49*v^38 - 
     34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 42*v^42 - 25*d*v^42 - 
     d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 13*v^46 - 6*d*v^46 - 
     35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 3*d*v^52 - 9*v^54 - 
     4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*v^2*(7 + 8*v^2 + 10*v^4 + d*v^4 + 2*v^6 - 
     3*d*v^6 - 11*v^8 + 2*d*v^8 - 41*v^10 + 6*d*v^10 - 49*v^12 + 12*d*v^12 - 
     47*v^14 - 2*d*v^14 - 23*v^16 + 2*d*v^16 - 3*d^2*v^16 + 20*v^18 - 
     26*d*v^18 + 71*v^20 - 45*d*v^20 + 5*d^2*v^20 + 72*v^22 - 46*d*v^22 + 
     2*d^2*v^22 + 50*v^24 - 27*d*v^24 - 3*d^2*v^24 + 6*v^26 - 26*d*v^26 + 
     2*d^2*v^26 - d^3*v^26 - 66*v^28 + 26*d*v^28 - 12*d^2*v^28 + d^3*v^28 - 
     102*v^30 + 39*d*v^30 - 12*d^2*v^30 + d^3*v^30 - 89*v^32 + 22*d*v^32 - 
     8*d^2*v^32 - 56*v^34 + 17*d*v^34 - 9*d^2*v^34 - 4*v^36 - 10*d*v^36 - 
     6*d^2*v^36 + 49*v^38 - 34*d*v^38 + 2*d^2*v^38 + 57*v^40 - 39*d*v^40 + 
     42*v^42 - 25*d*v^42 - d^2*v^42 + 11*v^44 - 23*d*v^44 - d^2*v^44 - 
     13*v^46 - 6*d*v^46 - 35*v^48 - 2*d*v^48 - 30*v^50 + 2*d*v^50 - 21*v^52 - 
     3*d*v^52 - 9*v^54 - 4*v^56 + 3*v^58))/((1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^4*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
      35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
      d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
      49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
      56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
      102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
     (1 + d*v^8 + v^16)^3)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*v^12*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 
     5*d*v^10 + 2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 
     16*d*v^18 - 8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + 
     d^2*v^22 - 14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 
     9*d^2*v^26 + 27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + 
     d^3*v^30 + 44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 
     25*d*v^34 + 6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 
     2*d^3*v^36 - 14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 
     2*d^2*v^40 - d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 
     12*v^44 + 9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 
     4*v^48 + 12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 
     37*v^52 - 23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 
     5*v^56 - 3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 
     14*v^62 + 9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 
     2*d*v^68 + 5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 + 4*v^4 + 10*v^6 - d*v^6 + 11*v^8 + 5*d*v^8 + 26*v^10 + 
     2*d*v^10 + 33*v^12 + 13*d*v^12 + d^2*v^12 + 45*v^14 + 30*d*v^14 - 
     2*d^2*v^14 + 41*v^16 + 42*d*v^16 + 5*d^2*v^16 + 46*v^18 + 46*d*v^18 + 
     2*d^2*v^18 - 11*v^20 + 64*d*v^20 + 5*d^2*v^20 - 33*v^22 + 44*d*v^22 + 
     8*d^2*v^22 - 95*v^24 + 4*d*v^24 + 38*d^2*v^24 - d^3*v^24 - 102*v^26 + 
     4*d*v^26 + 18*d^2*v^26 + 3*d^3*v^26 - 105*v^28 - 38*d*v^28 + 
     41*d^2*v^28 - d^3*v^28 + 8*v^30 - 61*d*v^30 + 29*d^2*v^30 - 2*d^3*v^30 + 
     55*v^32 - 38*d*v^32 + 10*d^2*v^32 + 4*d^3*v^32 + 180*v^34 - 5*d*v^34 - 
     32*d^2*v^34 + 11*d^3*v^34 + 177*v^36 - 27*d*v^36 + d^2*v^36 + d^4*v^36 + 
     160*v^38 + 49*d*v^38 - 52*d^2*v^38 + 12*d^3*v^38 - d^4*v^38 + 12*v^40 + 
     39*d*v^40 - 13*d^2*v^40 + 4*d^3*v^40 - 61*v^42 + 42*d*v^42 + 
     10*d^2*v^42 - 2*d^3*v^42 + d^4*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 162*v^46 + 50*d*v^46 + 21*d^2*v^46 + d^3*v^46 - 
     136*v^48 + 17*d*v^48 + 39*d^2*v^48 + 11*v^50 + 26*d*v^50 + 18*d^2*v^50 + 
     4*d^3*v^50 + 72*v^52 + 18*d*v^52 + 12*d^2*v^52 + 11*d^3*v^52 + 
     157*v^54 + 22*d*v^54 + 9*d^2*v^54 + 7*d^3*v^54 + 133*v^56 - 2*d*v^56 + 
     23*d^2*v^56 + 6*d^3*v^56 + 102*v^58 + 19*d*v^58 + 18*d^2*v^58 + 
     3*d^3*v^58 + 20*v^60 + 16*d*v^60 + 30*d^2*v^60 + 4*d^3*v^60 - 6*v^62 + 
     21*d*v^62 + 28*d^2*v^62 + d^3*v^62 - 47*v^64 + 34*d*v^64 + 25*d^2*v^64 + 
     d^3*v^64 - 32*v^66 + 46*d*v^66 + 10*d^2*v^66 - 17*v^68 + 39*d*v^68 + 
     12*d^2*v^68 + 7*v^70 + 39*d*v^70 + 3*d^2*v^70 + 18*v^72 + 32*d*v^72 + 
     3*d^2*v^72 + 29*v^74 + 16*d*v^74 + 24*v^76 + 12*d*v^76 + 21*v^78 + 
     3*d*v^78 + 14*v^80 + 3*d*v^80 + 8*v^82 + 5*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (-1 + 4*v^2 - v^4 + 7*v^6 + d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 5*d*v^10 + 
     2*v^12 + 7*v^14 + 3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 16*d*v^18 - 
     8*v^20 - 2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + d^2*v^22 - 
     14*v^24 + 15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 9*d^2*v^26 + 
     27*v^28 - 15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + d^3*v^30 + 
     44*v^32 - 25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 25*d*v^34 + 
     6*d^2*v^34 + d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 2*d^3*v^36 - 
     14*v^38 - 5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 2*d^2*v^40 - 
     d^3*v^40 - 51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 12*v^44 + 
     9*d*v^44 + 4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 4*v^48 + 
     12*d*v^48 - 4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 37*v^52 - 
     23*d*v^52 + 6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 5*v^56 - 
     3*d*v^56 + 8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 14*v^62 + 
     9*d*v^62 - 8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 2*d*v^68 + 
     5*v^70 + 3*v^72 + 2*v^74 + 2*v^76 + v^78))/
   (v^12*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*v^10*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
     35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
     d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
     49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
     56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
     102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
     12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
     50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
     71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
     2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
     41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
     d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4))}, {d*v^12, -(d/v^6), -(d/v^6), -(d/v^6), d*v^12, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d/v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), -(d/v^6), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
     2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
     42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
     34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
     17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
     39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 12*d^2*v^30 - 
     d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 50*v^34 + 
     27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 71*v^38 + 
     45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 2*d*v^42 + 
     3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 41*v^48 - 
     6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - d*v^54 - 
     8*v^56 - 7*v^58))/(v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*v^10*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
     35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
     d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
     49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
     56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
     102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
     12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
     50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
     71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
     2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
     41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
     d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + 4*v^2 - v^4 + 7*v^6 + 
     d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 5*d*v^10 + 2*v^12 + 7*v^14 + 
     3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 16*d*v^18 - 8*v^20 - 
     2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + d^2*v^22 - 14*v^24 + 
     15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 9*d^2*v^26 + 27*v^28 - 
     15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + d^3*v^30 + 44*v^32 - 
     25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 25*d*v^34 + 6*d^2*v^34 + 
     d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 2*d^3*v^36 - 14*v^38 - 
     5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 
     51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 
     4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 
     4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 
     6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 5*v^56 - 3*d*v^56 + 
     8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 14*v^62 + 9*d*v^62 - 
     8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 2*d*v^68 + 5*v^70 + 
     3*v^72 + 2*v^74 + 2*v^76 + v^78))/(v^12*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 + 5*v^4 + 8*v^6 + 14*v^8 + 3*d*v^8 + 
     21*v^10 + 3*d*v^10 + 24*v^12 + 12*d*v^12 + 29*v^14 + 16*d*v^14 + 
     18*v^16 + 32*d*v^16 + 3*d^2*v^16 + 7*v^18 + 39*d*v^18 + 3*d^2*v^18 - 
     17*v^20 + 39*d*v^20 + 12*d^2*v^20 - 32*v^22 + 46*d*v^22 + 10*d^2*v^22 - 
     47*v^24 + 34*d*v^24 + 25*d^2*v^24 + d^3*v^24 - 6*v^26 + 21*d*v^26 + 
     28*d^2*v^26 + d^3*v^26 + 20*v^28 + 16*d*v^28 + 30*d^2*v^28 + 
     4*d^3*v^28 + 102*v^30 + 19*d*v^30 + 18*d^2*v^30 + 3*d^3*v^30 + 
     133*v^32 - 2*d*v^32 + 23*d^2*v^32 + 6*d^3*v^32 + 157*v^34 + 22*d*v^34 + 
     9*d^2*v^34 + 7*d^3*v^34 + 72*v^36 + 18*d*v^36 + 12*d^2*v^36 + 
     11*d^3*v^36 + 11*v^38 + 26*d*v^38 + 18*d^2*v^38 + 4*d^3*v^38 - 
     136*v^40 + 17*d*v^40 + 39*d^2*v^40 - 162*v^42 + 50*d*v^42 + 
     21*d^2*v^42 + d^3*v^42 - 194*v^44 + 39*d*v^44 + 28*d^2*v^44 + d^4*v^44 - 
     61*v^46 + 42*d*v^46 + 10*d^2*v^46 - 2*d^3*v^46 + d^4*v^46 + 12*v^48 + 
     39*d*v^48 - 13*d^2*v^48 + 4*d^3*v^48 + 160*v^50 + 49*d*v^50 - 
     52*d^2*v^50 + 12*d^3*v^50 - d^4*v^50 + 177*v^52 - 27*d*v^52 + d^2*v^52 + 
     d^4*v^52 + 180*v^54 - 5*d*v^54 - 32*d^2*v^54 + 11*d^3*v^54 + 55*v^56 - 
     38*d*v^56 + 10*d^2*v^56 + 4*d^3*v^56 + 8*v^58 - 61*d*v^58 + 
     29*d^2*v^58 - 2*d^3*v^58 - 105*v^60 - 38*d*v^60 + 41*d^2*v^60 - 
     d^3*v^60 - 102*v^62 + 4*d*v^62 + 18*d^2*v^62 + 3*d^3*v^62 - 95*v^64 + 
     4*d*v^64 + 38*d^2*v^64 - d^3*v^64 - 33*v^66 + 44*d*v^66 + 8*d^2*v^66 - 
     11*v^68 + 64*d*v^68 + 5*d^2*v^68 + 46*v^70 + 46*d*v^70 + 2*d^2*v^70 + 
     41*v^72 + 42*d*v^72 + 5*d^2*v^72 + 45*v^74 + 30*d*v^74 - 2*d^2*v^74 + 
     33*v^76 + 13*d*v^76 + d^2*v^76 + 26*v^78 + 2*d*v^78 + 11*v^80 + 
     5*d*v^80 + 10*v^82 - d*v^82 + 4*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - 
     d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 
     6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 
     6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 
     12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-3 + 4*v^2 + 3*v^4 + 20*v^6 + 3*d*v^6 + 36*v^8 - 2*d*v^8 + 63*v^10 + 
     8*d*v^10 + 58*v^12 + 6*d*v^12 + 56*v^14 + 25*d*v^14 + d^2*v^14 + 
     4*v^16 + 23*d*v^16 + d^2*v^16 - 71*v^18 + 80*d*v^18 + 4*d^2*v^18 - 
     150*v^20 + 90*d*v^20 + 5*d^2*v^20 - 163*v^22 + 98*d*v^22 + 21*d^2*v^22 - 
     159*v^24 + 99*d*v^24 + 10*d^2*v^24 - 44*v^26 + 56*d*v^26 + 32*d^2*v^26 + 
     d^3*v^26 + 145*v^28 - 77*d*v^28 + 57*d^2*v^28 + d^3*v^28 + 293*v^30 - 
     147*d*v^30 + 65*d^2*v^30 + 8*d^3*v^30 + 378*v^32 - 187*d*v^32 + 
     56*d^2*v^32 + 7*d^3*v^32 + 375*v^34 - 238*d*v^34 + 69*d^2*v^34 + 
     11*d^3*v^34 + 214*v^36 - 109*d*v^36 + 46*d^2*v^36 + 12*d^3*v^36 - 
     96*v^38 + 107*d*v^38 - 39*d^2*v^38 + 29*d^3*v^38 + d^4*v^38 - 309*v^40 + 
     275*d*v^40 - 48*d^2*v^40 + 18*d^3*v^40 + d^4*v^40 - 508*v^42 + 
     351*d*v^42 - 59*d^2*v^42 + 8*d^3*v^42 + 3*d^4*v^42 - 528*v^44 + 
     474*d*v^44 - 99*d^2*v^44 + 18*d^3*v^44 + d^4*v^44 - 383*v^46 + 
     269*d*v^46 - 52*d^2*v^46 + 10*d^3*v^46 + 5*d^4*v^46 - 16*v^48 + 
     3*d*v^48 + 76*d^2*v^48 - 15*d^3*v^48 + 5*d^4*v^48 + 221*v^50 - 
     214*d*v^50 + 54*d^2*v^50 + 3*d^3*v^50 + 3*d^4*v^50 + 493*v^52 - 
     336*d*v^52 + 89*d^2*v^52 + 4*d^3*v^52 + 569*v^54 - 514*d*v^54 + 
     155*d^2*v^54 - 10*d^3*v^54 + 4*d^4*v^54 + 452*v^56 - 280*d*v^56 + 
     64*d^2*v^56 + 13*d^3*v^56 + d^4*v^56 + 144*v^58 - 77*d*v^58 - 
     9*d^2*v^58 + 25*d^3*v^58 - 77*v^60 + 84*d*v^60 + 7*d^2*v^60 + 
     5*d^3*v^60 - 345*v^62 + 245*d*v^62 - 41*d^2*v^62 + 17*d^3*v^62 - 
     451*v^64 + 356*d*v^64 - 63*d^2*v^64 + 17*d^3*v^64 - 368*v^66 + 
     223*d*v^66 + 5*d^2*v^66 + 8*d^3*v^66 - 187*v^68 + 109*d*v^68 + 
     21*d^2*v^68 - 14*v^70 + 49*d*v^70 + 24*d^2*v^70 + 2*d^3*v^70 + 
     172*v^72 - 73*d*v^72 + 41*d^2*v^72 + 267*v^74 - 90*d*v^74 + 
     47*d^2*v^74 + 220*v^76 - 54*d*v^76 + 18*d^2*v^76 + 157*v^78 - 4*d*v^78 + 
     10*d^2*v^78 + 57*v^80 - 3*d*v^80 + 7*d^2*v^80 - 21*v^82 + 51*d*v^82 + 
     d^2*v^82 - 73*v^84 + 36*d*v^84 - 51*v^86 + 29*d*v^86 - 44*v^88 + 
     13*d*v^88 - 8*v^90 + 10*d*v^90 + 6*v^92 + d*v^92 + 20*v^94 + 11*v^96 + 
     10*v^98 + 4*v^100 + v^102))/(v^12*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^4*(-6 - 3*v^2 + 7*v^4 + 54*v^6 + 6*d*v^6 + 114*v^8 + 3*d*v^8 + 
      206*v^10 + 8*d*v^10 + 230*v^12 + 4*d*v^12 + 189*v^14 + 66*d*v^14 + 
      4*d^2*v^14 - 11*v^16 + 128*d*v^16 + 8*d^2*v^16 - 220*v^18 + 
      268*d*v^18 + 18*d^2*v^18 - 470*v^20 + 356*d*v^20 + 8*d^2*v^20 - 
      415*v^22 + 418*d*v^22 + 30*d^2*v^22 + d^3*v^22 - 185*v^24 + 
      245*d*v^24 + 59*d^2*v^24 + 2*d^3*v^24 + 400*v^26 + 72*d*v^26 + 
      123*d^2*v^26 + 7*d^3*v^26 + 857*v^28 - 279*d*v^28 + 172*d^2*v^28 + 
      5*d^3*v^28 + 1243*v^30 - 372*d*v^30 + 231*d^2*v^30 + 5*d^3*v^30 + 
      957*v^32 - 397*d*v^32 + 212*d^2*v^32 + 5*d^3*v^32 + 432*v^34 + 
      58*d*v^34 + 143*d^2*v^34 + 22*d^3*v^34 - 530*v^36 + 387*d*v^36 + 
      31*d^2*v^36 + 29*d^3*v^36 - 1059*v^38 + 875*d*v^38 - 43*d^2*v^38 + 
      36*d^3*v^38 - d^4*v^38 - 1370*v^40 + 849*d*v^40 - 106*d^2*v^40 + 
      36*d^3*v^40 - 2*d^4*v^40 - 808*v^42 + 761*d*v^42 - 73*d^2*v^42 + 
      33*d^3*v^42 - 2*d^4*v^42 - 112*v^44 + 97*d*v^44 + 43*d^2*v^44 + 
      4*d^3*v^44 + d^4*v^44 + 827*v^46 - 194*d*v^46 + 90*d^2*v^46 + 
      3*d^3*v^46 + 1147*v^48 - 628*d*v^48 + 128*d^2*v^48 - 9*d^3*v^48 + 
      1213*v^50 - 521*d*v^50 + 123*d^2*v^50 - 13*d^3*v^50 + 560*v^52 - 
      392*d*v^52 + 50*d^2*v^52 - 3*d^3*v^52 + v^54 + 33*d*v^54 - 
      21*d^2*v^54 + 4*d^3*v^54 - 607*v^56 + 131*d*v^56 - 37*d^2*v^56 + 
      d^3*v^56 - 700*v^58 + 293*d*v^58 - 53*d^2*v^58 - 648*v^60 + 
      167*d*v^60 - 34*d^2*v^60 - 248*v^62 + 83*d*v^62 - 9*d^2*v^62 - 3*v^64 - 
      58*d*v^64 + 6*d^2*v^64 + 222*v^66 - 66*d*v^66 + d^2*v^66 + 206*v^68 - 
      80*d*v^68 + 165*v^70 - 39*d*v^70 + 36*v^72 - 13*d*v^72 - 16*v^74 + 
      3*d*v^74 - 51*v^76 - 37*v^78 - 24*v^80 - 6*v^82 - v^84))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^4*(1 + d*v^8 + v^16)^4))}, 
 {-(d/v^6), d*v^12, d*v^12, -(d/v^6), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + 
     d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + 
     d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 
     2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + 
     d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 2*v^42 + 
     2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 2*v^52 + 
     v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
     2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
     42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
     34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
     17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
     39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 12*d^2*v^30 - 
     d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 50*v^34 + 
     27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 71*v^38 + 
     45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 2*d*v^42 + 
     3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 41*v^48 - 
     6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - d*v^54 - 
     8*v^56 - 7*v^58))/(v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*v^10*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
     35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
     d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
     49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
     56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
     102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
     12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
     50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
     71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
     2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
     41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
     d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + 4*v^2 - v^4 + 7*v^6 + 
     d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 5*d*v^10 + 2*v^12 + 7*v^14 + 
     3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 16*d*v^18 - 8*v^20 - 
     2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + d^2*v^22 - 14*v^24 + 
     15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 9*d^2*v^26 + 27*v^28 - 
     15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + d^3*v^30 + 44*v^32 - 
     25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 25*d*v^34 + 6*d^2*v^34 + 
     d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 2*d^3*v^36 - 14*v^38 - 
     5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 
     51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 
     4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 
     4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 
     6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 5*v^56 - 3*d*v^56 + 
     8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 14*v^62 + 9*d*v^62 - 
     8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 2*d*v^68 + 5*v^70 + 
     3*v^72 + 2*v^74 + 2*v^76 + v^78))/(v^12*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(-3 + 4*v^2 + 3*v^4 + 20*v^6 + 3*d*v^6 + 36*v^8 - 2*d*v^8 + 63*v^10 + 
     8*d*v^10 + 58*v^12 + 6*d*v^12 + 56*v^14 + 25*d*v^14 + d^2*v^14 + 
     4*v^16 + 23*d*v^16 + d^2*v^16 - 71*v^18 + 80*d*v^18 + 4*d^2*v^18 - 
     150*v^20 + 90*d*v^20 + 5*d^2*v^20 - 163*v^22 + 98*d*v^22 + 21*d^2*v^22 - 
     159*v^24 + 99*d*v^24 + 10*d^2*v^24 - 44*v^26 + 56*d*v^26 + 32*d^2*v^26 + 
     d^3*v^26 + 145*v^28 - 77*d*v^28 + 57*d^2*v^28 + d^3*v^28 + 293*v^30 - 
     147*d*v^30 + 65*d^2*v^30 + 8*d^3*v^30 + 378*v^32 - 187*d*v^32 + 
     56*d^2*v^32 + 7*d^3*v^32 + 375*v^34 - 238*d*v^34 + 69*d^2*v^34 + 
     11*d^3*v^34 + 214*v^36 - 109*d*v^36 + 46*d^2*v^36 + 12*d^3*v^36 - 
     96*v^38 + 107*d*v^38 - 39*d^2*v^38 + 29*d^3*v^38 + d^4*v^38 - 309*v^40 + 
     275*d*v^40 - 48*d^2*v^40 + 18*d^3*v^40 + d^4*v^40 - 508*v^42 + 
     351*d*v^42 - 59*d^2*v^42 + 8*d^3*v^42 + 3*d^4*v^42 - 528*v^44 + 
     474*d*v^44 - 99*d^2*v^44 + 18*d^3*v^44 + d^4*v^44 - 383*v^46 + 
     269*d*v^46 - 52*d^2*v^46 + 10*d^3*v^46 + 5*d^4*v^46 - 16*v^48 + 
     3*d*v^48 + 76*d^2*v^48 - 15*d^3*v^48 + 5*d^4*v^48 + 221*v^50 - 
     214*d*v^50 + 54*d^2*v^50 + 3*d^3*v^50 + 3*d^4*v^50 + 493*v^52 - 
     336*d*v^52 + 89*d^2*v^52 + 4*d^3*v^52 + 569*v^54 - 514*d*v^54 + 
     155*d^2*v^54 - 10*d^3*v^54 + 4*d^4*v^54 + 452*v^56 - 280*d*v^56 + 
     64*d^2*v^56 + 13*d^3*v^56 + d^4*v^56 + 144*v^58 - 77*d*v^58 - 
     9*d^2*v^58 + 25*d^3*v^58 - 77*v^60 + 84*d*v^60 + 7*d^2*v^60 + 
     5*d^3*v^60 - 345*v^62 + 245*d*v^62 - 41*d^2*v^62 + 17*d^3*v^62 - 
     451*v^64 + 356*d*v^64 - 63*d^2*v^64 + 17*d^3*v^64 - 368*v^66 + 
     223*d*v^66 + 5*d^2*v^66 + 8*d^3*v^66 - 187*v^68 + 109*d*v^68 + 
     21*d^2*v^68 - 14*v^70 + 49*d*v^70 + 24*d^2*v^70 + 2*d^3*v^70 + 
     172*v^72 - 73*d*v^72 + 41*d^2*v^72 + 267*v^74 - 90*d*v^74 + 
     47*d^2*v^74 + 220*v^76 - 54*d*v^76 + 18*d^2*v^76 + 157*v^78 - 4*d*v^78 + 
     10*d^2*v^78 + 57*v^80 - 3*d*v^80 + 7*d^2*v^80 - 21*v^82 + 51*d*v^82 + 
     d^2*v^82 - 73*v^84 + 36*d*v^84 - 51*v^86 + 29*d*v^86 - 44*v^88 + 
     13*d*v^88 - 8*v^90 + 10*d*v^90 + 6*v^92 + d*v^92 + 20*v^94 + 11*v^96 + 
     10*v^98 + 4*v^100 + v^102))/(v^12*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 + 5*v^4 + 8*v^6 + 14*v^8 + 3*d*v^8 + 21*v^10 + 3*d*v^10 + 
     24*v^12 + 12*d*v^12 + 29*v^14 + 16*d*v^14 + 18*v^16 + 32*d*v^16 + 
     3*d^2*v^16 + 7*v^18 + 39*d*v^18 + 3*d^2*v^18 - 17*v^20 + 39*d*v^20 + 
     12*d^2*v^20 - 32*v^22 + 46*d*v^22 + 10*d^2*v^22 - 47*v^24 + 34*d*v^24 + 
     25*d^2*v^24 + d^3*v^24 - 6*v^26 + 21*d*v^26 + 28*d^2*v^26 + d^3*v^26 + 
     20*v^28 + 16*d*v^28 + 30*d^2*v^28 + 4*d^3*v^28 + 102*v^30 + 19*d*v^30 + 
     18*d^2*v^30 + 3*d^3*v^30 + 133*v^32 - 2*d*v^32 + 23*d^2*v^32 + 
     6*d^3*v^32 + 157*v^34 + 22*d*v^34 + 9*d^2*v^34 + 7*d^3*v^34 + 72*v^36 + 
     18*d*v^36 + 12*d^2*v^36 + 11*d^3*v^36 + 11*v^38 + 26*d*v^38 + 
     18*d^2*v^38 + 4*d^3*v^38 - 136*v^40 + 17*d*v^40 + 39*d^2*v^40 - 
     162*v^42 + 50*d*v^42 + 21*d^2*v^42 + d^3*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 61*v^46 + 42*d*v^46 + 10*d^2*v^46 - 
     2*d^3*v^46 + d^4*v^46 + 12*v^48 + 39*d*v^48 - 13*d^2*v^48 + 4*d^3*v^48 + 
     160*v^50 + 49*d*v^50 - 52*d^2*v^50 + 12*d^3*v^50 - d^4*v^50 + 177*v^52 - 
     27*d*v^52 + d^2*v^52 + d^4*v^52 + 180*v^54 - 5*d*v^54 - 32*d^2*v^54 + 
     11*d^3*v^54 + 55*v^56 - 38*d*v^56 + 10*d^2*v^56 + 4*d^3*v^56 + 8*v^58 - 
     61*d*v^58 + 29*d^2*v^58 - 2*d^3*v^58 - 105*v^60 - 38*d*v^60 + 
     41*d^2*v^60 - d^3*v^60 - 102*v^62 + 4*d*v^62 + 18*d^2*v^62 + 
     3*d^3*v^62 - 95*v^64 + 4*d*v^64 + 38*d^2*v^64 - d^3*v^64 - 33*v^66 + 
     44*d*v^66 + 8*d^2*v^66 - 11*v^68 + 64*d*v^68 + 5*d^2*v^68 + 46*v^70 + 
     46*d*v^70 + 2*d^2*v^70 + 41*v^72 + 42*d*v^72 + 5*d^2*v^72 + 45*v^74 + 
     30*d*v^74 - 2*d^2*v^74 + 33*v^76 + 13*d*v^76 + d^2*v^76 + 26*v^78 + 
     2*d*v^78 + 11*v^80 + 5*d*v^80 + 10*v^82 - d*v^82 + 4*v^84 + v^86 + 
     v^88))/(v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^4*(-6 - 3*v^2 + 7*v^4 + 54*v^6 + 6*d*v^6 + 114*v^8 + 3*d*v^8 + 
      206*v^10 + 8*d*v^10 + 230*v^12 + 4*d*v^12 + 189*v^14 + 66*d*v^14 + 
      4*d^2*v^14 - 11*v^16 + 128*d*v^16 + 8*d^2*v^16 - 220*v^18 + 
      268*d*v^18 + 18*d^2*v^18 - 470*v^20 + 356*d*v^20 + 8*d^2*v^20 - 
      415*v^22 + 418*d*v^22 + 30*d^2*v^22 + d^3*v^22 - 185*v^24 + 
      245*d*v^24 + 59*d^2*v^24 + 2*d^3*v^24 + 400*v^26 + 72*d*v^26 + 
      123*d^2*v^26 + 7*d^3*v^26 + 857*v^28 - 279*d*v^28 + 172*d^2*v^28 + 
      5*d^3*v^28 + 1243*v^30 - 372*d*v^30 + 231*d^2*v^30 + 5*d^3*v^30 + 
      957*v^32 - 397*d*v^32 + 212*d^2*v^32 + 5*d^3*v^32 + 432*v^34 + 
      58*d*v^34 + 143*d^2*v^34 + 22*d^3*v^34 - 530*v^36 + 387*d*v^36 + 
      31*d^2*v^36 + 29*d^3*v^36 - 1059*v^38 + 875*d*v^38 - 43*d^2*v^38 + 
      36*d^3*v^38 - d^4*v^38 - 1370*v^40 + 849*d*v^40 - 106*d^2*v^40 + 
      36*d^3*v^40 - 2*d^4*v^40 - 808*v^42 + 761*d*v^42 - 73*d^2*v^42 + 
      33*d^3*v^42 - 2*d^4*v^42 - 112*v^44 + 97*d*v^44 + 43*d^2*v^44 + 
      4*d^3*v^44 + d^4*v^44 + 827*v^46 - 194*d*v^46 + 90*d^2*v^46 + 
      3*d^3*v^46 + 1147*v^48 - 628*d*v^48 + 128*d^2*v^48 - 9*d^3*v^48 + 
      1213*v^50 - 521*d*v^50 + 123*d^2*v^50 - 13*d^3*v^50 + 560*v^52 - 
      392*d*v^52 + 50*d^2*v^52 - 3*d^3*v^52 + v^54 + 33*d*v^54 - 
      21*d^2*v^54 + 4*d^3*v^54 - 607*v^56 + 131*d*v^56 - 37*d^2*v^56 + 
      d^3*v^56 - 700*v^58 + 293*d*v^58 - 53*d^2*v^58 - 648*v^60 + 
      167*d*v^60 - 34*d^2*v^60 - 248*v^62 + 83*d*v^62 - 9*d^2*v^62 - 3*v^64 - 
      58*d*v^64 + 6*d^2*v^64 + 222*v^66 - 66*d*v^66 + d^2*v^66 + 206*v^68 - 
      80*d*v^68 + 165*v^70 - 39*d*v^70 + 36*v^72 - 13*d*v^72 - 16*v^74 + 
      3*d*v^74 - 51*v^76 - 37*v^78 - 24*v^80 - 6*v^82 - v^84))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^4*(1 + d*v^8 + v^16)^4))}, 
 {d*v^12, -(d/v^6), -(d/v^6), d*v^12, -(d/v^6), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + 2*v^4 + 2*v^6 + v^8 + d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 
     2*d*v^14 - 3*v^16 + 2*d*v^16 - v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 
     2*d*v^24 + d^2*v^24 + 4*v^26 - d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - 
     d*v^30 + v^32 - 2*d*v^32 + d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 
     3*v^40 + 2*d*v^40 - 2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + 
     d*v^48 + 2*v^50 + 2*v^52 + v^56))/(v^10*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), -(d/v^6), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), -(d/v^6), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
     2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
     42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
     34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
     17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
     39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 12*d^2*v^30 - 
     d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 50*v^34 + 
     27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 71*v^38 + 
     45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 2*d*v^42 + 
     3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 41*v^48 - 
     6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - d*v^54 - 
     8*v^56 - 7*v^58))/(v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + 
     v^18 + v^20)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*v^10*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
     35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
     d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
     49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
     56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
     102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
     12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
     50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
     71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
     2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
     41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
     d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + 4*v^2 - v^4 + 7*v^6 + 
     d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 5*d*v^10 + 2*v^12 + 7*v^14 + 
     3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 16*d*v^18 - 8*v^20 - 
     2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + d^2*v^22 - 14*v^24 + 
     15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 9*d^2*v^26 + 27*v^28 - 
     15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + d^3*v^30 + 44*v^32 - 
     25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 25*d*v^34 + 6*d^2*v^34 + 
     d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 2*d^3*v^36 - 14*v^38 - 
     5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 
     51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 
     4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 
     4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 
     6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 5*v^56 - 3*d*v^56 + 
     8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 14*v^62 + 9*d*v^62 - 
     8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 2*d*v^68 + 5*v^70 + 
     3*v^72 + 2*v^74 + 2*v^76 + v^78))/(v^12*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*(-3 + 4*v^2 + 3*v^4 + 20*v^6 + 3*d*v^6 + 36*v^8 - 2*d*v^8 + 63*v^10 + 
     8*d*v^10 + 58*v^12 + 6*d*v^12 + 56*v^14 + 25*d*v^14 + d^2*v^14 + 
     4*v^16 + 23*d*v^16 + d^2*v^16 - 71*v^18 + 80*d*v^18 + 4*d^2*v^18 - 
     150*v^20 + 90*d*v^20 + 5*d^2*v^20 - 163*v^22 + 98*d*v^22 + 21*d^2*v^22 - 
     159*v^24 + 99*d*v^24 + 10*d^2*v^24 - 44*v^26 + 56*d*v^26 + 32*d^2*v^26 + 
     d^3*v^26 + 145*v^28 - 77*d*v^28 + 57*d^2*v^28 + d^3*v^28 + 293*v^30 - 
     147*d*v^30 + 65*d^2*v^30 + 8*d^3*v^30 + 378*v^32 - 187*d*v^32 + 
     56*d^2*v^32 + 7*d^3*v^32 + 375*v^34 - 238*d*v^34 + 69*d^2*v^34 + 
     11*d^3*v^34 + 214*v^36 - 109*d*v^36 + 46*d^2*v^36 + 12*d^3*v^36 - 
     96*v^38 + 107*d*v^38 - 39*d^2*v^38 + 29*d^3*v^38 + d^4*v^38 - 309*v^40 + 
     275*d*v^40 - 48*d^2*v^40 + 18*d^3*v^40 + d^4*v^40 - 508*v^42 + 
     351*d*v^42 - 59*d^2*v^42 + 8*d^3*v^42 + 3*d^4*v^42 - 528*v^44 + 
     474*d*v^44 - 99*d^2*v^44 + 18*d^3*v^44 + d^4*v^44 - 383*v^46 + 
     269*d*v^46 - 52*d^2*v^46 + 10*d^3*v^46 + 5*d^4*v^46 - 16*v^48 + 
     3*d*v^48 + 76*d^2*v^48 - 15*d^3*v^48 + 5*d^4*v^48 + 221*v^50 - 
     214*d*v^50 + 54*d^2*v^50 + 3*d^3*v^50 + 3*d^4*v^50 + 493*v^52 - 
     336*d*v^52 + 89*d^2*v^52 + 4*d^3*v^52 + 569*v^54 - 514*d*v^54 + 
     155*d^2*v^54 - 10*d^3*v^54 + 4*d^4*v^54 + 452*v^56 - 280*d*v^56 + 
     64*d^2*v^56 + 13*d^3*v^56 + d^4*v^56 + 144*v^58 - 77*d*v^58 - 
     9*d^2*v^58 + 25*d^3*v^58 - 77*v^60 + 84*d*v^60 + 7*d^2*v^60 + 
     5*d^3*v^60 - 345*v^62 + 245*d*v^62 - 41*d^2*v^62 + 17*d^3*v^62 - 
     451*v^64 + 356*d*v^64 - 63*d^2*v^64 + 17*d^3*v^64 - 368*v^66 + 
     223*d*v^66 + 5*d^2*v^66 + 8*d^3*v^66 - 187*v^68 + 109*d*v^68 + 
     21*d^2*v^68 - 14*v^70 + 49*d*v^70 + 24*d^2*v^70 + 2*d^3*v^70 + 
     172*v^72 - 73*d*v^72 + 41*d^2*v^72 + 267*v^74 - 90*d*v^74 + 
     47*d^2*v^74 + 220*v^76 - 54*d*v^76 + 18*d^2*v^76 + 157*v^78 - 4*d*v^78 + 
     10*d^2*v^78 + 57*v^80 - 3*d*v^80 + 7*d^2*v^80 - 21*v^82 + 51*d*v^82 + 
     d^2*v^82 - 73*v^84 + 36*d*v^84 - 51*v^86 + 29*d*v^86 - 44*v^88 + 
     13*d*v^88 - 8*v^90 + 10*d*v^90 + 6*v^92 + d*v^92 + 20*v^94 + 11*v^96 + 
     10*v^98 + 4*v^100 + v^102))/(v^12*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 
     14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 
     6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 
     6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 
     8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 + 5*v^4 + 8*v^6 + 14*v^8 + 3*d*v^8 + 21*v^10 + 3*d*v^10 + 
     24*v^12 + 12*d*v^12 + 29*v^14 + 16*d*v^14 + 18*v^16 + 32*d*v^16 + 
     3*d^2*v^16 + 7*v^18 + 39*d*v^18 + 3*d^2*v^18 - 17*v^20 + 39*d*v^20 + 
     12*d^2*v^20 - 32*v^22 + 46*d*v^22 + 10*d^2*v^22 - 47*v^24 + 34*d*v^24 + 
     25*d^2*v^24 + d^3*v^24 - 6*v^26 + 21*d*v^26 + 28*d^2*v^26 + d^3*v^26 + 
     20*v^28 + 16*d*v^28 + 30*d^2*v^28 + 4*d^3*v^28 + 102*v^30 + 19*d*v^30 + 
     18*d^2*v^30 + 3*d^3*v^30 + 133*v^32 - 2*d*v^32 + 23*d^2*v^32 + 
     6*d^3*v^32 + 157*v^34 + 22*d*v^34 + 9*d^2*v^34 + 7*d^3*v^34 + 72*v^36 + 
     18*d*v^36 + 12*d^2*v^36 + 11*d^3*v^36 + 11*v^38 + 26*d*v^38 + 
     18*d^2*v^38 + 4*d^3*v^38 - 136*v^40 + 17*d*v^40 + 39*d^2*v^40 - 
     162*v^42 + 50*d*v^42 + 21*d^2*v^42 + d^3*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 61*v^46 + 42*d*v^46 + 10*d^2*v^46 - 
     2*d^3*v^46 + d^4*v^46 + 12*v^48 + 39*d*v^48 - 13*d^2*v^48 + 4*d^3*v^48 + 
     160*v^50 + 49*d*v^50 - 52*d^2*v^50 + 12*d^3*v^50 - d^4*v^50 + 177*v^52 - 
     27*d*v^52 + d^2*v^52 + d^4*v^52 + 180*v^54 - 5*d*v^54 - 32*d^2*v^54 + 
     11*d^3*v^54 + 55*v^56 - 38*d*v^56 + 10*d^2*v^56 + 4*d^3*v^56 + 8*v^58 - 
     61*d*v^58 + 29*d^2*v^58 - 2*d^3*v^58 - 105*v^60 - 38*d*v^60 + 
     41*d^2*v^60 - d^3*v^60 - 102*v^62 + 4*d*v^62 + 18*d^2*v^62 + 
     3*d^3*v^62 - 95*v^64 + 4*d*v^64 + 38*d^2*v^64 - d^3*v^64 - 33*v^66 + 
     44*d*v^66 + 8*d^2*v^66 - 11*v^68 + 64*d*v^68 + 5*d^2*v^68 + 46*v^70 + 
     46*d*v^70 + 2*d^2*v^70 + 41*v^72 + 42*d*v^72 + 5*d^2*v^72 + 45*v^74 + 
     30*d*v^74 - 2*d^2*v^74 + 33*v^76 + 13*d*v^76 + d^2*v^76 + 26*v^78 + 
     2*d*v^78 + 11*v^80 + 5*d*v^80 + 10*v^82 - d*v^82 + 4*v^84 + v^86 + 
     v^88))/(v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 + 5*v^4 + 8*v^6 + 14*v^8 + 3*d*v^8 + 
     21*v^10 + 3*d*v^10 + 24*v^12 + 12*d*v^12 + 29*v^14 + 16*d*v^14 + 
     18*v^16 + 32*d*v^16 + 3*d^2*v^16 + 7*v^18 + 39*d*v^18 + 3*d^2*v^18 - 
     17*v^20 + 39*d*v^20 + 12*d^2*v^20 - 32*v^22 + 46*d*v^22 + 10*d^2*v^22 - 
     47*v^24 + 34*d*v^24 + 25*d^2*v^24 + d^3*v^24 - 6*v^26 + 21*d*v^26 + 
     28*d^2*v^26 + d^3*v^26 + 20*v^28 + 16*d*v^28 + 30*d^2*v^28 + 
     4*d^3*v^28 + 102*v^30 + 19*d*v^30 + 18*d^2*v^30 + 3*d^3*v^30 + 
     133*v^32 - 2*d*v^32 + 23*d^2*v^32 + 6*d^3*v^32 + 157*v^34 + 22*d*v^34 + 
     9*d^2*v^34 + 7*d^3*v^34 + 72*v^36 + 18*d*v^36 + 12*d^2*v^36 + 
     11*d^3*v^36 + 11*v^38 + 26*d*v^38 + 18*d^2*v^38 + 4*d^3*v^38 - 
     136*v^40 + 17*d*v^40 + 39*d^2*v^40 - 162*v^42 + 50*d*v^42 + 
     21*d^2*v^42 + d^3*v^42 - 194*v^44 + 39*d*v^44 + 28*d^2*v^44 + d^4*v^44 - 
     61*v^46 + 42*d*v^46 + 10*d^2*v^46 - 2*d^3*v^46 + d^4*v^46 + 12*v^48 + 
     39*d*v^48 - 13*d^2*v^48 + 4*d^3*v^48 + 160*v^50 + 49*d*v^50 - 
     52*d^2*v^50 + 12*d^3*v^50 - d^4*v^50 + 177*v^52 - 27*d*v^52 + d^2*v^52 + 
     d^4*v^52 + 180*v^54 - 5*d*v^54 - 32*d^2*v^54 + 11*d^3*v^54 + 55*v^56 - 
     38*d*v^56 + 10*d^2*v^56 + 4*d^3*v^56 + 8*v^58 - 61*d*v^58 + 
     29*d^2*v^58 - 2*d^3*v^58 - 105*v^60 - 38*d*v^60 + 41*d^2*v^60 - 
     d^3*v^60 - 102*v^62 + 4*d*v^62 + 18*d^2*v^62 + 3*d^3*v^62 - 95*v^64 + 
     4*d*v^64 + 38*d^2*v^64 - d^3*v^64 - 33*v^66 + 44*d*v^66 + 8*d^2*v^66 - 
     11*v^68 + 64*d*v^68 + 5*d^2*v^68 + 46*v^70 + 46*d*v^70 + 2*d^2*v^70 + 
     41*v^72 + 42*d*v^72 + 5*d^2*v^72 + 45*v^74 + 30*d*v^74 - 2*d^2*v^74 + 
     33*v^76 + 13*d*v^76 + d^2*v^76 + 26*v^78 + 2*d*v^78 + 11*v^80 + 
     5*d*v^80 + 10*v^82 - d*v^82 + 4*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^4*(-6 - 3*v^2 + 7*v^4 + 54*v^6 + 6*d*v^6 + 114*v^8 + 3*d*v^8 + 
      206*v^10 + 8*d*v^10 + 230*v^12 + 4*d*v^12 + 189*v^14 + 66*d*v^14 + 
      4*d^2*v^14 - 11*v^16 + 128*d*v^16 + 8*d^2*v^16 - 220*v^18 + 
      268*d*v^18 + 18*d^2*v^18 - 470*v^20 + 356*d*v^20 + 8*d^2*v^20 - 
      415*v^22 + 418*d*v^22 + 30*d^2*v^22 + d^3*v^22 - 185*v^24 + 
      245*d*v^24 + 59*d^2*v^24 + 2*d^3*v^24 + 400*v^26 + 72*d*v^26 + 
      123*d^2*v^26 + 7*d^3*v^26 + 857*v^28 - 279*d*v^28 + 172*d^2*v^28 + 
      5*d^3*v^28 + 1243*v^30 - 372*d*v^30 + 231*d^2*v^30 + 5*d^3*v^30 + 
      957*v^32 - 397*d*v^32 + 212*d^2*v^32 + 5*d^3*v^32 + 432*v^34 + 
      58*d*v^34 + 143*d^2*v^34 + 22*d^3*v^34 - 530*v^36 + 387*d*v^36 + 
      31*d^2*v^36 + 29*d^3*v^36 - 1059*v^38 + 875*d*v^38 - 43*d^2*v^38 + 
      36*d^3*v^38 - d^4*v^38 - 1370*v^40 + 849*d*v^40 - 106*d^2*v^40 + 
      36*d^3*v^40 - 2*d^4*v^40 - 808*v^42 + 761*d*v^42 - 73*d^2*v^42 + 
      33*d^3*v^42 - 2*d^4*v^42 - 112*v^44 + 97*d*v^44 + 43*d^2*v^44 + 
      4*d^3*v^44 + d^4*v^44 + 827*v^46 - 194*d*v^46 + 90*d^2*v^46 + 
      3*d^3*v^46 + 1147*v^48 - 628*d*v^48 + 128*d^2*v^48 - 9*d^3*v^48 + 
      1213*v^50 - 521*d*v^50 + 123*d^2*v^50 - 13*d^3*v^50 + 560*v^52 - 
      392*d*v^52 + 50*d^2*v^52 - 3*d^3*v^52 + v^54 + 33*d*v^54 - 
      21*d^2*v^54 + 4*d^3*v^54 - 607*v^56 + 131*d*v^56 - 37*d^2*v^56 + 
      d^3*v^56 - 700*v^58 + 293*d*v^58 - 53*d^2*v^58 - 648*v^60 + 
      167*d*v^60 - 34*d^2*v^60 - 248*v^62 + 83*d*v^62 - 9*d^2*v^62 - 3*v^64 - 
      58*d*v^64 + 6*d^2*v^64 + 222*v^66 - 66*d*v^66 + d^2*v^66 + 206*v^68 - 
      80*d*v^68 + 165*v^70 - 39*d*v^70 + 36*v^72 - 13*d*v^72 - 16*v^74 + 
      3*d*v^74 - 51*v^76 - 37*v^78 - 24*v^80 - 6*v^82 - v^84))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^4*(1 + d*v^8 + v^16)^4))}, 
 {-(d/v^6), -(d/v^6), d*v^12, -(d/v^6), d*v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 
     3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - v^26 + v^28))/
   (v^16*(1 + d*v^2 + v^4)), 0, (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*
    (1 + v + v^2)*(1 - v^2 + v^4)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 2*v^10 + 
     3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 2*v^24 - 
     v^26 + v^28))/(v^16*(1 + d*v^2 + v^4)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 - v^2 + 2*v^4 - v^6 + v^8 - 
     2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - v^22 + 
     2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 0, d/v^12, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*v^12*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    ((1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    (v^6*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), 0, 
  -((d*(1 + 3*v^4 + 3*v^6 + 3*v^8 + 2*d*v^8 + 5*v^10 + 3*v^12 + 4*d*v^12 + 
      v^14 + 4*d*v^14 - 3*v^16 + 6*d*v^16 + d^2*v^16 - 4*v^18 + 4*d*v^18 - 
      8*v^20 + 2*d*v^20 + 2*d^2*v^20 - 5*v^22 + 6*d*v^22 - 2*v^24 - 
      2*d*v^24 + 4*d^2*v^24 + 12*v^26 - 4*d*v^26 + 2*d^2*v^26 + 7*v^28 + 
      3*d*v^28 - d^2*v^28 + 17*v^30 - d*v^30 + 16*v^32 - 13*d*v^32 + 
      5*d^2*v^32 - 3*v^34 + 13*d*v^34 - 4*d^2*v^34 + d^3*v^34 - 8*v^36 - 
      2*d*v^36 + d^2*v^36 - 5*v^38 - 11*d*v^38 + 7*d^2*v^38 - d^3*v^38 - 
      26*v^40 + 19*d*v^40 - 7*d^2*v^40 + d^3*v^40 - 8*v^42 - d*v^42 + 
      3*d^2*v^42 + 3*v^44 - 3*d*v^44 - 3*v^46 + 10*d*v^46 - 4*d^2*v^46 + 
      11*v^48 + d*v^48 - 3*d^2*v^48 + 13*v^50 - 10*d*v^50 + 2*d^2*v^50 + 
      3*v^52 + 3*d*v^52 - 2*d^2*v^52 + v^54 - 6*d*v^54 + 3*v^56 - 7*d*v^56 - 
      8*v^58 - 2*d*v^58 - 3*v^60 - d*v^60 - 4*v^62 - 2*d*v^62 - 3*v^64 - 
      3*v^66 - v^70))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  (d*(-1 + v)*(1 + v)*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 - v^2 + v^4)*
    (1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2*(1 - v^2 + 2*v^4 - v^6 + 
     v^8 - 2*v^10 + 3*v^12 - 4*v^14 + d*v^14 + 3*v^16 - 2*v^18 + v^20 - 
     v^22 + 2*v^24 - v^26 + v^28))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2), -(d/v^6), 
  -((d*(1 + 2*v^2 + 2*v^4 + 3*v^6 + 5*v^8 - 6*v^10 + 2*d*v^10 - 3*v^12 + 
      2*d*v^12 - 8*v^14 + d*v^14 - 14*v^16 + 9*d*v^16 - 11*v^18 + 4*d*v^18 + 
      8*v^20 - 2*d*v^20 + d^2*v^20 + 5*v^22 - 3*d*v^22 + 16*v^24 + 3*d*v^24 + 
      d^2*v^24 + 37*v^26 - 23*d*v^26 + 6*d^2*v^26 + 19*v^28 - 10*d*v^28 + 
      4*d^2*v^28 + 4*v^30 + 12*d*v^30 - 4*d^2*v^30 + 3*v^32 - 9*d*v^32 + 
      7*d^2*v^32 - 12*v^34 + 9*d*v^34 + 4*d^2*v^34 - 51*v^36 + 45*d*v^36 - 
      12*d^2*v^36 + 2*d^3*v^36 - 13*v^38 + 12*d*v^38 + 2*d^2*v^38 - 
      d^3*v^38 - 14*v^40 - 5*d*v^40 + 4*d^2*v^40 - 14*v^42 + 41*d*v^42 - 
      13*d^2*v^42 + 2*d^3*v^42 + 19*v^44 - 25*d*v^44 + 6*d^2*v^44 + 
      d^3*v^44 + 44*v^46 - 25*d*v^46 + 8*d^2*v^46 - d^3*v^46 + 9*v^48 - 
      5*d^2*v^48 + d^3*v^48 + 27*v^50 - 15*d*v^50 + 5*d^2*v^50 + 17*v^52 - 
      23*d*v^52 + 9*d^2*v^52 - 14*v^54 + 15*d*v^54 - 2*d^2*v^54 - 20*v^56 + 
      6*d*v^56 + d^2*v^56 - 8*v^58 - 2*d*v^58 + 2*d^2*v^58 - 21*v^60 + 
      16*d*v^60 - 13*v^62 + 6*d*v^62 + 7*v^64 + 3*d*v^64 + 2*v^66 + 6*v^68 + 
      5*d*v^68 + 9*v^70 - 2*d*v^70 + 7*v^72 + d*v^72 - v^74 + 4*v^76 - v^78))/
    (v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
    (v^6*(1 + v^4)*(1 + d*v^8 + v^16))), 
  -((d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(1 + 2*v^4 + 2*v^6 + v^8 + 
      d*v^8 + v^10 + v^12 + d*v^12 - 2*v^14 + 2*d*v^14 - 3*v^16 + 2*d*v^16 - 
      v^18 - 4*v^20 + d*v^20 + d*v^22 + v^24 - 2*d*v^24 + d^2*v^24 + 4*v^26 - 
      d*v^26 + 2*v^28 - 2*d*v^28 + 4*v^30 - d*v^30 + v^32 - 2*d*v^32 + 
      d^2*v^32 + d*v^34 - 4*v^36 + d*v^36 - v^38 - 3*v^40 + 2*d*v^40 - 
      2*v^42 + 2*d*v^42 + v^44 + d*v^44 + v^46 + v^48 + d*v^48 + 2*v^50 + 
      2*v^52 + v^56))/(v^16*(1 + v^4)^2*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*v^6*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
    ((1 + v^4)^3*(1 + d*v^8 + v^16)^3)), 
  (d*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
     2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
     42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
     34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
     17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
     39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 12*d^2*v^30 - 
     d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 50*v^34 + 
     27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 71*v^38 + 
     45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 2*d*v^42 + 
     3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 41*v^48 - 
     6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - d*v^54 - 
     8*v^56 - 7*v^58))/(v^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(-1 + v)*(1 + v)*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
    (1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 
     5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 
     12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 
     4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 
     5*v^32 - 3*v^34 + v^36))/(v^2*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*(-1 + 4*v^2 - v^4 + 7*v^6 + 
     d*v^6 + 9*v^8 - 2*d*v^8 + 6*v^10 + 5*d*v^10 + 2*v^12 + 7*v^14 + 
     3*d*v^14 - 13*v^16 + 6*d*v^16 - 21*v^18 + 16*d*v^18 - 8*v^20 - 
     2*d*v^20 + 2*d^2*v^20 - 20*v^22 + 6*d*v^22 + d^2*v^22 - 14*v^24 + 
     15*d*v^24 - 2*d^2*v^24 + 17*v^26 - 23*d*v^26 + 9*d^2*v^26 + 27*v^28 - 
     15*d*v^28 + 5*d^2*v^28 + 9*v^30 - 5*d^2*v^30 + d^3*v^30 + 44*v^32 - 
     25*d*v^32 + 8*d^2*v^32 - d^3*v^32 + 19*v^34 - 25*d*v^34 + 6*d^2*v^34 + 
     d^3*v^34 - 14*v^36 + 41*d*v^36 - 13*d^2*v^36 + 2*d^3*v^36 - 14*v^38 - 
     5*d*v^38 + 4*d^2*v^38 - 13*v^40 + 12*d*v^40 + 2*d^2*v^40 - d^3*v^40 - 
     51*v^42 + 45*d*v^42 - 12*d^2*v^42 + 2*d^3*v^42 - 12*v^44 + 9*d*v^44 + 
     4*d^2*v^44 + 3*v^46 - 9*d*v^46 + 7*d^2*v^46 + 4*v^48 + 12*d*v^48 - 
     4*d^2*v^48 + 19*v^50 - 10*d*v^50 + 4*d^2*v^50 + 37*v^52 - 23*d*v^52 + 
     6*d^2*v^52 + 16*v^54 + 3*d*v^54 + d^2*v^54 + 5*v^56 - 3*d*v^56 + 
     8*v^58 - 2*d*v^58 + d^2*v^58 - 11*v^60 + 4*d*v^60 - 14*v^62 + 9*d*v^62 - 
     8*v^64 + d*v^64 - 3*v^66 + 2*d*v^66 - 6*v^68 + 2*d*v^68 + 5*v^70 + 
     3*v^72 + 2*v^74 + 2*v^76 + v^78))/(v^12*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 - v^2 - 5*v^4 - 8*v^6 - 16*v^8 - 3*d*v^8 - 19*v^10 - 5*d*v^10 - 
      33*v^12 - 10*d*v^12 - 29*v^14 - 21*d*v^14 - 27*v^16 - 37*d*v^16 - 
      d^2*v^16 - 8*v^18 - 32*d*v^18 - 6*d^2*v^18 + 21*v^20 - 43*d*v^20 - 
      5*d^2*v^20 + 64*v^22 - 31*d*v^22 - 11*d^2*v^22 + 77*v^24 - 9*d*v^24 - 
      23*d^2*v^24 + 72*v^26 + 15*d*v^26 - 29*d^2*v^26 - d^3*v^26 + 29*v^28 + 
      9*d*v^28 - 17*d^2*v^28 - 2*d^3*v^28 - 61*v^30 + 31*d*v^30 - 
      18*d^2*v^30 - 144*v^32 + 22*d*v^32 - 6*d^2*v^32 - 2*d^3*v^32 - 
      186*v^34 - 16*d*v^34 + 18*d^2*v^34 - 8*d^3*v^34 - 164*v^36 - 
      22*d*v^36 + 18*d^2*v^36 - 8*d^3*v^36 - 85*v^38 - 20*d*v^38 - 
      9*d^2*v^38 + d^3*v^38 + 63*v^40 - 49*d*v^40 + d^2*v^40 - 5*d^3*v^40 + 
      d^4*v^40 + 165*v^42 - 53*d*v^42 - 25*d^2*v^42 + d^3*v^42 + 208*v^44 - 
      20*d*v^44 - 50*d^2*v^44 + 6*d^3*v^44 - d^4*v^44 + 165*v^46 - 
      53*d*v^46 - 25*d^2*v^46 + d^3*v^46 + 63*v^48 - 49*d*v^48 + d^2*v^48 - 
      5*d^3*v^48 + d^4*v^48 - 85*v^50 - 20*d*v^50 - 9*d^2*v^50 + d^3*v^50 - 
      164*v^52 - 22*d*v^52 + 18*d^2*v^52 - 8*d^3*v^52 - 186*v^54 - 
      16*d*v^54 + 18*d^2*v^54 - 8*d^3*v^54 - 144*v^56 + 22*d*v^56 - 
      6*d^2*v^56 - 2*d^3*v^56 - 61*v^58 + 31*d*v^58 - 18*d^2*v^58 + 29*v^60 + 
      9*d*v^60 - 17*d^2*v^60 - 2*d^3*v^60 + 72*v^62 + 15*d*v^62 - 
      29*d^2*v^62 - d^3*v^62 + 77*v^64 - 9*d*v^64 - 23*d^2*v^64 + 64*v^66 - 
      31*d*v^66 - 11*d^2*v^66 + 21*v^68 - 43*d*v^68 - 5*d^2*v^68 - 8*v^70 - 
      32*d*v^70 - 6*d^2*v^70 - 27*v^72 - 37*d*v^72 - d^2*v^72 - 29*v^74 - 
      21*d*v^74 - 33*v^76 - 10*d*v^76 - 19*v^78 - 5*d*v^78 - 16*v^80 - 
      3*d*v^80 - 8*v^82 - 5*v^84 - v^86 - v^88))/(v^10*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^3)), 
  (d*v^10*(-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 
     35*v^10 + 2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + 
     d^2*v^14 - 42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 
     49*v^20 + 34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 
     56*v^24 - 17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 
     102*v^28 - 39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
     12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
     50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
     71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
     2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
     41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
     d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*
    (1 + d*v^8 + v^16)^3), (d*(-1 + v)*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - 
     d*v^6 - 12*v^8 + d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 
     6*d*v^14 + v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 
     6*d*v^20 - 6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 
     12*v^28 + d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
   (v^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 + 5*v^4 + 8*v^6 + 14*v^8 + 3*d*v^8 + 21*v^10 + 3*d*v^10 + 
     24*v^12 + 12*d*v^12 + 29*v^14 + 16*d*v^14 + 18*v^16 + 32*d*v^16 + 
     3*d^2*v^16 + 7*v^18 + 39*d*v^18 + 3*d^2*v^18 - 17*v^20 + 39*d*v^20 + 
     12*d^2*v^20 - 32*v^22 + 46*d*v^22 + 10*d^2*v^22 - 47*v^24 + 34*d*v^24 + 
     25*d^2*v^24 + d^3*v^24 - 6*v^26 + 21*d*v^26 + 28*d^2*v^26 + d^3*v^26 + 
     20*v^28 + 16*d*v^28 + 30*d^2*v^28 + 4*d^3*v^28 + 102*v^30 + 19*d*v^30 + 
     18*d^2*v^30 + 3*d^3*v^30 + 133*v^32 - 2*d*v^32 + 23*d^2*v^32 + 
     6*d^3*v^32 + 157*v^34 + 22*d*v^34 + 9*d^2*v^34 + 7*d^3*v^34 + 72*v^36 + 
     18*d*v^36 + 12*d^2*v^36 + 11*d^3*v^36 + 11*v^38 + 26*d*v^38 + 
     18*d^2*v^38 + 4*d^3*v^38 - 136*v^40 + 17*d*v^40 + 39*d^2*v^40 - 
     162*v^42 + 50*d*v^42 + 21*d^2*v^42 + d^3*v^42 - 194*v^44 + 39*d*v^44 + 
     28*d^2*v^44 + d^4*v^44 - 61*v^46 + 42*d*v^46 + 10*d^2*v^46 - 
     2*d^3*v^46 + d^4*v^46 + 12*v^48 + 39*d*v^48 - 13*d^2*v^48 + 4*d^3*v^48 + 
     160*v^50 + 49*d*v^50 - 52*d^2*v^50 + 12*d^3*v^50 - d^4*v^50 + 177*v^52 - 
     27*d*v^52 + d^2*v^52 + d^4*v^52 + 180*v^54 - 5*d*v^54 - 32*d^2*v^54 + 
     11*d^3*v^54 + 55*v^56 - 38*d*v^56 + 10*d^2*v^56 + 4*d^3*v^56 + 8*v^58 - 
     61*d*v^58 + 29*d^2*v^58 - 2*d^3*v^58 - 105*v^60 - 38*d*v^60 + 
     41*d^2*v^60 - d^3*v^60 - 102*v^62 + 4*d*v^62 + 18*d^2*v^62 + 
     3*d^3*v^62 - 95*v^64 + 4*d*v^64 + 38*d^2*v^64 - d^3*v^64 - 33*v^66 + 
     44*d*v^66 + 8*d^2*v^66 - 11*v^68 + 64*d*v^68 + 5*d^2*v^68 + 46*v^70 + 
     46*d*v^70 + 2*d^2*v^70 + 41*v^72 + 42*d*v^72 + 5*d^2*v^72 + 45*v^74 + 
     30*d*v^74 - 2*d^2*v^74 + 33*v^76 + 13*d*v^76 + d^2*v^76 + 26*v^78 + 
     2*d*v^78 + 11*v^80 + 5*d*v^80 + 10*v^82 - d*v^82 + 4*v^84 + v^86 + 
     v^88))/(v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 + 5*v^4 + 8*v^6 + 14*v^8 + 3*d*v^8 + 
     21*v^10 + 3*d*v^10 + 24*v^12 + 12*d*v^12 + 29*v^14 + 16*d*v^14 + 
     18*v^16 + 32*d*v^16 + 3*d^2*v^16 + 7*v^18 + 39*d*v^18 + 3*d^2*v^18 - 
     17*v^20 + 39*d*v^20 + 12*d^2*v^20 - 32*v^22 + 46*d*v^22 + 10*d^2*v^22 - 
     47*v^24 + 34*d*v^24 + 25*d^2*v^24 + d^3*v^24 - 6*v^26 + 21*d*v^26 + 
     28*d^2*v^26 + d^3*v^26 + 20*v^28 + 16*d*v^28 + 30*d^2*v^28 + 
     4*d^3*v^28 + 102*v^30 + 19*d*v^30 + 18*d^2*v^30 + 3*d^3*v^30 + 
     133*v^32 - 2*d*v^32 + 23*d^2*v^32 + 6*d^3*v^32 + 157*v^34 + 22*d*v^34 + 
     9*d^2*v^34 + 7*d^3*v^34 + 72*v^36 + 18*d*v^36 + 12*d^2*v^36 + 
     11*d^3*v^36 + 11*v^38 + 26*d*v^38 + 18*d^2*v^38 + 4*d^3*v^38 - 
     136*v^40 + 17*d*v^40 + 39*d^2*v^40 - 162*v^42 + 50*d*v^42 + 
     21*d^2*v^42 + d^3*v^42 - 194*v^44 + 39*d*v^44 + 28*d^2*v^44 + d^4*v^44 - 
     61*v^46 + 42*d*v^46 + 10*d^2*v^46 - 2*d^3*v^46 + d^4*v^46 + 12*v^48 + 
     39*d*v^48 - 13*d^2*v^48 + 4*d^3*v^48 + 160*v^50 + 49*d*v^50 - 
     52*d^2*v^50 + 12*d^3*v^50 - d^4*v^50 + 177*v^52 - 27*d*v^52 + d^2*v^52 + 
     d^4*v^52 + 180*v^54 - 5*d*v^54 - 32*d^2*v^54 + 11*d^3*v^54 + 55*v^56 - 
     38*d*v^56 + 10*d^2*v^56 + 4*d^3*v^56 + 8*v^58 - 61*d*v^58 + 
     29*d^2*v^58 - 2*d^3*v^58 - 105*v^60 - 38*d*v^60 + 41*d^2*v^60 - 
     d^3*v^60 - 102*v^62 + 4*d*v^62 + 18*d^2*v^62 + 3*d^3*v^62 - 95*v^64 + 
     4*d*v^64 + 38*d^2*v^64 - d^3*v^64 - 33*v^66 + 44*d*v^66 + 8*d^2*v^66 - 
     11*v^68 + 64*d*v^68 + 5*d^2*v^68 + 46*v^70 + 46*d*v^70 + 2*d^2*v^70 + 
     41*v^72 + 42*d*v^72 + 5*d^2*v^72 + 45*v^74 + 30*d*v^74 - 2*d^2*v^74 + 
     33*v^76 + 13*d*v^76 + d^2*v^76 + 26*v^78 + 2*d*v^78 + 11*v^80 + 
     5*d*v^80 + 10*v^82 - d*v^82 + 4*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), (d*(1 + v^2 + 5*v^4 + 8*v^6 + 14*v^8 + 3*d*v^8 + 
     21*v^10 + 3*d*v^10 + 24*v^12 + 12*d*v^12 + 29*v^14 + 16*d*v^14 + 
     18*v^16 + 32*d*v^16 + 3*d^2*v^16 + 7*v^18 + 39*d*v^18 + 3*d^2*v^18 - 
     17*v^20 + 39*d*v^20 + 12*d^2*v^20 - 32*v^22 + 46*d*v^22 + 10*d^2*v^22 - 
     47*v^24 + 34*d*v^24 + 25*d^2*v^24 + d^3*v^24 - 6*v^26 + 21*d*v^26 + 
     28*d^2*v^26 + d^3*v^26 + 20*v^28 + 16*d*v^28 + 30*d^2*v^28 + 
     4*d^3*v^28 + 102*v^30 + 19*d*v^30 + 18*d^2*v^30 + 3*d^3*v^30 + 
     133*v^32 - 2*d*v^32 + 23*d^2*v^32 + 6*d^3*v^32 + 157*v^34 + 22*d*v^34 + 
     9*d^2*v^34 + 7*d^3*v^34 + 72*v^36 + 18*d*v^36 + 12*d^2*v^36 + 
     11*d^3*v^36 + 11*v^38 + 26*d*v^38 + 18*d^2*v^38 + 4*d^3*v^38 - 
     136*v^40 + 17*d*v^40 + 39*d^2*v^40 - 162*v^42 + 50*d*v^42 + 
     21*d^2*v^42 + d^3*v^42 - 194*v^44 + 39*d*v^44 + 28*d^2*v^44 + d^4*v^44 - 
     61*v^46 + 42*d*v^46 + 10*d^2*v^46 - 2*d^3*v^46 + d^4*v^46 + 12*v^48 + 
     39*d*v^48 - 13*d^2*v^48 + 4*d^3*v^48 + 160*v^50 + 49*d*v^50 - 
     52*d^2*v^50 + 12*d^3*v^50 - d^4*v^50 + 177*v^52 - 27*d*v^52 + d^2*v^52 + 
     d^4*v^52 + 180*v^54 - 5*d*v^54 - 32*d^2*v^54 + 11*d^3*v^54 + 55*v^56 - 
     38*d*v^56 + 10*d^2*v^56 + 4*d^3*v^56 + 8*v^58 - 61*d*v^58 + 
     29*d^2*v^58 - 2*d^3*v^58 - 105*v^60 - 38*d*v^60 + 41*d^2*v^60 - 
     d^3*v^60 - 102*v^62 + 4*d*v^62 + 18*d^2*v^62 + 3*d^3*v^62 - 95*v^64 + 
     4*d*v^64 + 38*d^2*v^64 - d^3*v^64 - 33*v^66 + 44*d*v^66 + 8*d^2*v^66 - 
     11*v^68 + 64*d*v^68 + 5*d^2*v^68 + 46*v^70 + 46*d*v^70 + 2*d^2*v^70 + 
     41*v^72 + 42*d*v^72 + 5*d^2*v^72 + 45*v^74 + 30*d*v^74 - 2*d^2*v^74 + 
     33*v^76 + 13*d*v^76 + d^2*v^76 + 26*v^78 + 2*d*v^78 + 11*v^80 + 
     5*d*v^80 + 10*v^82 - d*v^82 + 4*v^84 + v^86 + v^88))/
   (v^10*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^3), 
  -((d*v^4*(-6 - 3*v^2 + 7*v^4 + 54*v^6 + 6*d*v^6 + 114*v^8 + 3*d*v^8 + 
      206*v^10 + 8*d*v^10 + 230*v^12 + 4*d*v^12 + 189*v^14 + 66*d*v^14 + 
      4*d^2*v^14 - 11*v^16 + 128*d*v^16 + 8*d^2*v^16 - 220*v^18 + 
      268*d*v^18 + 18*d^2*v^18 - 470*v^20 + 356*d*v^20 + 8*d^2*v^20 - 
      415*v^22 + 418*d*v^22 + 30*d^2*v^22 + d^3*v^22 - 185*v^24 + 
      245*d*v^24 + 59*d^2*v^24 + 2*d^3*v^24 + 400*v^26 + 72*d*v^26 + 
      123*d^2*v^26 + 7*d^3*v^26 + 857*v^28 - 279*d*v^28 + 172*d^2*v^28 + 
      5*d^3*v^28 + 1243*v^30 - 372*d*v^30 + 231*d^2*v^30 + 5*d^3*v^30 + 
      957*v^32 - 397*d*v^32 + 212*d^2*v^32 + 5*d^3*v^32 + 432*v^34 + 
      58*d*v^34 + 143*d^2*v^34 + 22*d^3*v^34 - 530*v^36 + 387*d*v^36 + 
      31*d^2*v^36 + 29*d^3*v^36 - 1059*v^38 + 875*d*v^38 - 43*d^2*v^38 + 
      36*d^3*v^38 - d^4*v^38 - 1370*v^40 + 849*d*v^40 - 106*d^2*v^40 + 
      36*d^3*v^40 - 2*d^4*v^40 - 808*v^42 + 761*d*v^42 - 73*d^2*v^42 + 
      33*d^3*v^42 - 2*d^4*v^42 - 112*v^44 + 97*d*v^44 + 43*d^2*v^44 + 
      4*d^3*v^44 + d^4*v^44 + 827*v^46 - 194*d*v^46 + 90*d^2*v^46 + 
      3*d^3*v^46 + 1147*v^48 - 628*d*v^48 + 128*d^2*v^48 - 9*d^3*v^48 + 
      1213*v^50 - 521*d*v^50 + 123*d^2*v^50 - 13*d^3*v^50 + 560*v^52 - 
      392*d*v^52 + 50*d^2*v^52 - 3*d^3*v^52 + v^54 + 33*d*v^54 - 
      21*d^2*v^54 + 4*d^3*v^54 - 607*v^56 + 131*d*v^56 - 37*d^2*v^56 + 
      d^3*v^56 - 700*v^58 + 293*d*v^58 - 53*d^2*v^58 - 648*v^60 + 
      167*d*v^60 - 34*d^2*v^60 - 248*v^62 + 83*d*v^62 - 9*d^2*v^62 - 3*v^64 - 
      58*d*v^64 + 6*d^2*v^64 + 222*v^66 - 66*d*v^66 + d^2*v^66 + 206*v^68 - 
      80*d*v^68 + 165*v^70 - 39*d*v^70 + 36*v^72 - 13*d*v^72 - 16*v^74 + 
      3*d*v^74 - 51*v^76 - 37*v^78 - 24*v^80 - 6*v^82 - v^84))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^4*(1 + d*v^8 + v^16)^4))}, 
 {d, d, d, d, d, (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20))/
   ((1 + v^4)*(1 + d*v^8 + v^16)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((d*(-1 + v)*v^4*(1 + v)*(1 - 3*v^2 - 5*v^4 - 8*v^6 - d*v^6 - 12*v^8 + 
      d*v^8 - 14*v^10 - d*v^10 - 5*v^12 - 4*d*v^12 - 6*v^14 - 6*d*v^14 + 
      v^16 - 6*d*v^16 + 6*v^18 - 12*d*v^18 + d^2*v^18 + v^20 - 6*d*v^20 - 
      6*v^22 - 6*d*v^22 - 5*v^24 - 4*d*v^24 - 14*v^26 - d*v^26 - 12*v^28 + 
      d*v^28 - 8*v^30 - d*v^30 - 5*v^32 - 3*v^34 + v^36))/
    ((1 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^2)/
   ((1 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + 4*v^2 + 9*v^4 + 6*v^6 + 6*v^8 - 10*v^10 + d*v^10 - 17*v^12 + 
     10*d*v^12 - 33*v^14 + 12*d*v^14 - 9*v^16 + 15*d*v^16 + 3*v^18 + d*v^18 + 
     51*v^20 + 7*d*v^20 + d^2*v^20 + 66*v^22 - 24*d*v^22 + 7*d^2*v^22 + 
     87*v^24 - 7*d*v^24 + 9*d^2*v^24 + 27*v^26 - d*v^26 + 4*d^2*v^26 + 
     9*v^28 + 31*d*v^28 + 6*d^2*v^28 - 59*v^30 + 27*d*v^30 + 6*d^2*v^30 - 
     66*v^32 + 80*d*v^32 - 4*d^2*v^32 + 2*d^3*v^32 - 59*v^34 + 27*d*v^34 + 
     6*d^2*v^34 + 9*v^36 + 31*d*v^36 + 6*d^2*v^36 + 27*v^38 - d*v^38 + 
     4*d^2*v^38 + 87*v^40 - 7*d*v^40 + 9*d^2*v^40 + 66*v^42 - 24*d*v^42 + 
     7*d^2*v^42 + 51*v^44 + 7*d*v^44 + d^2*v^44 + 3*v^46 + d*v^46 - 9*v^48 + 
     15*d*v^48 - 33*v^50 + 12*d*v^50 - 17*v^52 + 10*d*v^52 - 10*v^54 + 
     d*v^54 + 6*v^56 + 6*v^58 + 9*v^60 + 4*v^62 + v^64))/
   ((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^3)/
   ((1 + v^4)^3*(1 + d*v^8 + v^16)^3), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  (d*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)^4)/
   ((1 + v^4)^4*(1 + d*v^8 + v^16)^4), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4)), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4)), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4)), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4)), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4)), 
  -((d*v^4*(1 + v^2 - 2*v^10 + d*v^10 + v^18 + v^20)*
     (-3 + 4*v^2 + 9*v^4 + 21*v^6 + 3*d*v^6 + 30*v^8 - 2*d*v^8 + 35*v^10 + 
      2*d*v^10 + 13*v^12 + 6*d*v^12 - 11*v^14 + 23*d*v^14 + d^2*v^14 - 
      42*v^16 + 25*d*v^16 + d^2*v^16 - 57*v^18 + 39*d*v^18 - 49*v^20 + 
      34*d*v^20 - 2*d^2*v^20 + 4*v^22 + 10*d*v^22 + 6*d^2*v^22 + 56*v^24 - 
      17*d*v^24 + 9*d^2*v^24 + 89*v^26 - 22*d*v^26 + 8*d^2*v^26 + 102*v^28 - 
      39*d*v^28 + 12*d^2*v^28 - d^3*v^28 + 66*v^30 - 26*d*v^30 + 
      12*d^2*v^30 - d^3*v^30 - 6*v^32 + 26*d*v^32 - 2*d^2*v^32 + d^3*v^32 - 
      50*v^34 + 27*d*v^34 + 3*d^2*v^34 - 72*v^36 + 46*d*v^36 - 2*d^2*v^36 - 
      71*v^38 + 45*d*v^38 - 5*d^2*v^38 - 20*v^40 + 26*d*v^40 + 23*v^42 - 
      2*d*v^42 + 3*d^2*v^42 + 47*v^44 + 2*d*v^44 + 49*v^46 - 12*d*v^46 + 
      41*v^48 - 6*d*v^48 + 11*v^50 - 2*d*v^50 - 2*v^52 + 3*d*v^52 - 10*v^54 - 
      d*v^54 - 8*v^56 - 7*v^58))/((1 - v + v^2)*(1 + v + v^2)*(1 + v^4)^4*
     (1 + d*v^8 + v^16)^4)), 
  -((d*v^4*(-6 - 3*v^2 + 7*v^4 + 54*v^6 + 6*d*v^6 + 114*v^8 + 3*d*v^8 + 
      206*v^10 + 8*d*v^10 + 230*v^12 + 4*d*v^12 + 189*v^14 + 66*d*v^14 + 
      4*d^2*v^14 - 11*v^16 + 128*d*v^16 + 8*d^2*v^16 - 220*v^18 + 
      268*d*v^18 + 18*d^2*v^18 - 470*v^20 + 356*d*v^20 + 8*d^2*v^20 - 
      415*v^22 + 418*d*v^22 + 30*d^2*v^22 + d^3*v^22 - 185*v^24 + 
      245*d*v^24 + 59*d^2*v^24 + 2*d^3*v^24 + 400*v^26 + 72*d*v^26 + 
      123*d^2*v^26 + 7*d^3*v^26 + 857*v^28 - 279*d*v^28 + 172*d^2*v^28 + 
      5*d^3*v^28 + 1243*v^30 - 372*d*v^30 + 231*d^2*v^30 + 5*d^3*v^30 + 
      957*v^32 - 397*d*v^32 + 212*d^2*v^32 + 5*d^3*v^32 + 432*v^34 + 
      58*d*v^34 + 143*d^2*v^34 + 22*d^3*v^34 - 530*v^36 + 387*d*v^36 + 
      31*d^2*v^36 + 29*d^3*v^36 - 1059*v^38 + 875*d*v^38 - 43*d^2*v^38 + 
      36*d^3*v^38 - d^4*v^38 - 1370*v^40 + 849*d*v^40 - 106*d^2*v^40 + 
      36*d^3*v^40 - 2*d^4*v^40 - 808*v^42 + 761*d*v^42 - 73*d^2*v^42 + 
      33*d^3*v^42 - 2*d^4*v^42 - 112*v^44 + 97*d*v^44 + 43*d^2*v^44 + 
      4*d^3*v^44 + d^4*v^44 + 827*v^46 - 194*d*v^46 + 90*d^2*v^46 + 
      3*d^3*v^46 + 1147*v^48 - 628*d*v^48 + 128*d^2*v^48 - 9*d^3*v^48 + 
      1213*v^50 - 521*d*v^50 + 123*d^2*v^50 - 13*d^3*v^50 + 560*v^52 - 
      392*d*v^52 + 50*d^2*v^52 - 3*d^3*v^52 + v^54 + 33*d*v^54 - 
      21*d^2*v^54 + 4*d^3*v^54 - 607*v^56 + 131*d*v^56 - 37*d^2*v^56 + 
      d^3*v^56 - 700*v^58 + 293*d*v^58 - 53*d^2*v^58 - 648*v^60 + 
      167*d*v^60 - 34*d^2*v^60 - 248*v^62 + 83*d*v^62 - 9*d^2*v^62 - 3*v^64 - 
      58*d*v^64 + 6*d^2*v^64 + 222*v^66 - 66*d*v^66 + d^2*v^66 + 206*v^68 - 
      80*d*v^68 + 165*v^70 - 39*d*v^70 + 36*v^72 - 13*d*v^72 - 16*v^74 + 
      3*d*v^74 - 51*v^76 - 37*v^78 - 24*v^80 - 6*v^82 - v^84))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^4*(1 + d*v^8 + v^16)^4)), 
  -((d*v^4*(-6 - 3*v^2 + 7*v^4 + 54*v^6 + 6*d*v^6 + 114*v^8 + 3*d*v^8 + 
      206*v^10 + 8*d*v^10 + 230*v^12 + 4*d*v^12 + 189*v^14 + 66*d*v^14 + 
      4*d^2*v^14 - 11*v^16 + 128*d*v^16 + 8*d^2*v^16 - 220*v^18 + 
      268*d*v^18 + 18*d^2*v^18 - 470*v^20 + 356*d*v^20 + 8*d^2*v^20 - 
      415*v^22 + 418*d*v^22 + 30*d^2*v^22 + d^3*v^22 - 185*v^24 + 
      245*d*v^24 + 59*d^2*v^24 + 2*d^3*v^24 + 400*v^26 + 72*d*v^26 + 
      123*d^2*v^26 + 7*d^3*v^26 + 857*v^28 - 279*d*v^28 + 172*d^2*v^28 + 
      5*d^3*v^28 + 1243*v^30 - 372*d*v^30 + 231*d^2*v^30 + 5*d^3*v^30 + 
      957*v^32 - 397*d*v^32 + 212*d^2*v^32 + 5*d^3*v^32 + 432*v^34 + 
      58*d*v^34 + 143*d^2*v^34 + 22*d^3*v^34 - 530*v^36 + 387*d*v^36 + 
      31*d^2*v^36 + 29*d^3*v^36 - 1059*v^38 + 875*d*v^38 - 43*d^2*v^38 + 
      36*d^3*v^38 - d^4*v^38 - 1370*v^40 + 849*d*v^40 - 106*d^2*v^40 + 
      36*d^3*v^40 - 2*d^4*v^40 - 808*v^42 + 761*d*v^42 - 73*d^2*v^42 + 
      33*d^3*v^42 - 2*d^4*v^42 - 112*v^44 + 97*d*v^44 + 43*d^2*v^44 + 
      4*d^3*v^44 + d^4*v^44 + 827*v^46 - 194*d*v^46 + 90*d^2*v^46 + 
      3*d^3*v^46 + 1147*v^48 - 628*d*v^48 + 128*d^2*v^48 - 9*d^3*v^48 + 
      1213*v^50 - 521*d*v^50 + 123*d^2*v^50 - 13*d^3*v^50 + 560*v^52 - 
      392*d*v^52 + 50*d^2*v^52 - 3*d^3*v^52 + v^54 + 33*d*v^54 - 
      21*d^2*v^54 + 4*d^3*v^54 - 607*v^56 + 131*d*v^56 - 37*d^2*v^56 + 
      d^3*v^56 - 700*v^58 + 293*d*v^58 - 53*d^2*v^58 - 648*v^60 + 
      167*d*v^60 - 34*d^2*v^60 - 248*v^62 + 83*d*v^62 - 9*d^2*v^62 - 3*v^64 - 
      58*d*v^64 + 6*d^2*v^64 + 222*v^66 - 66*d*v^66 + d^2*v^66 + 206*v^68 - 
      80*d*v^68 + 165*v^70 - 39*d*v^70 + 36*v^72 - 13*d*v^72 - 16*v^74 + 
      3*d*v^74 - 51*v^76 - 37*v^78 - 24*v^80 - 6*v^82 - v^84))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^4*(1 + d*v^8 + v^16)^4)), 
  -((d*v^4*(-6 - 3*v^2 + 7*v^4 + 54*v^6 + 6*d*v^6 + 114*v^8 + 3*d*v^8 + 
      206*v^10 + 8*d*v^10 + 230*v^12 + 4*d*v^12 + 189*v^14 + 66*d*v^14 + 
      4*d^2*v^14 - 11*v^16 + 128*d*v^16 + 8*d^2*v^16 - 220*v^18 + 
      268*d*v^18 + 18*d^2*v^18 - 470*v^20 + 356*d*v^20 + 8*d^2*v^20 - 
      415*v^22 + 418*d*v^22 + 30*d^2*v^22 + d^3*v^22 - 185*v^24 + 
      245*d*v^24 + 59*d^2*v^24 + 2*d^3*v^24 + 400*v^26 + 72*d*v^26 + 
      123*d^2*v^26 + 7*d^3*v^26 + 857*v^28 - 279*d*v^28 + 172*d^2*v^28 + 
      5*d^3*v^28 + 1243*v^30 - 372*d*v^30 + 231*d^2*v^30 + 5*d^3*v^30 + 
      957*v^32 - 397*d*v^32 + 212*d^2*v^32 + 5*d^3*v^32 + 432*v^34 + 
      58*d*v^34 + 143*d^2*v^34 + 22*d^3*v^34 - 530*v^36 + 387*d*v^36 + 
      31*d^2*v^36 + 29*d^3*v^36 - 1059*v^38 + 875*d*v^38 - 43*d^2*v^38 + 
      36*d^3*v^38 - d^4*v^38 - 1370*v^40 + 849*d*v^40 - 106*d^2*v^40 + 
      36*d^3*v^40 - 2*d^4*v^40 - 808*v^42 + 761*d*v^42 - 73*d^2*v^42 + 
      33*d^3*v^42 - 2*d^4*v^42 - 112*v^44 + 97*d*v^44 + 43*d^2*v^44 + 
      4*d^3*v^44 + d^4*v^44 + 827*v^46 - 194*d*v^46 + 90*d^2*v^46 + 
      3*d^3*v^46 + 1147*v^48 - 628*d*v^48 + 128*d^2*v^48 - 9*d^3*v^48 + 
      1213*v^50 - 521*d*v^50 + 123*d^2*v^50 - 13*d^3*v^50 + 560*v^52 - 
      392*d*v^52 + 50*d^2*v^52 - 3*d^3*v^52 + v^54 + 33*d*v^54 - 
      21*d^2*v^54 + 4*d^3*v^54 - 607*v^56 + 131*d*v^56 - 37*d^2*v^56 + 
      d^3*v^56 - 700*v^58 + 293*d*v^58 - 53*d^2*v^58 - 648*v^60 + 
      167*d*v^60 - 34*d^2*v^60 - 248*v^62 + 83*d*v^62 - 9*d^2*v^62 - 3*v^64 - 
      58*d*v^64 + 6*d^2*v^64 + 222*v^66 - 66*d*v^66 + d^2*v^66 + 206*v^68 - 
      80*d*v^68 + 165*v^70 - 39*d*v^70 + 36*v^72 - 13*d*v^72 - 16*v^74 + 
      3*d*v^74 - 51*v^76 - 37*v^78 - 24*v^80 - 6*v^82 - v^84))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^4*(1 + d*v^8 + v^16)^4)), 
  -((d*v^4*(-6 - 3*v^2 + 7*v^4 + 54*v^6 + 6*d*v^6 + 114*v^8 + 3*d*v^8 + 
      206*v^10 + 8*d*v^10 + 230*v^12 + 4*d*v^12 + 189*v^14 + 66*d*v^14 + 
      4*d^2*v^14 - 11*v^16 + 128*d*v^16 + 8*d^2*v^16 - 220*v^18 + 
      268*d*v^18 + 18*d^2*v^18 - 470*v^20 + 356*d*v^20 + 8*d^2*v^20 - 
      415*v^22 + 418*d*v^22 + 30*d^2*v^22 + d^3*v^22 - 185*v^24 + 
      245*d*v^24 + 59*d^2*v^24 + 2*d^3*v^24 + 400*v^26 + 72*d*v^26 + 
      123*d^2*v^26 + 7*d^3*v^26 + 857*v^28 - 279*d*v^28 + 172*d^2*v^28 + 
      5*d^3*v^28 + 1243*v^30 - 372*d*v^30 + 231*d^2*v^30 + 5*d^3*v^30 + 
      957*v^32 - 397*d*v^32 + 212*d^2*v^32 + 5*d^3*v^32 + 432*v^34 + 
      58*d*v^34 + 143*d^2*v^34 + 22*d^3*v^34 - 530*v^36 + 387*d*v^36 + 
      31*d^2*v^36 + 29*d^3*v^36 - 1059*v^38 + 875*d*v^38 - 43*d^2*v^38 + 
      36*d^3*v^38 - d^4*v^38 - 1370*v^40 + 849*d*v^40 - 106*d^2*v^40 + 
      36*d^3*v^40 - 2*d^4*v^40 - 808*v^42 + 761*d*v^42 - 73*d^2*v^42 + 
      33*d^3*v^42 - 2*d^4*v^42 - 112*v^44 + 97*d*v^44 + 43*d^2*v^44 + 
      4*d^3*v^44 + d^4*v^44 + 827*v^46 - 194*d*v^46 + 90*d^2*v^46 + 
      3*d^3*v^46 + 1147*v^48 - 628*d*v^48 + 128*d^2*v^48 - 9*d^3*v^48 + 
      1213*v^50 - 521*d*v^50 + 123*d^2*v^50 - 13*d^3*v^50 + 560*v^52 - 
      392*d*v^52 + 50*d^2*v^52 - 3*d^3*v^52 + v^54 + 33*d*v^54 - 
      21*d^2*v^54 + 4*d^3*v^54 - 607*v^56 + 131*d*v^56 - 37*d^2*v^56 + 
      d^3*v^56 - 700*v^58 + 293*d*v^58 - 53*d^2*v^58 - 648*v^60 + 
      167*d*v^60 - 34*d^2*v^60 - 248*v^62 + 83*d*v^62 - 9*d^2*v^62 - 3*v^64 - 
      58*d*v^64 + 6*d^2*v^64 + 222*v^66 - 66*d*v^66 + d^2*v^66 + 206*v^68 - 
      80*d*v^68 + 165*v^70 - 39*d*v^70 + 36*v^72 - 13*d*v^72 - 16*v^74 + 
      3*d*v^74 - 51*v^76 - 37*v^78 - 24*v^80 - 6*v^82 - v^84))/
    ((1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^4*(1 + d*v^8 + v^16)^4)), 
  (d*(1 + 8*v^2 + 35*v^4 + 90*v^6 + 165*v^8 + 195*v^10 + d*v^10 + 119*v^12 + 
     22*d*v^12 - 179*v^14 + 100*d*v^14 - 590*v^16 + 276*d*v^16 - 986*v^18 + 
     472*d*v^18 - 836*v^20 + 616*d*v^20 + d^2*v^20 - 25*v^22 + 431*d*v^22 + 
     27*d^2*v^22 + 1764*v^24 - 52*d*v^24 + 140*d^2*v^24 + 3547*v^26 - 
     915*d*v^26 + 346*d^2*v^26 + 4794*v^28 - 1331*d*v^28 + 602*d^2*v^28 + 
     3687*v^30 - 1094*d*v^30 + 725*d^2*v^30 + 772*v^32 + 770*d*v^32 + 
     675*d^2*v^32 + 23*d^3*v^32 - 4215*v^34 + 3292*d*v^34 + 280*d^2*v^34 + 
     96*d^3*v^34 - 7761*v^36 + 6383*d*v^36 - 149*d^2*v^36 + 240*d^3*v^36 - 
     8967*v^38 + 7166*d*v^38 - 343*d^2*v^38 + 355*d^3*v^38 - 4491*v^40 + 
     6111*d*v^40 + 183*d^2*v^40 + 450*d^3*v^40 + d^4*v^40 + 2784*v^42 + 
     1421*d*v^42 + 1341*d^2*v^42 + 415*d^3*v^42 + 9*d^4*v^42 + 12236*v^44 - 
     2970*d*v^44 + 2983*d^2*v^44 + 365*d^3*v^44 + 37*d^4*v^44 + 17031*v^46 - 
     7114*d*v^46 + 4272*d^2*v^46 + 236*d^3*v^46 + 72*d^4*v^46 + 16831*v^48 - 
     5688*d*v^48 + 4595*d^2*v^48 + 321*d^3*v^48 + 100*d^4*v^48 + 8204*v^50 - 
     1600*d*v^50 + 3551*d^2*v^50 + 499*d^3*v^50 + 98*d^4*v^50 - 2491*v^52 + 
     6832*d*v^52 + 1867*d^2*v^52 + 843*d^3*v^52 + 102*d^4*v^52 + d^5*v^52 - 
     13542*v^54 + 12496*d*v^54 + 153*d^2*v^54 + 1083*d^3*v^54 + 88*d^4*v^54 + 
     3*d^5*v^54 - 16712*v^56 + 16270*d*v^56 - 578*d^2*v^56 + 1308*d^3*v^56 + 
     76*d^4*v^56 + 6*d^5*v^56 - 13542*v^58 + 12496*d*v^58 + 153*d^2*v^58 + 
     1083*d^3*v^58 + 88*d^4*v^58 + 3*d^5*v^58 - 2491*v^60 + 6832*d*v^60 + 
     1867*d^2*v^60 + 843*d^3*v^60 + 102*d^4*v^60 + d^5*v^60 + 8204*v^62 - 
     1600*d*v^62 + 3551*d^2*v^62 + 499*d^3*v^62 + 98*d^4*v^62 + 16831*v^64 - 
     5688*d*v^64 + 4595*d^2*v^64 + 321*d^3*v^64 + 100*d^4*v^64 + 17031*v^66 - 
     7114*d*v^66 + 4272*d^2*v^66 + 236*d^3*v^66 + 72*d^4*v^66 + 12236*v^68 - 
     2970*d*v^68 + 2983*d^2*v^68 + 365*d^3*v^68 + 37*d^4*v^68 + 2784*v^70 + 
     1421*d*v^70 + 1341*d^2*v^70 + 415*d^3*v^70 + 9*d^4*v^70 - 4491*v^72 + 
     6111*d*v^72 + 183*d^2*v^72 + 450*d^3*v^72 + d^4*v^72 - 8967*v^74 + 
     7166*d*v^74 - 343*d^2*v^74 + 355*d^3*v^74 - 7761*v^76 + 6383*d*v^76 - 
     149*d^2*v^76 + 240*d^3*v^76 - 4215*v^78 + 3292*d*v^78 + 280*d^2*v^78 + 
     96*d^3*v^78 + 772*v^80 + 770*d*v^80 + 675*d^2*v^80 + 23*d^3*v^80 + 
     3687*v^82 - 1094*d*v^82 + 725*d^2*v^82 + 4794*v^84 - 1331*d*v^84 + 
     602*d^2*v^84 + 3547*v^86 - 915*d*v^86 + 346*d^2*v^86 + 1764*v^88 - 
     52*d*v^88 + 140*d^2*v^88 - 25*v^90 + 431*d*v^90 + 27*d^2*v^90 - 
     836*v^92 + 616*d*v^92 + d^2*v^92 - 986*v^94 + 472*d*v^94 - 590*v^96 + 
     276*d*v^96 - 179*v^98 + 100*d*v^98 + 119*v^100 + 22*d*v^100 + 
     195*v^102 + d*v^102 + 165*v^104 + 90*v^106 + 35*v^108 + 8*v^110 + 
     v^112))/((1 - v + v^2)^3*(1 + v + v^2)^3*(1 + v^4)^5*
    (1 + d*v^8 + v^16)^5)}}


==> arxiv-code/matrices/6-box-inverse-braiding-matrix.m <==
{{v^(-12), -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, ((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 + v^6)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^26*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 - v^6 + v^8 - d*v^8 - v^14 - d*v^14 - v^16 - d*v^16 - 2*v^18 - 
      v^20 - v^22 + v^30))/(v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 
  0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 + v^6))/
   (v^12*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + v^6 - v^8 - d*v^8 + v^10 - 
     2*v^12 + v^14 - 2*v^16 + v^18 - v^20 + v^22))/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((1 - 2*v^10 + v^20)*(1 - v^6 - v^10 + d*v^10 + v^12 + v^14 + 
      v^16 + v^18 - v^24))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 
  0, -(((1 - 2*v^10 + v^20)*(1 - v^6 - v^10 + d*v^10 + v^12 + v^14 + v^16 + 
      v^18 - v^24))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 + v^4 - 2*v^6 - v^10 - v^12 + 
     d*v^12 + 3*v^14 - 3*d*v^14 - v^16 + d*v^16 - d^2*v^16 + 3*v^18 - 
     d*v^18 - 2*v^20 - 2*d*v^20 + d^2*v^20 - d*v^22 - d^2*v^22 - 7*v^24 - 
     d^2*v^24 + v^26 - 2*d*v^26 + d^2*v^26 - 5*v^28 + 2*d*v^28 + 2*v^30 + 
     d*v^30 + 2*v^32 + 2*v^34 + d*v^34 + 4*v^36 - d*v^36 - v^38 + d*v^38 + 
     2*v^40 - d*v^40 - 3*v^42 - 2*v^46 + v^48 - v^50 + v^52))/
   (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)^2), 
  -((v^6*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2), 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + 
     v^24))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  (1 + v^4 + 2*d*v^8 - 2*v^10 + d*v^10 + v^12 + 2*d*v^12 + d*v^14 + 3*v^16 + 
    d*v^16 + d^2*v^16 + 4*v^18 - 4*d*v^18 + d^2*v^18 + 3*v^20 + d^2*v^20 + 
    v^22 - 2*d*v^22 + d^2*v^22 - 4*v^24 + 3*d*v^24 + d^2*v^24 - 3*v^26 + 
    3*d*v^26 - d^2*v^26 - 7*v^28 + 8*d*v^28 - d^2*v^28 + 2*v^30 + 2*d*v^30 - 
    d^2*v^30 + 2*d*v^32 - d^2*v^32 + 12*v^34 - 5*d*v^34 - d^2*v^34 + 2*v^36 - 
    5*d*v^36 + 8*v^38 - 8*d*v^38 - 7*v^40 - 4*d*v^40 - 3*v^42 - 2*d*v^42 - 
    14*v^44 + d*v^44 - 3*v^46 + d*v^46 - 7*v^48 + 2*d*v^48 + 4*v^50 + 
    d*v^50 + v^52 + 6*v^54 + v^56 + 2*v^58 - v^60 - v^64)/
   (v^2*(1 + d*v^2 + v^4)*(1 + v^2 + 2*v^4 + v^6 + v^8)*
    (1 + d*v^8 + v^16)^3)}, 
 {0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + 
      v^24))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - v^12 + v^14 + d*v^14 - v^16 + 
     v^18 - v^20 + v^22))/(v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 
  0, 0, 0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(1 - 2*v^6 - 3*v^8 - v^10 - d*v^10 - v^12 + 
      d*v^12 + 5*v^14 - d*v^14 + 4*v^16 + 5*v^18 + d*v^20 - 2*v^22 + d*v^22 - 
      6*v^24 + d*v^24 - 3*v^26 + d*v^26 - v^28 + d*v^28 + 3*v^30 - d*v^30 + 
      d^2*v^30 + 4*v^32 + 2*v^34 + 2*v^36 - d*v^36 - 2*v^38 + d*v^38 - v^40 + 
      d*v^40 - v^42 + v^48))/(v^14*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 - v^6 + v^12 + v^14 + v^16 + 
     d*v^18 - v^24 + v^26))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
    v^14 + v^18 + v^20 + v^22)/(v^8*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((1 - 2*v^10 + v^20)*(1 - v^6 - v^10 + d*v^10 + v^12 + v^14 + v^16 + 
      v^18 - v^24))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 
  -(((1 - 2*v^10 + v^20)*(1 - v^6 - v^10 + d*v^10 + v^12 + v^14 + v^16 + 
      v^18 - v^24))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 
  ((1 - 2*v^10 + v^20)*(1 - v^6 - v^10 + d*v^10 + v^12 + v^14 + v^16 + v^18 - 
     v^24))/((1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0}, 
 {0, 0, 0, v^(-12), 0, 0, -(((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^20*(1 + d*v^2 + v^4)^2)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6))/
   (v^22*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 + v^6)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^26*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^14*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  ((-1 + v)^7*(1 + v)^7*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^3*(1 + v + v^2 + v^3 + v^4)^3)/
   (v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 + v^6))/
   (v^20*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + 2*v^6 - v^8 + 2*v^10 - 
      v^12 + v^14 + d*v^14 - v^16 + v^18 - v^20 + v^22))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 - 3*v^6 - 2*v^8 - d*v^8 - 2*v^10 + 
     2*v^12 + d*v^12 + 5*v^14 + d*v^14 + 6*v^16 - d*v^16 + 3*v^18 - 
     d^2*v^18 - 3*v^20 - d*v^20 - 6*v^22 - 2*d*v^22 + d^2*v^22 - 10*v^24 - 
     d*v^24 - 5*v^26 - d^2*v^26 - d*v^28 + 5*v^30 + d*v^30 + 6*v^32 + 
     d*v^32 + 4*v^34 + v^36 - d*v^36 - 3*v^38 - 2*v^40 - 2*v^42 + v^48))/
   (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 - v^6 + v^8 + d*v^10 + v^12 + 
      v^14 - d*v^14 + d*v^18 - v^24 + v^26))/(v^8*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-d + d*v^2 - v^4 - v^8 + 2*v^10 + d*v^10 + 
      2*v^12 + 2*d*v^12 + 3*v^14 + d^2*v^14 + 3*v^16 - v^18 + d*v^18 - 
      d^2*v^18 - d*v^20 + d^2*v^20 - 4*v^22 - d*v^22 + d^2*v^22 - 2*v^24 + 
      3*d*v^24 - d^2*v^24 - 2*v^26 - 2*d*v^26 + v^28 + d*v^28 + v^30 + 
      d*v^30 + 3*v^32 + 2*v^34 - d*v^34 + v^38 - 2*v^40 - 2*v^44 + v^46 - 
      v^48 + v^50))/(v^12*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^2*(1 + d*v^8 + v^16)^2)), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + 
      v^24))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  (-1 - v^4 + v^6 + v^8 - d*v^8 + 4*v^10 + 2*v^12 - d*v^12 + 2*v^14 + 
    2*d*v^14 - 2*v^16 + d*v^16 - 4*v^18 + 5*d*v^18 - 5*v^20 + 2*d*v^20 - 
    4*v^22 + 4*d*v^22 + d^2*v^22 + 4*v^24 - 3*d*v^24 + d^2*v^24 + 4*v^26 + 
    d^2*v^26 + 12*v^28 - 5*d*v^28 + d^2*v^28 + 5*v^30 + d^2*v^30 + 7*v^32 - 
    d^2*v^32 - 8*v^34 + 5*d*v^34 - d^2*v^34 - 2*v^36 + 2*d*v^36 - d^2*v^36 - 
    13*v^38 + 3*d*v^38 - d^2*v^38 - v^40 - 2*d*v^40 - d^2*v^40 - 6*v^42 - 
    4*d*v^42 + 6*v^44 - 5*d*v^44 - v^46 - 4*d*v^46 + 5*v^48 - 2*d*v^48 - 
    3*v^50 + v^52 + d*v^52 - 4*v^54 + d*v^54 + d*v^56 - v^58 + v^60 + v^64)/
   (v^8*(1 + d*v^2 + v^4)*(1 + v^2 + 2*v^4 + v^6 + v^8)*
    (1 + d*v^8 + v^16)^3)}, {0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 1, 0, 0, 
  -(((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^20*(1 + d*v^2 + v^4)^2)), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22))/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((-1 + v)^7*(1 + v)^7*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^3*(1 + v + v^2 + v^3 + v^4)^3)/
   (v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 - v^2 + v^6 + 2*v^8 + 2*v^10 + v^12 - 
      2*v^16 + d*v^16 - v^18 - v^20 + v^24 + v^26))/
    (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, v^(-12), -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6))/
   (v^22*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 + v^6))/
   (v^16*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*(1 - v^2 + v^6))/
   (v^16*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 
  -((v^2*(-1 + v^2 - v^6 + v^8 + 2*v^10 - 2*v^12 + 2*v^16 - 2*v^18 - v^20 + 
      v^22 - v^26 + v^28))/(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^10 - d*v^10 - 2*v^14 + d*v^14 - 
     d*v^16 - 2*v^18 + v^24))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 
  0, 0, 0, -((v^4*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(d + 2*v^4 - d*v^4 + v^6 + d*v^6 + v^8 + 
      d*v^8 + v^10 - d*v^10 - 2*v^12 - v^14 - v^16 + v^22))/
    (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  -((v^2*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2), 
  -((v^2*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2), 
  (v^2 + v^6 + v^8 + d*v^10 - v^12 + d*v^14 - v^16 + d*v^16 - v^18 + d*v^18 + 
    2*v^20 - d*v^20 + v^22 + d*v^22 + 3*v^24 - d*v^24 + v^26 - d*v^26 + 
    2*v^28 - d*v^28 - 2*v^30 - v^32 - d*v^32 - 4*v^34 - v^36 - 3*v^38 + 
    v^44 + v^48)/((1 + v^2 + 2*v^4 + v^6 + v^8)*(1 + d*v^8 + v^16)^3)}, 
 {0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2*(1 + v^2 - v^4 - v^6 - 2*v^8 - v^10 + v^14 + 
     2*v^16 - d*v^16 - v^22 - v^24 - v^26 + v^28))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0, 
  (v^6*(1 - v^2 + v^4 - 2*v^10 + 2*v^12 - 2*v^14 + v^20 - v^22 + v^24))/
   (1 + d*v^8 + v^16)^2, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^10*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0}, 
 {0, 0, 1, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(1 + v^2 - v^4 - v^6 - v^8 - v^10 + d*v^10 + 
      v^12 + 2*v^14 + 2*v^16 + v^18 - v^22 - v^24 - v^26 + v^28))/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 0, 0, 0, 
  -((v^4*(1 - v^4 + v^6 - 2*v^10 + 2*v^14 - 2*v^16 + v^20 - v^24 + v^26))/
    (1 + d*v^8 + v^16)^2), 0, (v^8*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2, 
  0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + 
      d*v^14 - v^18 + v^24))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)), 
  0, 0, 0, 0, 0, (v^8*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
    v^14 + v^18 + v^20 + v^22)/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^8*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -((v^6*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2), 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -((v^6*(1 - 2*v^10 + v^20))/(1 + d*v^8 + v^16)^2), 0, 
  0, 0, 0, 0, (v^6*(1 - v^2 + v^4 - 2*v^10 + 2*v^12 - 2*v^14 + v^20 - v^22 + 
     v^24))/(1 + d*v^8 + v^16)^2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^(-6), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^8 - d*v^8 + d*v^10 - 
     d*v^14 - v^16 - v^18 - v^22 + v^24 - v^26 + v^28))/
   (v^22*(1 + d*v^2 + v^4)^2), 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - 
     v^16 - v^18 - v^22 + v^24 - v^26 + v^28))/(v^22*(1 + d*v^2 + v^4)^2), 0, 
  0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - 2*v^10 - v^12 - v^14 + 
      d*v^14 + v^16 + v^18 + v^20 + v^22))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 
  0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - 
      v^16 - v^18 - v^22 + v^24 - v^26 + v^28))/(v^26*(1 + d*v^2 + v^4)^2)), 
  0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^6))/(v^16*(1 + d*v^2 + v^4))), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
      v^26 - v^28 + v^30))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
      v^24 - v^26 + v^28))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(-1 + v^2 - v^4 + v^6 - 2*v^8 + 3*v^10 - 
      2*d*v^10 - 4*v^12 + 2*d*v^12 + 3*v^14 - 2*d*v^14 - 2*v^16 + d*v^16 - 
      v^22 + v^24 - v^26 + v^28))/(v^18*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^4 + v^6 + v^8 - v^12 - 2*v^14 - 2*v^16 - 2*v^18 + d*v^18 + v^22 + 
      v^24 + 2*v^26 + v^28))/(v^14*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (2 - 2*v^2 + 2*v^4 - 3*v^6 - 4*v^10 + 4*v^12 - 2*v^14 + d*v^14 + 5*v^16 - 
    d*v^16 + v^18 + v^20 - v^22 - 3*v^24 - d*v^24 + d*v^26 - 3*v^28 + 
    2*v^30 - v^32 + 3*v^34 - 2*v^36 + 2*v^38 - v^40)/
   (v^10*(1 + d*v^2 + v^4 + d*v^8 + d^2*v^10 + d*v^12 + v^16 + d*v^18 + 
     v^20)), 0, ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + 3*v^4 - d*v^4 - 3*v^6 + d*v^6 - 3*d*v^8 - 
     10*v^10 - d*v^10 - 6*v^12 - 4*d*v^12 - 9*v^14 + d*v^16 + 5*v^18 + 
     5*d*v^18 + 12*v^20 + 4*d*v^20 + 14*v^22 + 4*d*v^22 - d^2*v^22 + 9*v^24 + 
     7*v^26 - 3*d*v^26 - 5*v^28 - 2*d*v^28 - 3*v^30 - 5*d*v^30 - 11*v^32 - 
     5*v^34 - d*v^34 - 6*v^36 + d*v^36 - 2*v^38 + v^42 + 2*v^44 + v^46 + 
     v^48))/(v^16*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 + v^10 - v^12 - d*v^14 - v^16 - v^18 - v^22 + 
     v^24 - v^26 + v^28))/(v^12*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
    (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
     v^26 - v^28 + v^30))/(v^10*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
     v^18 + v^20 + v^22))/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^4 - v^10 - v^14 + d*v^14 + v^22 + v^26))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^22*(1 + d*v^2 + v^4)^2), 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - 
     v^24 + v^26))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 + 2*v^6 + v^10 - 4*v^12 + d*v^12 - 2*v^14 - d*v^14 - 3*v^16 + 
      v^18 - d*v^18 + 3*v^20 + 4*v^22 - 2*d*v^22 + 3*v^24 + d*v^24 - 
      d^2*v^24 - 3*v^26 - d*v^26 - 3*v^28 - 6*v^30 - v^32 - d*v^32 - v^34 + 
      4*v^36 - d*v^36 + 2*v^38 + d*v^38 + v^40 - 2*v^44 - v^48 + v^50))/
    (v^18*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^4 - 3*v^6 - 3*v^8 - 4*v^10 + d*v^10 - v^12 + v^14 + 3*v^16 + 
      4*v^18 + 3*v^20 + 2*v^22))/(v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^(-6), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6))/
    (v^16*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + 2*v^4 + v^6 - 2*v^10 - 2*v^12 - 3*v^14 + d*v^14 - v^16 + 
     v^20 + 2*v^22 + v^24 + v^26))/(v^10*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 + v^8 - v^14 - v^16 - 2*v^18 + 
      d*v^18 - v^20 + 2*v^26 + v^28 + v^30))/(v^14*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 + 2*v^10 + v^12 + 2*v^14 - v^16 + d*v^16 - 
      d*v^18 - 3*v^20 + d*v^20 - 2*v^22 - v^26 + 2*v^28 + v^30 + v^32))/
    (v^14*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -(((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)^2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    (v^20*(1 + d*v^2 + v^4)^2)), 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
    v^14 + v^18 + v^20 + v^22)/(v^8*(1 + d*v^2 + v^4)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + v^12 - v^14 + v^16 + v^20))/
   (v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 + 2*v^6 - 2*v^12 - 4*v^14 + d*v^14 + v^16 - d*v^16 + d*v^18 + 
     7*v^20 + 3*v^22 + d*v^22 + 5*v^24 - 4*v^26 - 5*v^28 + d*v^28 - 5*v^30 - 
     2*d*v^30 + d^2*v^30 - 4*v^32 + d*v^32 + 2*v^34 - d*v^34 + 2*v^36 + 
     d*v^36 + 6*v^38 + 2*d*v^40 + 2*v^42 - 2*v^44 - v^48 + v^50))/
   (v^18*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - 2*v^6 - v^8 - 2*v^10 + d*v^10 + v^12 + 4*v^14 - d*v^14 + 4*v^16 + 
     5*v^18 + d*v^20 - 2*v^22 + d*v^22 - 7*v^24 + d*v^24 - 5*v^26 + d*v^26 - 
     2*v^28 - 2*d*v^28 + d^2*v^28 + v^30 + 4*v^32 - d*v^32 + 4*v^34 + 
     3*v^36 + d*v^36 - v^38 + 2*d*v^38 - 2*v^42 + v^48))/
   (v^16*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24)^2)/
   (v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*
    (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 
  0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, v^(-12), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + 2*v^6 + v^8 + d*v^8 + 2*v^10 + v^12 + d*v^14 + d*v^16 + v^24))/
   (v^22*(1 + d*v^2 + v^4)^2), 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^2 + v^4 + d*v^4 + v^6 - v^10 + 
     d*v^10 - v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^18*(1 + d*v^2 + v^4)^2), 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    (v^28*(1 + d*v^2 + v^4)^2)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6))/
   (v^22*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6))/
   (v^20*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^2 + 2*v^4 + 2*v^6 - 3*v^12 + d*v^12 - 
      v^14 - 2*v^16 + v^22))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  0, 0, 0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 - v^4 - v^6 + d*v^10 + v^12 + 2*v^14 - 
      d*v^14 + v^16 + d*v^18 - v^22 - v^24 + v^28))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^4 - v^6 - 5*v^10 - d*v^10 - 3*v^12 - 
      d*v^12 - 5*v^14 - d*v^14 - v^16 + d*v^16 + 3*v^18 - d*v^18 + 4*v^20 + 
      3*d*v^20 - d^2*v^20 + 8*v^22 - d*v^22 + 2*v^24 + d*v^24 + 4*v^26 - 
      2*d*v^26 - 5*v^28 - d*v^28 - v^30 - 2*d*v^30 - 7*v^32 - 4*v^36 + 
      d*v^36 + 2*v^38 - v^40 + 2*v^42 + v^46))/(v^16*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16))), 0, 0, 0, 
  (2 - v^4 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + v^12 + 3*v^14 - d*v^14 + 
    4*v^16 - d*v^16 + v^18 + d*v^18 + v^20 - d*v^20 - 2*v^22 - 4*v^24 + 
    d*v^24 - 2*v^26 + d*v^26 + v^28 - d*v^28 + v^32 + 2*v^34 - v^38)/
   (v^8*(1 + d*v^2 + v^4 + d*v^8 + d^2*v^10 + d*v^12 + v^16 + d*v^18 + 
     v^20)), 0, ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - d + v^2 - 2*d*v^2 - d*v^4 + v^6 - d*v^6 - 
     3*v^8 - d*v^8 - 6*v^10 - 2*d*v^10 - 11*v^12 + d*v^12 - d^2*v^12 - 
     13*v^14 + 2*d*v^14 - 7*v^16 + d^2*v^16 - v^18 + 2*d*v^18 - d^2*v^18 + 
     11*v^20 - d^2*v^20 + 18*v^22 - 4*d*v^22 + d^2*v^22 + 19*v^24 - d*v^24 + 
     12*v^26 - 2*d*v^26 + 2*v^28 - d*v^28 - 8*v^30 + d*v^30 - 13*v^32 + 
     3*d*v^32 - 11*v^34 + 2*d*v^34 - 7*v^36 + d*v^36 + 3*v^40 + 5*v^42 + 
     3*v^44 + 2*v^46))/(v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^2*(1 + d*v^8 + v^16))), ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  (1 + 2*v^2 + 2*v^4 + 2*v^6 - v^8 + d*v^8 - 3*v^10 + 2*d*v^10 - 7*v^12 + 
    3*d*v^12 - 4*v^14 + 2*d*v^14 - v^16 + 6*v^18 - d*v^18 + 11*v^20 - 
    6*d*v^20 + d^2*v^20 + 11*v^22 - 4*d*v^22 + 5*v^24 - 4*d*v^24 - 6*v^26 + 
    d*v^26 - 11*v^28 + d*v^28 - 18*v^30 + 6*d*v^30 - d^2*v^30 - 9*v^32 + 
    d*v^32 - 5*v^34 + 2*d*v^34 + 9*v^36 - 2*d*v^36 + 8*v^38 - d*v^38 + 
    12*v^40 - 2*d*v^40 + 3*v^42 + 2*v^44 - 5*v^46 + d*v^46 - 2*v^48 - 
    3*v^50 + v^56)/(v^10*(1 + d*v^2 + v^4)*(1 + v^2 + 2*v^4 + v^6 + v^8)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  v^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + 2*v^2 + v^4 - v^6 - 5*v^8 - 6*v^10 - 
      7*v^12 + d*v^12 + 2*v^14 - d*v^14 + 7*v^16 + 13*v^18 - d*v^18 + 
      11*v^20 - 2*d*v^20 + 2*v^22 - d^2*v^22 - 7*v^24 - d*v^24 - 16*v^26 + 
      d*v^26 - 12*v^28 - 7*v^30 + 4*v^32 - d*v^32 + 7*v^34 + 10*v^36 - 
      d*v^36 + 3*v^38 + d*v^38 - 3*v^42 - 3*v^44 - v^46 + v^50))/
    (v^16*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - v^2 + v^6 + v^8 + v^10 - d*v^10 + v^12 - d*v^12 - 2*v^14 + 
      d*v^14 - v^16 - 2*v^18 - v^20 + v^24 + v^26))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^4 + v^6 + v^8 + v^10 + v^12 - d*v^12 - v^14 - v^16 - 2*v^18 - 
     v^20 - v^22 + v^24 + v^28))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0}, {0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
    v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - 2*v^2 - v^4 + v^6 + 3*v^8 + 3*v^10 + 
     3*v^12 - d*v^12 - 2*v^16 + d*v^16 - 3*v^18 + d*v^18 - 2*v^20 - v^22 + 
     v^24 + 2*v^26 + v^28))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 + v^4 + 2*v^6 - 2*v^10 - 4*v^12 - 4*v^14 + d*v^14 + v^16 + 
     d*v^16 + 6*v^18 + 9*v^20 + 6*v^22 - d*v^22 + 2*v^24 - d*v^24 - 9*v^26 + 
     d*v^26 - 10*v^28 + d^2*v^28 - 9*v^30 + 2*d*v^30 - v^32 + 5*v^34 + 
     8*v^36 + 7*v^38 + 2*v^40 - 2*v^42 + d*v^42 - 3*v^44 - 2*v^46 - v^48 + 
     v^50 + v^52))/(v^18*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 
  0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 + v^4 - 2*v^6 - 2*v^10 + v^14 - d*v^14 + 2*v^16 + 4*v^18 + 
      d*v^18 + 3*v^20 + d*v^20 + 3*v^22 + 2*d*v^22 - 3*v^24 + d*v^24 - 
      7*v^28 - v^30 - 2*d*v^30 + d^2*v^30 - 3*v^32 + 2*v^34 - d*v^34 + 
      2*v^36 + 2*v^38 + d*v^38 + 2*v^40 + d*v^40 + d*v^44 - v^46 + v^48 - 
      v^50 + v^52))/(v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 + v^4 - 2*v^6 - v^10 + v^12 + v^16 - d*v^16 - v^20 - 2*v^24 + 
     v^26 - v^28 + v^30))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^2 - v^4 + v^6 + 2*v^10 - 2*v^12 + d*v^12 + v^14 - 2*d*v^14 - 
     2*v^16 - v^18 - v^22 + v^24 - v^26 + v^28))/(v^18*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + 2*v^4 + v^6 - 2*v^10 - 2*v^12 - 
      3*v^14 + d*v^14 - v^16 + v^20 + 2*v^22 + v^24 + v^26))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + 2*v^4 + v^6 + v^8 - v^10 - v^12 - 3*v^14 + d*v^14 - 2*v^16 - v^18 + 
      2*v^22 + v^24 + 2*v^26))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (-1 + 2*v^2 - 3*v^4 + 3*v^6 - 2*v^8 + v^10 - v^12 - d*v^12 - v^18 + 
      v^20 - 2*v^22 + 2*v^24 - 3*v^26 + 3*v^28 - 2*v^30 + v^32))/
    (v^20*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0}, 
 {0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^28*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -v^(-6), 0, 0, 0, 0, (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + 
    v^14 - v^18 - v^20 - v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*
    (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^22*(1 + d*v^2 + v^4)^2), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + v^12 - v^14 + v^16 + v^20))/
   (v^22*(1 + d*v^2 + v^4)^2), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 + 2*v^6 + v^10 - 4*v^12 + d*v^12 - 2*v^14 - d*v^14 - 3*v^16 + 
      v^18 - d*v^18 + 3*v^20 + 4*v^22 - 2*d*v^22 + 3*v^24 + d*v^24 - 
      d^2*v^24 - 3*v^26 - d*v^26 - 3*v^28 - 6*v^30 - v^32 - d*v^32 - v^34 + 
      4*v^36 - d*v^36 + 2*v^38 + d*v^38 + v^40 - 2*v^44 - v^48 + v^50))/
    (v^18*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^16*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 
      2*v^18 + 2*v^20 + v^22))/(v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  0, -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24)*
     (1 - v^2 - v^6 - v^10 + 2*v^12 - d*v^12 - v^14 + d*v^14 + v^16 - 
      d*v^16 - v^18 - v^20 - v^24 + v^26))/(v^20*(1 + d*v^2 + v^4)^2*
     (1 + d*v^8 + v^16))), 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^4 - v^6 + v^8 - 2*v^10 + d*v^10 + 
      v^12 - v^14 + v^16 + v^20))/(v^8*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0, ((1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22)*(1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - 
     v^20 - v^24 + v^26))/(v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)^2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
      v^14 + v^18 + v^20 + v^22))/(v^18*(1 + d*v^2 + v^4)^2)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - v^4 + 2*v^6 - v^8 + 5*v^10 - 2*d*v^10 - 
     3*v^12 + d*v^12 + 5*v^14 - d*v^14 - 6*v^16 + 4*d*v^16 + 5*v^18 - 
     d*v^18 - 6*v^20 + 5*d*v^20 - d^2*v^20 + 6*v^22 - 3*d*v^22 - 2*v^24 + 
     d*v^24 + 4*v^26 - 4*d*v^26 - 2*v^28 - d*v^28 - v^30 - 3*d*v^30 - 
     3*v^32 - 4*v^34 - v^36 - 2*v^38 + v^40 + v^44))/
   (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 2*v^12 + 3*v^14 + 
      3*v^16 + 2*v^18 + v^20)*(-1 + v^6 + v^8 - d*v^12 - 2*v^14 - v^16 - 
      v^18 + v^24))/(v^12*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0}, 
 {0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - v^18 - 
    v^20 - v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, -v^(-6), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^4 + v^6 + 3*v^10 - d*v^10 - v^12 + d*v^12 + v^14 - d*v^14 - 
     2*v^16 - 2*v^18 - v^20 - v^22 + v^24 + v^28))/
   (v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^16*(1 + d*v^2 + v^4)), 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - 
     v^16 - v^18 + v^24))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 - v^4 - 3*v^6 - 3*v^8 - 4*v^10 + d*v^10 - 
      v^12 + v^14 + 3*v^16 + 4*v^18 + 3*v^20 + 2*v^22))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - 2*v^2 - 4*v^4 - 4*v^6 - 5*v^8 + d*v^8 - v^10 + v^12 + 6*v^14 - 
      2*d*v^14 + 5*v^16 - 2*d*v^16 + 4*v^18 - 7*d*v^18 + d^2*v^18 - 5*v^20 - 
      7*d*v^20 - 14*v^22 - 10*d*v^22 - 22*v^24 - 10*d*v^24 - 28*v^26 - 
      8*d*v^26 - 26*v^28 - 6*d*v^28 - 22*v^30 - 3*d*v^30 - 12*v^32 - 
      2*d*v^32 - 5*v^34 + 2*v^36 + 5*v^38 + 5*v^40 + 4*v^42 + 2*v^44 + v^46))/
    (v^16*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  ((1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
      v^18 + v^20 + v^22))/(v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
   (v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
    (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + v^24))/
   (v^12*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 + v^4 + 2*v^6 + v^8 - v^12 - 3*v^14 + d*v^14 - v^16 - v^18 + 
     v^20 + v^22 + 2*v^24))/(v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 
  0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^28*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -v^(-4), 0, 0, 0, 0, 0, 0, -v^(-6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^4 - v^6 - v^8 + v^12 + 2*v^16 - 2*d*v^16 - 2*v^18 + d*v^18 - 
     v^22 - v^24 + v^28))/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + d*v^14 - v^16 + v^22 + v^24))/
    (v^26*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^4 - v^6 - v^8 + v^14 - d*v^14 + v^16 - d*v^16 - v^18 + d*v^18 - 
      v^22 - v^24 + v^28))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + 2*v^2 + 3*v^4 + 2*v^6 - 2*v^8 - 8*v^10 - d*v^10 - 11*v^12 - 
      2*d*v^12 - 11*v^14 - 3*v^16 + d*v^16 + 7*v^18 + d*v^18 + 15*v^20 + 
      d*v^20 - d^2*v^20 + 17*v^22 - d^2*v^22 + 10*v^24 - d*v^24 + v^26 - 
      3*d*v^26 + d^2*v^26 - 10*v^28 - d*v^28 - 12*v^30 - 2*d*v^30 - 11*v^32 - 
      4*v^34 + d*v^34 + 2*d*v^36 + 4*v^38 + 3*v^40 + 2*v^42 + v^44))/
    (v^16*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 
  (2 - 2*v^6 - v^8 - 4*v^10 + d*v^10 + 2*v^14 - d*v^14 + 3*v^16 + 3*v^18 + 
    2*v^20 - d*v^20 - 4*v^24 + d*v^24 - v^26 - 2*v^28 + 2*v^34)/
   (v^8*(1 + d*v^2 + v^4 + d*v^8 + d^2*v^10 + d*v^12 + v^16 + d*v^18 + 
     v^20)), 0, ((-1 + v)^3*(1 + v)^3*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 - 2*v^2 - 4*v^4 - 5*v^6 - 6*v^8 - 2*v^10 - 
     d*v^10 + v^12 + 8*v^14 - d*v^14 + 11*v^16 - d*v^16 + 12*v^18 - 
     2*d*v^18 + 9*v^20 - 2*d*v^20 + v^22 - 3*v^24 - d*v^24 + d^2*v^24 - 
     11*v^26 + 3*d*v^26 - 10*v^28 + 2*d*v^28 - 10*v^30 + 3*d*v^30 - 4*v^32 + 
     2*d*v^32 - v^34 + 2*d*v^34 + 4*v^36 + 5*v^38 + 5*v^40 + 4*v^42 + 
     2*v^44 + v^46))/(v^16*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + 
     d*v^14 - v^16 + v^22 + v^24))/(v^12*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, ((1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22)*(1 - v^4 - v^6 - v^8 + v^14 - d*v^14 + v^16 - 
     d*v^16 - v^18 + d*v^18 - v^22 - v^24 + v^28))/
   (v^8*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
    v^18 + v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^4 + 2*v^6 + 2*v^8 + v^10 - v^12 - 2*v^14 - 3*v^16 + d*v^16 - 
     v^18 + v^22 + 2*v^24 + v^26))/(v^6*(1 + d*v^2 + v^4)*
    (1 + d*v^8 + v^16)), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, v^(-12), 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^28*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^22*(1 + d*v^2 + v^4)^2), 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^2 - v^4 - v^8 + 2*v^10 - d*v^10 - 
     v^12 + d*v^12 + v^14 - d*v^14 + v^16 - d*v^16 - 2*v^18 + d*v^18 - 
     2*v^22 - v^26 + v^28 + v^30))/(v^22*(1 + d*v^2 + v^4)^2), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6))/
   (v^22*(1 + d*v^2 + v^4)), 0, 0, ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^22*(1 + d*v^2 + v^4)^2), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^4 - d*v^4 - v^6 - v^8 - 2*v^10 - 2*v^12 - v^14 + v^18 + v^20 + 
      v^22))/(v^18*(1 + d*v^2 + v^4)^2)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*(1 - v^2 + v^6))/
    (v^18*(1 + d*v^2 + v^4))), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^4 - v^6 - d*v^8 - 2*v^10 - v^12 - v^14 - v^16 + v^22 + v^26))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 - 2*v^6 - v^8 - 3*v^10 + d*v^10 + 2*v^16 + 
      2*v^18 + 2*v^20 + v^22))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^2 + v^6 + v^8 + 2*v^10 - d*v^10 - v^14 - 2*v^16 - 2*v^18 - v^20 + 
     v^24 + v^26))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^8 - d*v^8 - v^14 - v^16 - v^18 + v^24))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^4*(1 + d*v^8 + v^16))), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - v^2 - v^4 + v^6 + 3*v^8 + 5*v^10 + 5*v^12 + d*v^14 - 4*v^16 - 
     9*v^18 - 8*v^20 + d*v^20 - 5*v^22 + d*v^22 + d^2*v^22 + 5*v^24 - 
     d*v^24 + d^2*v^24 + 7*v^26 + 2*d*v^26 - d^2*v^26 + 11*v^28 - d*v^28 + 
     6*v^30 + d*v^30 + v^32 + d*v^32 - 3*v^34 - 6*v^36 - 3*v^38 - d*v^38 - 
     2*v^40 + v^42 + v^44 + v^46))/(v^16*(1 + d*v^2 + v^4)^2*
    (1 + d*v^8 + v^16)), -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(-1 - v^2 - d*v^2 - v^4 - d*v^4 - v^6 + 
      d*v^6 - v^8 + d*v^8 + 3*v^10 - 2*d*v^10 + v^12 + d*v^12 - d^2*v^12 + 
      4*v^14 - d*v^14 + 2*v^16 - 2*d*v^16 + d^2*v^16 - v^18 - d*v^18 - 
      5*v^20 + d*v^20 - d^2*v^20 - 6*v^22 - 5*v^24 + 2*d*v^24 - 2*v^26 + 
      2*d*v^26 + 4*v^28 + 6*v^30 - 2*d*v^30 + 7*v^32 - 2*d*v^32 + 2*v^34 - 
      d*v^36 - 4*v^38 - 5*v^40 + d*v^40 - 2*v^42 - v^44 + v^46 + v^48 + 
      v^50))/(v^16*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 - v^4 - v^6 + v^8 - v^10 + d*v^10 + v^12 + v^14 - d*v^14 + 
     v^16 - v^18 + d*v^18 - v^22 - v^24 + v^28 + v^30 - v^32 + v^34))/
   (v^16*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + 2*v^2 + 2*v^4 + d*v^4 + v^6 - v^8 - d*v^8 - 4*v^10 - d*v^10 - 
      7*v^12 + d*v^12 - 6*v^14 - d*v^14 + d^2*v^14 - 4*v^16 + 3*d*v^18 - 
      d^2*v^18 + 6*v^20 + d*v^20 + d^2*v^20 + 11*v^22 + d*v^22 + d^2*v^22 + 
      9*v^24 + 3*d*v^24 - d^2*v^24 + 10*v^26 - d*v^26 + 3*v^28 - v^30 - 
      6*v^32 - 7*v^34 - d*v^34 - 6*v^36 - d*v^36 - 4*v^38 + v^42 + 2*v^44 + 
      v^46 + v^48))/(v^16*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 
  (-1 + v^10)/(1 + d*v^8 + v^16), 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  (1 - 2*v^6 - 2*v^8 + d*v^8 - 4*v^10 + d*v^10 + 3*v^14 - 2*d*v^14 + 6*v^16 - 
    d*v^16 + 8*v^18 - 5*d*v^18 + d^2*v^18 + 3*v^20 - d*v^20 - 2*v^22 - 
    12*v^24 + 5*d*v^24 - 10*v^26 + 4*d*v^26 - 11*v^28 + 7*d*v^28 - d^2*v^28 + 
    3*v^30 + d*v^30 + 7*v^32 + 18*v^34 - 4*d*v^34 + 11*v^36 - 3*d*v^36 + 
    8*v^38 - 3*d*v^38 - 4*v^40 - d*v^40 - 7*v^42 - 11*v^44 + d*v^44 - 
    6*v^46 - 3*v^48 + v^50 + 2*v^52 + 2*v^54 + v^56)/
   (v^8*(1 + d*v^2 + v^4)*(1 + v^2 + 2*v^4 + v^6 + v^8)*
    (1 + d*v^8 + v^16)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^(-6), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^16*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 
  (-1 + v^2 - v^4 + v^10 - v^12 + v^14)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-1 + v^2 - v^4 + v^10 - v^12 + v^14)/(1 + d*v^8 + v^16), 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^4*(1 + d*v^8 + v^16))), 0, 0, 
  (-1 + v^2 - v^4 + v^10 - v^12 + v^14)/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^4*(1 + d*v^8 + v^16))), 
  ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^2*(1 + d*v^8 + v^16)), 0, 
  -(((1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4)), 0, 
  (1 + v^4 - v^10 - v^14 + d*v^14 + v^22 + v^26)/(v^12*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (1 - v^2 + v^4 - v^10 + v^12 - v^14)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  0, 0, 0, (-1 + v^2 - v^4 + v^10 - v^12 + v^14)/(1 + d*v^8 + v^16), 0, 0, 0, 
  (-1 + v^2 - v^4 + v^10 - v^12 + v^14)/(1 + d*v^8 + v^16), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^2 - v^4 + v^6 - d*v^12 - v^14 - v^18 - v^22 + v^24 - v^26 + 
     v^28))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, (1 - v^10)/(1 + d*v^8 + v^16), 
  (1 - v^10)/(1 + d*v^8 + v^16), (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -((v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 
  (1 - v^2 + v^4 - v^10 + v^12 - v^14)/(1 + d*v^8 + v^16), 0, 
  (1 - v^2 + v^4 - v^10 + v^12 - v^14)/(1 + d*v^8 + v^16), 0, 0, 
  -((v^2*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (1 + v^4 - v^10 - v^14 + d*v^14 + v^22 + v^26)/
   (v^12*(1 + d*v^2 + v^4)), 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (1 - v^2 + v^4 - v^10 + v^12 - v^14)/(1 + d*v^8 + v^16), 0, 0, 0, 
  0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 - v^2 - v^6 + v^8 + d*v^10 + 2*v^12 + v^14 - 
     v^20 - v^24 + v^26))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  0, (-1 + v^2 - v^4 + v^10 - v^12 + v^14)/(1 + d*v^8 + v^16), 0, 
  -((v^2*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -v^(-6), 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^16*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  (-1 + v^2 - v^4 + v^10 - v^12 + v^14)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-1 + v^2 - v^4 + v^10 - v^12 + v^14)/(1 + d*v^8 + v^16), 
  0, 0, -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^4*(1 + d*v^8 + v^16))), 
  (-1 + v^10)/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^4*(1 + d*v^8 + v^16))), 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^2*(1 + d*v^8 + v^16))), 0, 
  -(((1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
    v^14 + v^18 + v^20 + v^22)/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  -((v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16)), 0, 
  ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^8 - d*v^12 - 2*v^14 - v^16 - 
     v^18 + v^24))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^2 + v^4 - v^10 + v^12 - v^14)/(1 + d*v^8 + v^16), 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^2*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((v^2*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 2*v^12 + 3*v^14 + 
     3*v^16 + 2*v^18 + v^20))/(v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 - v^2 - v^6 + v^14 - d*v^14 - v^16 - v^20 - v^24 + v^26))/
   (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^(-2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (v^4*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -v^(-6), -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 
  (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - v^18 - v^20 - v^22)/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^16*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^2*(1 + d*v^8 + v^16)), 0, 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^2 - v^4 + v^6 + v^10 + v^14 + d*v^16 - v^22 + v^24 - v^26 + 
      v^28))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -((v^2*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  -((v^2*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^10)/(1 + d*v^8 + v^16), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^2*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^(-4), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 0, 0, -v^(-6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^10))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 - v^2 - v^6 - v^10 + v^12 - d*v^12 - v^20 - v^24 + v^26))/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - 
     v^16 - v^18 + v^24))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 
  -((v^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^18 + v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^4 - v^12 + d*v^12 - v^16 + v^22 + v^26))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  -((v^4*(-1 + v^10))/(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24))/
   (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 0, 
  0, (1 - v^10)/(1 + d*v^8 + v^16), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (v^2*(1 - v^2 - v^10 + v^12))/
   (1 + d*v^8 + v^16), 0, 0, 0, 0, 0, (1 - v^2 + v^4 - v^10 + v^12 - v^14)/
   (1 + d*v^8 + v^16), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - v^18 - v^20 - v^22)/
   (v^12*(1 + d*v^2 + v^4)), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^16*(1 + d*v^2 + v^4)), 0, -v^(-6), 0, 0, 0, 
  0, (v^2*(-1 + v^2 - v^4 + v^10 - v^12 + v^14))/(1 + d*v^8 + v^16), 0, 0, 0, 
  0, (-1 + v^2 - v^4 + v^10 - v^12 + v^14)/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 
  0, 0, ((-1 + v)^2*(1 + v)^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
     v^14 + v^18 + v^20 + v^22))/(v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, (1 - 2*v^2 + 2*v^4 - v^6 - v^10 + 2*v^12 - 2*v^14 + v^16)/
   (1 + d*v^8 + v^16), 0, 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + 2*v^4 - v^6 + d*v^6 + v^8 - d*v^8 - 
      3*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^6*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^2*(1 + d*v^8 + v^16))), 0, 
  -((v^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    ((1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^8*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 
  (v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 - 2*v^4 - v^6 - 2*v^8 - v^10 + d*v^14 + 2*v^16 + v^18 + 2*v^20 + 
     v^22 + 2*v^24 + v^28))/(v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 - v^2 - v^10 + v^12))/(1 + d*v^8 + v^16), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)/
    (v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(1 + v^2 + 2*v^4 - v^6 + d*v^6 + v^8 - d*v^8 - 
      3*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^20*(1 + d*v^2 + v^4)^2)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
      2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^20*(1 + d*v^2 + v^4)^2)), 
  0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)), 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
     v^20 + v^22))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
     2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^24*(1 + d*v^2 + v^4)^2), 
  0, 0, 0, 0, -v^(-6), 0, ((-1 + v)*(1 + v)*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 
     2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + 
     v^24))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
     2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^8*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, -v^(-4), 0, (1 + v^2 + 2*v^4 + v^6 - v^8 - 6*v^10 - d*v^10 - 
    7*v^12 - 3*d*v^12 - 9*v^14 - d*v^14 - 3*v^16 + v^18 + 3*d*v^18 + 
    11*v^20 + 9*v^22 + 6*d*v^22 - 2*d^2*v^22 + 12*v^24 - 3*d*v^24 + 
    d^2*v^24 + 4*v^26 - v^28 - 3*d*v^28 - 5*v^30 - 3*d*v^30 - 8*v^32 - 
    d*v^32 - 5*v^34 - 5*v^36 + 2*d*v^36 - v^38 + v^42 + 2*v^44 + v^46 + v^48)/
   (v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(-1 - 4*v^2 - 8*v^4 - 12*v^6 - 13*v^8 - 13*v^10 + 
     d*v^10 - 8*v^12 - 4*v^14 + 2*v^18 + 2*v^20 + v^22))/
   (v^10*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + 3*v^2 + 8*v^4 + 17*v^6 + 29*v^8 + d*v^8 + 
      40*v^10 + 2*d*v^10 + 45*v^12 + 2*d*v^12 + 37*v^14 + 2*d*v^14 + 
      16*v^16 + 2*d*v^16 - 17*v^18 + 5*d*v^18 - 47*v^20 + 5*d*v^20 + 
      d^2*v^20 - 69*v^22 + 10*d*v^22 - 69*v^24 + 10*d*v^24 - 50*v^26 + 
      10*d*v^26 - 18*v^28 + 8*d*v^28 + 15*v^30 + 5*d*v^30 + 38*v^32 + 
      2*d*v^32 + 47*v^34 + 42*v^36 + 30*v^38 + 17*v^40 + 7*v^42 + 2*v^44))/
    (v^18*(1 + d*v^2 + v^4)^2)), 
  -(((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 2*v^6 - 2*v^8 + d*v^8 + v^10 + 
      2*v^12 + 3*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^10*(1 + d*v^2 + v^4))), 
  0, -(((1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
     (1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + d*v^12 - 2*v^14 - 
      v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/(v^10*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2 + 2*v^2 + 4*v^4 + 2*v^6 + 2*d*v^8 - 
    5*v^10 + 2*d*v^10 - 8*v^12 + 3*d*v^12 - 9*v^14 + 2*d*v^14 - 5*v^16 + 
    v^18 - 4*d*v^18 + 7*v^20 - 7*d*v^20 - d^2*v^20 + 11*v^22 - 9*d*v^22 + 
    7*v^24 - 7*d*v^24 + 3*v^26 - 2*d*v^26 + d^2*v^26 - 5*v^28 + 2*d*v^28 + 
    d^2*v^28 - 9*v^30 + 9*d*v^30 - 9*v^32 + 7*d*v^32 - 5*v^34 + 9*d*v^34 - 
    d^2*v^34 + v^36 + 4*d*v^36 + 7*v^38 + 7*v^40 - 2*d*v^40 + 8*v^42 - 
    5*d*v^42 + 3*v^44 - 2*d*v^44 - 2*d*v^46 - 2*v^48 - 4*v^50 - 2*v^52 - 
    2*v^54)/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^16*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
      2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^28*(1 + d*v^2 + v^4)^2)), 
  0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2), 
  0, 0, -v^(-6), ((-1 + v)*(1 + v)*(-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + 
     d*v^12 + v^16 + 2*v^18 + 3*v^20 + 2*v^22 + 2*v^24))/
   (v^12*(1 + d*v^2 + v^4)), 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + 
    v^14 - v^18 - v^20 - v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 
     2*v^14 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
   (v^12*(1 + d*v^2 + v^4)), 
  -(((-1 + v)*(1 + v)*(-1 - 2*v^4 - 2*v^6 - 4*v^8 - 3*v^10 - 4*v^12 + 
      d*v^12 - v^14 + v^16 + 3*v^18 + 5*v^20 + 4*v^22 + 4*v^24 + v^26 + 
      v^28))/(v^16*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)*(1 + v)*(-1 - 2*v^4 - 2*v^6 - 4*v^8 - 3*v^10 - 4*v^12 + 
      d*v^12 - v^14 + v^16 + 3*v^18 + 5*v^20 + 4*v^22 + 4*v^24 + v^26 + 
      v^28))/(v^16*(1 + d*v^2 + v^4))), 
  ((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^12*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)*(1 + v)*(-1 + v^2 - 2*v^4 - v^6 - 4*v^8 - 3*v^10 - 6*v^12 + 
      d*v^12 - v^14 - d*v^14 - v^16 + d*v^16 + 3*v^18 + 5*v^20 + 4*v^22 + 
      5*v^24 + v^26 + 2*v^28))/(v^16*(1 + d*v^2 + v^4))), 
  ((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^14*(1 + d*v^2 + v^4)), 0, 
  -(((1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
     (-1 - v^4 - v^6 - 2*v^8 - v^10 - 2*v^12 + d*v^12 + v^16 + 2*v^18 + 
      3*v^20 + 2*v^22 + 2*v^24))/(v^12*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - v^18 + v^24))/
   (v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 1, (1 + v^4 - v^6 - v^8 - 3*v^10 - v^12 - 
    2*v^14 + d*v^14 + v^16 - d*v^16 + v^18 - d*v^18 + 2*v^20 - 2*d*v^20 + 
    2*v^22 - d*v^22 + v^24 - 2*d*v^24 + v^26 + 2*d*v^26 - d^2*v^26 - v^28 + 
    d*v^28 - v^30 + 2*d*v^30 - 3*v^32 + d*v^32 - v^34 - d*v^34 - 2*v^36 - 
    d*v^36 + v^38 - 2*d*v^38 + v^40 + v^42 + v^44 - v^46 - v^50)/
   (v^22*(1 + d*v^2 + v^4)^2), 0, 0, 
  -(((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + v^6 + v^8 + v^10 - v^16 + d*v^16 + v^24))/
    (v^10*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^6 - v^8 + d*v^12 + 2*v^14 + v^16 + v^18 - v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(1 + 2*v^2 + 2*v^4 + v^6 - v^8 - 2*v^10 - 4*v^12 + 
      d*v^12 - 2*v^14 - v^16 + v^18 + 2*v^20 + 2*v^22 + v^24))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
      v^18 + v^20 + v^22))/(v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 - 2*v^6 - 4*v^8 - 4*v^10 - 4*v^12 + d*v^12 + 2*v^16 + 4*v^18 + 
      4*v^20 + 3*v^22 + v^24))/(v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 
  -(((1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22)*
     (-1 + v^6 + v^8 - d*v^12 - 2*v^14 - v^16 - v^18 + v^24))/
    (v^18*(1 + d*v^2 + v^4)^2)), 0, 0, 
  (-1 + v^4 + 3*v^6 + 4*v^8 + 2*v^10 + v^12 - d*v^12 - 7*v^14 + 2*d*v^14 - 
    5*v^16 + d*v^16 - 8*v^18 + 3*d*v^18 - v^20 + d*v^20 + 2*v^22 + 7*v^24 - 
    d*v^24 + 8*v^26 - 4*d*v^26 + d^2*v^26 + 3*v^28 - d*v^28 + 3*v^30 - 
    2*d*v^30 - 3*v^32 + d*v^32 - v^34 + d*v^34 - 5*v^36 + 3*d*v^36 - 3*v^40 + 
    d*v^40 + v^46 + v^48 + v^50 + v^52)/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + 
     v^24))/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^18 + v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - v^18 + v^24))/
   (v^20*(1 + d*v^2 + v^4)^2), ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^8*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^18*(1 + d*v^2 + v^4)^2), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^10*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2)), 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^26*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*
    (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2), 
  0, 0, 0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/
    (v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^18 + v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + 
      v^22)*(1 + v^2 + v^4 + v^6 - v^8 + d*v^8 - v^10 - 2*v^12 - v^14 + 
      v^18 + v^20 + v^22))/(v^14*(1 + d*v^2 + v^4)^2)), 0, 0, 
  (-2 - 2*v^2 - 2*v^4 + 2*v^8 + 3*v^10 + 4*v^12 - d*v^12 + v^14 - 2*v^18 - 
    2*v^20 - 2*v^22)/(v^8*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)*(-1 - v^2 - 2*v^4 - 2*v^6 - 
     2*v^8 + d*v^12 + 2*v^14 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
   (v^24*(1 + d*v^2 + v^4)^2), 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*
    (1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)*
    (-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 2*v^16 + 2*v^18 + 
     2*v^20 + v^22 + v^24))/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
      2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^12*(1 + d*v^2 + v^4))), 0, 
  0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + 
     d*v^12 + 2*v^14 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
   (v^12*(1 + d*v^2 + v^4)), 0, 1, 0, 
  ((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 + d*v^12 + 2*v^14 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^12*(1 + d*v^2 + v^4)), 0, 
  (-1 - v^4 + v^6 + v^8 + 3*v^10 + v^12 - d*v^14 - 3*v^16 - d*v^16 - 5*v^18 - 
    d*v^18 - 3*v^20 - 3*v^22 + 3*d*v^22 + 5*v^24 + 2*d*v^24 + d^2*v^24 + 
    3*v^26 + 4*d*v^26 + 8*v^28 + d*v^28 + 4*v^30 + 3*v^32 - d*v^32 - v^34 - 
    d*v^34 - 2*v^36 - d*v^36 - 3*v^38 - 3*v^40 - v^42 - v^44 + v^46 + v^50)/
   (v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2)), 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^30*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 - 2*v^10 - 
     d*v^12 + 2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/
   (v^24*(1 + d*v^2 + v^4)^2), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 + d*v^8 + v^16))/(v^16*(1 + d*v^2 + v^4))), 0, 0, 0, 
  0, 0, 0, ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + 
     v^24))/(v^28*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
     v^20 + v^22))/(v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(-1 - 2*v^2 - 3*v^4 - 3*v^6 - 2*v^8 - v^10 + 2*v^12 - 
      d*v^12 + 2*v^14 + 3*v^16 + 2*v^18 + v^20))/(v^12*(1 + d*v^2 + v^4))), 
  -v^(-6), (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - v^18 - v^20 - 
    v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + 3*v^2 + 5*v^4 + 7*v^6 + 8*v^8 + 9*v^10 + 
     7*v^12 + d*v^12 + 7*v^14 + 5*v^16 + 4*v^18 + 3*v^20 + 2*v^22 + v^24))/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 
  (1 - 2*v^2 - v^4 - 2*v^6 + v^10 + v^12 + 4*v^14 - 2*d*v^14 - v^16 + 
    d*v^16 + v^18 - 2*v^20 - v^22 - 2*v^24 + v^26)/(v^12*(1 + d*v^2 + v^4)), 
  0, -(((-1 + v)*(1 + v)*(1 - v^2 + v^4)*(1 + v^2 - 2*v^6 - 4*v^8 - 4*v^10 - 
      4*v^12 + d*v^12 + 2*v^16 + 4*v^18 + 4*v^20 + 3*v^22 + v^24))/
    (v^14*(1 + d*v^2 + v^4))), (1 - v^6 - v^8 - v^10 - v^12 + v^14 - d*v^14 + 
    v^18 - v^24)/(v^14*(1 + d*v^2 + v^4)), 0, 
  -(((1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^10*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2), 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^26*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/
    (v^24*(1 + d*v^2 + v^4)^2)), 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/
    (v^24*(1 + d*v^2 + v^4)^2)), 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
    d*v^12 + v^18 + v^20 + v^22)/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 
  (-1 + v^4 + 2*v^6 + 2*v^8 + v^10 - 3*v^14 + d*v^14 - 2*v^16 - 2*v^18 + 
    v^22 + 2*v^24 + v^26)/(v^12*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + 2*v^10 + d*v^12 - v^16 - 
      v^18 + v^24))/(v^24*(1 + d*v^2 + v^4)^2)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^28*(1 + d*v^2 + v^4)^2)), 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^16*(1 + d*v^2 + v^4)), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, -v^(-2), 0, 0, 0, 0, 0, -v^(-6), 0, -v^(-4), 
  0, 0, (-1 - 2*v^2 - 3*v^4 - 3*v^6 + v^8 - d*v^8 + 5*v^10 + 11*v^12 + 
    11*v^14 + d*v^14 + 7*v^16 + d*v^16 - 2*v^18 + d*v^18 - 12*v^20 + 
    2*d*v^20 - 15*v^22 - d*v^22 + d^2*v^22 - 14*v^24 + d*v^24 - 4*v^26 - 
    d*v^26 + 4*v^28 + 11*v^30 + 10*v^32 + d*v^32 + 7*v^34 + v^36 - 2*v^38 - 
    3*v^40 - 2*v^42 - v^44)/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(-1 - v^10 - 2*v^14 + d*v^14 + v^16 + 2*v^20 + 
     v^22 + 2*v^24))/(v^16*(1 + d*v^2 + v^4)), 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)*(1 + v)*(-1 - 3*v^2 - 4*v^4 - d*v^4 - 6*v^6 - 5*v^8 - 3*v^10 + 
     v^12 - d*v^12 + 6*v^14 - 2*d*v^14 + 9*v^16 - d*v^16 + 13*v^18 - 
     3*d*v^18 + d^2*v^18 + 10*v^20 + d*v^20 + 7*v^22 + d*v^22 + 3*d*v^24 - 
     6*v^26 + 3*d*v^26 - 11*v^28 + 3*d*v^28 - 11*v^30 + d*v^30 - 8*v^32 - 
     3*v^34 + 2*v^36 + 5*v^38 + 5*v^40 + 4*v^42 + 2*v^44 + v^46))/
   (v^18*(1 + d*v^2 + v^4)^2), ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4))/(v^14*(1 + d*v^2 + v^4)), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
    (v^12*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)/
   (v^24*(1 + d*v^2 + v^4)^2), 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^30*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2)), 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(1 + v^2 + v^4 + v^6 - v^8 + d*v^8 - v^10 - 2*v^12 - 
     v^14 + v^18 + v^20 + v^22))/(v^20*(1 + d*v^2 + v^4)^2), 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - 
      v^18 + v^24))/(v^28*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + 
    v^14 - v^18 - v^20 - v^22)/(v^10*(1 + d*v^2 + v^4)), 0, 0, 
  (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - v^18 - v^20 - v^22)/
   (v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, -v^(-6), 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), ((-1 + v)*(1 + v)*(1 + v^2)*
    (-1 - v^2 - d*v^2 - 3*v^4 - 4*v^6 - 4*v^8 - 4*v^10 + v^12 - d*v^12 + 
     3*v^14 + 10*v^16 - 3*d*v^16 + d^2*v^16 + 8*v^18 + 8*v^20 - d*v^20 + 
     v^22 + d*v^22 - 4*v^24 + 2*d*v^24 - 8*v^26 + 3*d*v^26 - 8*v^28 + 
     2*d*v^28 - 4*v^30 + d*v^30 - v^32 + d*v^32 + 4*v^34 + 4*v^36 + 4*v^38 + 
     2*v^40 + v^42))/(v^16*(1 + d*v^2 + v^4)^2), 0, 0, 
  (-1 + v^4 + 2*v^6 + 2*v^8 + v^10 - 3*v^14 + d*v^14 - 2*v^16 - 2*v^18 + 
    v^22 + 2*v^24 + v^26)/(v^12*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), (-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - 
    v^18 + v^24)/(v^14*(1 + d*v^2 + v^4)), 0, 
  ((-1 + v)*(1 + v)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^12*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, 0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)/
    (v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
      v^18 + v^20 + v^22))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, v^(-2), 0, 0, (-1 + v^2 + 2*v^4 + 5*v^6 + 4*v^8 + v^10 - 
    6*v^12 - 14*v^14 + d*v^14 - 14*v^16 - 10*v^18 + 4*v^20 - d*v^20 + 
    13*v^22 - d*v^22 + 23*v^24 - 3*d*v^24 + 14*v^26 - d^2*v^26 + 6*v^28 - 
    d*v^28 - 8*v^30 + d*v^30 - 14*v^32 + d*v^32 - 13*v^34 - 8*v^36 + v^38 - 
    d*v^38 + 3*v^40 + 5*v^42 + 2*v^44 + v^46 - v^48)/
   (v^20*(1 + d*v^2 + v^4)^2), 0, 0, 
  (1 - v^2 - v^4 - 2*v^6 - v^8 + v^12 + 3*v^14 - d*v^14 + v^16 + v^18 - 
    v^20 - v^22 - 2*v^24)/(v^10*(1 + d*v^2 + v^4)), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 - 2*v^4 - v^6 - 2*v^8 - v^10 + v^12 - v^14 + 2*d*v^14 + 3*v^16 - 
      d*v^16 + 2*v^20 + v^22 + 2*v^24 + v^28))/(v^22*(1 + d*v^2 + v^4)^2)), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*
    (1 - v + v^2)^2*(1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)/
   (v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + 2*v^10 + 
     d*v^12 - v^16 - v^18 + v^24))/(v^24*(1 + d*v^2 + v^4)^2), 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  v^(-2), 0, (-1 - 2*v^2 - 3*v^4 - 3*v^6 + v^8 - d*v^8 + 5*v^10 + 11*v^12 + 
    11*v^14 + d*v^14 + 7*v^16 + d*v^16 - 2*v^18 + d*v^18 - 12*v^20 + 
    2*d*v^20 - 15*v^22 - d*v^22 + d^2*v^22 - 14*v^24 + d*v^24 - 4*v^26 - 
    d*v^26 + 4*v^28 + 11*v^30 + 10*v^32 + d*v^32 + 7*v^34 + v^36 - 2*v^38 - 
    3*v^40 - 2*v^42 - v^44)/(v^18*(1 + d*v^2 + v^4)^2), 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^12*(1 + d*v^2 + v^4)), 0, (1 + v^4 - v^6 + v^12 + d*v^12 + 2*v^14 - 
    v^16 - 3*v^18 - d*v^18 - 8*v^20 - d*v^20 - 7*v^22 - d*v^22 - 5*v^24 - 
    2*d*v^24 + 3*v^26 + d*v^26 - d^2*v^26 + 9*v^28 - d*v^28 + 12*v^30 + 
    d*v^30 + 9*v^32 + 2*v^34 - 4*v^36 - d*v^36 - 9*v^38 - 7*v^40 - 5*v^42 + 
    v^46 + 3*v^48 + v^50 + v^52)/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^18*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v))/v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -v^(-6), 
  ((-1 + v)*(1 + v))/v^2, 0, 0, 0, -v^(-2), 0, 
  -(((-1 + v)*(1 + v)*(1 - v^2 + v^4))/v^6), -v^(-4), -v^(-4), 
  (-1 - v^2 - v^4 + 2*v^10 - d*v^10 + v^12 + v^14 - v^18 - v^20 - v^22)/
   (v^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*(1 + d*v^8 + v^16))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  (1 + v^4 - v^12 + d*v^12 - v^16 + v^22 + v^26)/(v^12*(1 + d*v^2 + v^4)), 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, v^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
      v^20 + v^22))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, v^(-2), 0, 0, 0, 0, 0, 0, 0, 
  (-1 + v^6 + v^10 - d*v^10 - v^12 - v^14 - v^16 - v^18 + v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, ((-1 + v)*(1 + v))/v^2, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^8*(1 + d*v^2 + v^4))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
    (1 + v^4)*(1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  v^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + 
      v^20 + v^22))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v))/v^2), 0, 0, (1 - v^10)/(1 + d*v^8 + v^16)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - v^6 - v^8 + d*v^12 + 2*v^14 + v^16 + v^18 - v^24)/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(-1 - v^2 - 2*v^4 - 2*v^6 - 2*v^8 - 2*v^10 - d*v^12 + 
     2*v^16 + 2*v^18 + 2*v^20 + v^22 + v^24))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, v^(-2), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^14*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 1, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^12*(1 + d*v^2 + v^4))), 0, v^(-2), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*
    (1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)/
   (v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 
  (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22)/
   (v^12*(1 + d*v^2 + v^4))}}


==> arxiv-code/matrices/6-box-rotation-matrix.m <==
{{0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
   (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (-1 + v^2 + v^6 + v^10 - v^12 + d*v^12 + v^20 + v^24 - v^26))/
   (v^30*(1 + d*v^2 + v^4)^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (1 - v^8 + d*v^8 + v^14 + v^16 + v^18 - v^24))/
    (v^14*(1 + d*v^2 + v^4)^2*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (-1 + 2*v^6 + 2*v^8 + 3*v^10 + d*v^12 - 2*v^14 + d*v^14 - 4*v^16 + 
      d*v^16 - 4*v^18 - d*v^20 + v^22 + 7*v^24 - 2*d*v^24 + d^2*v^24 + 
      2*v^26 + d*v^26 + 2*v^28 - 3*v^30 + d*v^30 - 3*v^32 + d*v^32 - 3*v^34 + 
      d*v^34 + 2*v^38 + 2*v^40 + 2*v^42 - v^48))/(v^30*(1 + d*v^2 + v^4)^3)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  ((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
   (v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*
    (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^8*(1 + v^2*(-1 + v^8*(-2 + v^2*(2 + v^8*(1 - v^2))))))/
   (1 + d*v^8 + v^16)^2, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
    (1 + v + v^2 + v^3 + v^4)^2)/(v^20*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 
  (v^8*(1 + v^2*(-1 + v^8*(-2 + v^2*(2 + v^8*(1 - v^2))))))/
   (1 + d*v^8 + v^16)^2, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2)/(v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 
  (v^8*(-1 + v^2*(1 + v^8*(2 + v^2*(-2 + v^8*(-1 + v^2))))))/
   (1 + d*v^8 + v^16)^2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  -(((-1 + v)^6*(1 + v)^6*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2)/
    (v^20*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^8*(-1 + v^2*(1 + v^8*(2 + v^2*(-2 + v^8*(-1 + v^2))))))/
   (1 + d*v^8 + v^16)^2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^6*(1 + v)^6*(1 + v^2)^3*(1 - v + v^2)^3*(1 + v + v^2)^3*
     (1 + v^4)^3*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)^2*
     (1 + v + v^2 + v^3 + v^4)^2*(1 + d*v^8 + v^16))/
    (v^32*(1 + d*v^2 + v^4)^3)), 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^7*(1 + v)^7*(1 + v^2)^3*(1 - v + v^2)^3*(1 + v + v^2)^3*
     (1 + v^4)^3*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (1 + d*v^8 + v^16))/(v^32*(1 + d*v^2 + v^4)^3)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (-1 + 2*v^2)*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - v^18 + 
     v^24))/(v^32*(1 + d*v^2 + v^4)^3), 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^3*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16)*(-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + d*v^14 - 
      v^16 + v^22 + v^24))/(v^32*(1 + d*v^2 + v^4)^3)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
    (v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
    (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + 
     v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16)*(1 + v^4 - v^10 - v^14 + d*v^14 + v^22 + v^26))/
    (v^32*(1 + d*v^2 + v^4)^3)), 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*
     (1 + v + v^2)*(1 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
      v^14 + v^18 + v^20 + v^22))/(v^16*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^3*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16)*(-1 + v^2 + 2*v^6 + v^10 - v^12 - v^14 + d*v^14 - 
     v^16 + v^22 + v^24))/(v^32*(1 + d*v^2 + v^4)^3), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
      d*v^12 + v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16)*(1 - v^2 + v^4 - v^6 - 2*v^10 + 2*v^12 - d*v^12 - 
      v^14 + 2*d*v^14 + 2*v^16 + v^18 + v^22 - v^24 + v^26 - v^28))/
    (v^32*(1 + d*v^2 + v^4)^3)), 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^7*(1 + v)^7*(1 + v^2)^3*(1 - v + v^2)^3*(1 + v + v^2)^3*
     (1 + v^4)^3*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
     (1 + d*v^8 + v^16))/(v^32*(1 + d*v^2 + v^4)^3)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + 
     v^18 + v^20 + v^22))/(v^28*(1 + d*v^2 + v^4)^3), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
      v^14 + v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^4*(1 + d*v^2 + v^4)*(1 + d*v^8 + v^16)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16)*(-1 + v^6 + v^8 + v^10 + v^12 - v^14 + d*v^14 - 
      v^18 + v^24))/(v^32*(1 + d*v^2 + v^4)^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + d*v^12 + v^18 + v^20 + v^22))/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - v^8 - v^10 - 2*v^12 + 
      d*v^12 + v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^7*(1 + v)^7*(1 + v^2)^3*(1 - v + v^2)^3*(1 + v + v^2)^3*
    (1 + v^4)^3*(1 - v + v^2 - v^3 + v^4)^2*(1 + v + v^2 + v^3 + v^4)^2*
    (1 + d*v^8 + v^16))/(v^32*(1 + d*v^2 + v^4)^3), 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - v^14 + v^18 + v^20 + v^22))/
   (v^16*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^2*(1 + v)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + v^2 + v^4 - 2*v^10 + d*v^10 - v^12 - 
      v^14 + v^18 + v^20 + v^22))/(v^4*(1 + d*v^2 + v^4)*
     (1 + d*v^8 + v^16))), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(1 + v^2*(-1 + v^8*(-1 + v^2))))/(1 + d*v^8 + v^16), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
   (v^10*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v^2*(-1 + v^2*(1 + v^8*(1 - v^2))))/(1 + d*v^8 + v^16), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (v^2*(-1 + v^2*(1 + v^8*(1 - v^2))))/(1 + d*v^8 + v^16), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4))/
    (v^10*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (v^2*(1 + v^2*(-1 + v^8*(-1 + v^2))))/(1 + d*v^8 + v^16), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^4*(1 + v)^4*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16))/(v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*
     (1 + v^4)*(1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16)*(1 + v^4 - v^12 + d*v^12 - v^16 + v^22 + v^26))/
   (v^22*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 - v^2 + v^4)*(1 - v + v^2 - v^3 + v^4)*
     (1 + v + v^2 + v^3 + v^4)*(1 + d*v^8 + v^16))/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2*(-1 + v^4 + 2*v^6 + 2*v^8 + v^10 - 
     3*v^14 + d*v^14 - 2*v^16 - 2*v^18 + v^22 + 2*v^24 + v^26))/
   (v^34*(1 + d*v^2 + v^4)^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^3*(1 - v + v^2)^3*(1 + v + v^2)^3*
    (1 + v^4)^3*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16)^2)/(v^34*(1 + d*v^2 + v^4)^3), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2*(1 + v^2 - 2*v^6 - 4*v^8 - 4*v^10 - 
      4*v^12 + d*v^12 + 2*v^16 + 4*v^18 + 4*v^20 + 3*v^22 + v^24))/
    (v^34*(1 + d*v^2 + v^4)^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^5*(1 + v)^5*(1 + v^2)^3*(1 - v + v^2)^3*(1 + v + v^2)^3*
    (1 + v^4)^3*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
    (1 + d*v^8 + v^16)^2)/(v^34*(1 + d*v^2 + v^4)^3), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^3*(1 + v)^3*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^3*(1 - v + v^2)^3*(1 + v + v^2)^3*
     (1 + v^4)^3*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16)^2)/(v^34*(1 + d*v^2 + v^4)^3)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*
     (1 + v + v^2)^2*(1 + v^4)^2*(1 + d*v^8 + v^16)^2)/
    (v^22*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^5*(1 + v)^5*(1 + v^2)^3*(1 - v + v^2)^3*(1 + v + v^2)^3*
     (1 + v^4)^3*(1 - v + v^2 - v^3 + v^4)*(1 + v + v^2 + v^3 + v^4)*
     (1 + d*v^8 + v^16)^2)/(v^34*(1 + d*v^2 + v^4)^3)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, -1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
     (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
     (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)^2*(1 + v)^2*(1 + v^2)^2*(1 - v + v^2)^2*(1 + v + v^2)^2*
    (1 + v^4)^2*(1 + d*v^8 + v^16)^2)/(v^24*(1 + d*v^2 + v^4)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + v)*(1 + v)*(1 + v^2)*(1 - v + v^2)*(1 + v + v^2)*(1 + v^4)*
    (1 + d*v^8 + v^16))/(v^12*(1 + d*v^2 + v^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, -1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}

